Chebyshev Expansion of the Zernike Polynomials

The even and odd Zernike Polynomials R_n^m(x) can be expanded into sums of even and odd Chebyshev Polynomials T_i(x). This manuscript provides closed forms for the rational expansion coefficients c_{n,m,i} for a set of small 0 <= n-m <= 6 and a holonomic five-term recurrence for these coefficients for all larger n.

==> anc/cnmi.asc <==
 2  0  0  0  2.000000000000000000000000000000 2
 2  1  1  1  1.000000000000000000000000000000 1
 2  2  0  0  0.000000000000000000000000000000 0
 2  2  0  2  1.000000000000000000000000000000 1
 2  2  2  0  1.000000000000000000000000000000 1
 2  2  2  2  0.500000000000000000000000000000 1/2
 2  3  1  1  0.250000000000000000000000000000 1/4
 2  3  1  3  0.750000000000000000000000000000 3/4
 2  3  3  1  0.750000000000000000000000000000 3/4
 2  3  3  3  0.250000000000000000000000000000 1/4
 2  4  0  0  0.500000000000000000000000000000 1/2
 2  4  0  2  0.000000000000000000000000000000 0
 2  4  0  4  0.750000000000000000000000000000 3/4
 2  4  2  0  0.000000000000000000000000000000 0
 2  4  2  2  0.500000000000000000000000000000 1/2
 2  4  2  4  0.500000000000000000000000000000 1/2
 2  4  4  0  0.750000000000000000000000000000 3/4
 2  4  4  2  0.500000000000000000000000000000 1/2
 2  4  4  4  0.125000000000000000000000000000 1/8
 2  5  1  1  0.250000000000000000000000000000 1/4
 2  5  1  3  0.125000000000000000000000000000 1/8
 2  5  1  5  0.625000000000000000000000000000 5/8
 2  5  3  1  0.125000000000000000000000000000 1/8
 2  5  3  3  0.562500000000000000000000000000 9/16
 2  5  3  5  0.312500000000000000000000000000 5/16
 2  5  5  1  0.625000000000000000000000000000 5/8
 2  5  5  3  0.312500000000000000000000000000 5/16
 2  5  5  5  0.062500000000000000000000000000 1/16
 2  6  0  0  0.000000000000000000000000000000 0
 2  6  0  2  0.375000000000000000000000000000 3/8
 2  6  0  4  0.000000000000000000000000000000 0
 2  6  0  6  0.625000000000000000000000000000 5/8
 2  6  2  0  0.375000000000000000000000000000 3/8
 2  6  2  2  0.031250000000000000000000000000 1/32
 2  6  2  4  0.312500000000000000000000000000 5/16
 2  6  2  6  0.468750000000000000000000000000 15/32
 2  6  4  0  0.000000000000000000000000000000 0
 2  6  4  2  0.312500000000000000000000000000 5/16
 2  6  4  4  0.500000000000000000000000000000 1/2
 2  6  4  6  0.187500000000000000000000000000 3/16
 2  6  6  0  0.625000000000000000000000000000 5/8
 2  6  6  2  0.468750000000000000000000000000 15/32
 2  6  6  4  0.187500000000000000000000000000 3/16
 2  6  6  6  0.031250000000000000000000000000 1/32
 2  7  1  1  0.140625000000000000000000000000 9/64
 2  7  1  3  0.234375000000000000000000000000 15/64
 2  7  1  5  0.078125000000000000000000000000 5/64
 2  7  1  7  0.546875000000000000000000000000 35/64
 2  7  3  1  0.234375000000000000000000000000 15/64
 2  7  3  3  0.015625000000000000000000000000 1/64
 2  7  3  5  0.421875000000000000000000000000 27/64
 2  7  3  7  0.328125000000000000000000000000 21/64
 2  7  5  1  0.078125000000000000000000000000 5/64
 2  7  5  3  0.421875000000000000000000000000 27/64
 2  7  5  5  0.390625000000000000000000000000 25/64
 2  7  5  7  0.109375000000000000000000000000 7/64
 2  7  7  1  0.546875000000000000000000000000 35/64
 2  7  7  3  0.328125000000000000000000000000 21/64
 2  7  7  5  0.109375000000000000000000000000 7/64
 2  7  7  7  0.015625000000000000000000000000 1/64
 2  8  0  0  0.281250000000000000000000000000 9/32
 2  8  0  2  0.000000000000000000000000000000 0
 2  8  0  4  0.312500000000000000000000000000 5/16
 2  8  0  6  0.000000000000000000000000000000 0
 2  8  0  8  0.546875000000000000000000000000 35/64
 2  8  2  0  0.000000000000000000000000000000 0
 2  8  2  2  0.281250000000000000000000000000 9/32
 2  8  2  4  0.062500000000000000000000000000 1/16
 2  8  2  6  0.218750000000000000000000000000 7/32
 2  8  2  8  0.437500000000000000000000000000 7/16
 2  8  4  0  0.312500000000000000000000000000 5/16
 2  8  4  2  0.062500000000000000000000000000 1/16
 2  8  4  4  0.125000000000000000000000000000 1/8
 2  8  4  6  0.437500000000000000000000000000 7/16
 2  8  4  8  0.218750000000000000000000000000 7/32
 2  8  6  0  0.000000000000000000000000000000 0
 2  8  6  2  0.218750000000000000000000000000 7/32
 2  8  6  4  0.437500000000000000000000000000 7/16
 2  8  6  6  0.281250000000000000000000000000 9/32
 2  8  6  8  0.062500000000000000000000000000 1/16
 2  8  8  0  0.546875000000000000000000000000 35/64
 2  8  8  2  0.437500000000000000000000000000 7/16
 2  8  8  4  0.218750000000000000000000000000 7/32
 2  8  8  6  0.062500000000000000000000000000 1/16
 2  8  8  8  0.007812500000000000000000000000 1/128
 2  9  1  1  0.140625000000000000000000000000 9/64
 2  9  1  3  0.093750000000000000000000000000 3/32
 2  9  1  5  0.218750000000000000000000000000 7/32
 2  9  1  7  0.054687500000000000000000000000 7/128
 2  9  1  9  0.492187500000000000000000000000 63/128
 2  9  3  1  0.093750000000000000000000000000 3/32
 2  9  3  3  0.250000000000000000000000000000 1/4
 2  9  3  5  0.000000000000000000000000000000 0
 2  9  3  7  0.328125000000000000000000000000 21/64
 2  9  3  9  0.328125000000000000000000000000 21/64
 2  9  5  1  0.218750000000000000000000000000 7/32
 2  9  5  3  0.000000000000000000000000000000 0
 2  9  5  5  0.250000000000000000000000000000 1/4
 2  9  5  7  0.390625000000000000000000000000 25/64
 2  9  5  9  0.140625000000000000000000000000 9/64
 2  9  7  1  0.054687500000000000000000000000 7/128
 2  9  7  3  0.328125000000000000000000000000 21/64
 2  9  7  5  0.390625000000000000000000000000 25/64
 2  9  7  7  0.191406250000000000000000000000 49/256
 2  9  7  9  0.035156250000000000000000000000 9/256
 2  9  9  1  0.492187500000000000000000000000 63/128
 2  9  9  3  0.328125000000000000000000000000 21/64
 2  9  9  5  0.140625000000000000000000000000 9/64
 2  9  9  7  0.035156250000000000000000000000 9/256
 2  9  9  9  0.003906250000000000000000000000 1/256
 2 10  0  0  0.000000000000000000000000000000 0
 2 10  0  2  0.234375000000000000000000000000 15/64
 2 10  0  4  0.000000000000000000000000000000 0
 2 10  0  6  0.273437500000000000000000000000 35/128
 2 10  0  8  0.000000000000000000000000000000 0
 2 10  0 10  0.492187500000000000000000000000 63/128
 2 10  2  0  0.234375000000000000000000000000 15/64
 2 10  2  2  0.007812500000000000000000000000 1/128
 2 10  2  4  0.218750000000000000000000000000 7/32
 2 10  2  6  0.082031250000000000000000000000 21/256
 2 10  2  8  0.164062500000000000000000000000 21/128
 2 10  2 10  0.410156250000000000000000000000 105/256
 2 10  4  0  0.000000000000000000000000000000 0
 2 10  4  2  0.218750000000000000000000000000 7/32
 2 10  4  4  0.125000000000000000000000000000 1/8
 2 10  4  6  0.046875000000000000000000000000 3/64
 2 10  4  8  0.375000000000000000000000000000 3/8
 2 10  4 10  0.234375000000000000000000000000 15/64
 2 10  6  0  0.273437500000000000000000000000 35/128
 2 10  6  2  0.082031250000000000000000000000 21/256
 2 10  6  4  0.046875000000000000000000000000 3/64
 2 10  6  6  0.330078125000000000000000000000 169/512
 2 10  6  8  0.316406250000000000000000000000 81/256
 2 10  6 10  0.087890625000000000000000000000 45/512
 2 10  8  0  0.000000000000000000000000000000 0
 2 10  8  2  0.164062500000000000000000000000 21/128
 2 10  8  4  0.375000000000000000000000000000 3/8
 2 10  8  6  0.316406250000000000000000000000 81/256
 2 10  8  8  0.125000000000000000000000000000 1/8
 2 10  8 10  0.019531250000000000000000000000 5/256
 2 10 10  0  0.492187500000000000000000000000 63/128
 2 10 10  2  0.410156250000000000000000000000 105/256
 2 10 10  4  0.234375000000000000000000000000 15/64
 2 10 10  6  0.087890625000000000000000000000 45/512
 2 10 10  8  0.019531250000000000000000000000 5/256
 2 10 10 10  0.001953125000000000000000000000 1/512
 2 11  1  1  0.097656250000000000000000000000 25/256
 2 11  1  3  0.136718750000000000000000000000 35/256
 2 11  1  5  0.068359375000000000000000000000 35/512
 2 11  1  7  0.205078125000000000000000000000 105/512
 2 11  1  9  0.041015625000000000000000000000 21/512
 2 11  1 11  0.451171875000000000000000000000 231/512
 2 11  3  1  0.136718750000000000000000000000 35/256
 2 11  3  3  0.035156250000000000000000000000 9/256
 2 11  3  5  0.236328125000000000000000000000 121/512
 2 11  3  7  0.005859375000000000000000000000 3/512
 2 11  3  9  0.263671875000000000000000000000 135/512
 2 11  3 11  0.322265625000000000000000000000 165/512
 2 11  5  1  0.068359375000000000000000000000 35/512
 2 11  5  3  0.236328125000000000000000000000 121/512
 2 11  5  5  0.024414062500000000000000000000 25/1024
 2 11  5  7  0.143554687500000000000000000000 147/1024
 2 11  5  9  0.366210937500000000000000000000 375/1024
 2 11  5 11  0.161132812500000000000000000000 165/1024
 2 11  7  1  0.205078125000000000000000000000 105/512
 2 11  7  3  0.005859375000000000000000000000 3/512
 2 11  7  5  0.143554687500000000000000000000 147/1024
 2 11  7  7  0.352539062500000000000000000000 361/1024
 2 11  7  9  0.239257812500000000000000000000 245/1024
 2 11  7 11  0.053710937500000000000000000000 55/1024
 2 11  9  1  0.041015625000000000000000000000 21/512
 2 11  9  3  0.263671875000000000000000000000 135/512
 2 11  9  5  0.366210937500000000000000000000 375/1024
 2 11  9  7  0.239257812500000000000000000000 245/1024
 2 11  9  9  0.079101562500000000000000000000 81/1024
 2 11  9 11  0.010742187500000000000000000000 11/1024
 2 11 11  1  0.451171875000000000000000000000 231/512
 2 11 11  3  0.322265625000000000000000000000 165/512
 2 11 11  5  0.161132812500000000000000000000 165/1024
 2 11 11  7  0.053710937500000000000000000000 55/1024
 2 11 11  9  0.010742187500000000000000000000 11/1024
 2 11 11 11  0.000976562500000000000000000000 1/1024
 2 12  0  0  0.195312500000000000000000000000 25/128
 2 12  0  2  0.000000000000000000000000000000 0
 2 12  0  4  0.205078125000000000000000000000 105/512
 2 12  0  6  0.000000000000000000000000000000 0
 2 12  0  8  0.246093750000000000000000000000 63/256
 2 12  0 10  0.000000000000000000000000000000 0
 2 12  0 12  0.451171875000000000000000000000 231/512
 2 12  2  0  0.000000000000000000000000000000 0
 2 12  2  2  0.195312500000000000000000000000 25/128
 2 12  2  4  0.019531250000000000000000000000 5/256
 2 12  2  6  0.175781250000000000000000000000 45/256
 2 12  2  8  0.093750000000000000000000000000 3/32
 2 12  2 10  0.128906250000000000000000000000 33/256
 2 12  2 12  0.386718750000000000000000000000 99/256
 2 12  4  0  0.205078125000000000000000000000 105/512
 2 12  4  2  0.019531250000000000000000000000 5/256
 2 12  4  4  0.141113281250000000000000000000 289/2048
 2 12  4  6  0.158203125000000000000000000000 81/512
 2 12  4  8  0.014648437500000000000000000000 15/1024
 2 12  4 10  0.322265625000000000000000000000 165/512
 2 12  4 12  0.241699218750000000000000000000 495/2048
 2 12  6  0  0.000000000000000000000000000000 0
 2 12  6  2  0.175781250000000000000000000000 45/256
 2 12  6  4  0.158203125000000000000000000000 81/512
 2 12  6  6  0.001953125000000000000000000000 1/512
 2 12  6  8  0.234375000000000000000000000000 15/64
 2 12  6 10  0.322265625000000000000000000000 165/512
 2 12  6 12  0.107421875000000000000000000000 55/512
 2 12  8  0  0.246093750000000000000000000000 63/256
 2 12  8  2  0.093750000000000000000000000000 3/32
 2 12  8  4  0.014648437500000000000000000000 15/1024
 2 12  8  6  0.234375000000000000000000000000 15/64
 2 12  8  8  0.330078125000000000000000000000 169/512
 2 12  8 10  0.171875000000000000000000000000 11/64
 2 12  8 12  0.032226562500000000000000000000 33/1024
 2 12 10  0  0.000000000000000000000000000000 0
 2 12 10  2  0.128906250000000000000000000000 33/256
 2 12 10  4  0.322265625000000000000000000000 165/512
 2 12 10  6  0.322265625000000000000000000000 165/512
 2 12 10  8  0.171875000000000000000000000000 11/64
 2 12 10 10  0.048828125000000000000000000000 25/512
 2 12 10 12  0.005859375000000000000000000000 3/512
 2 12 12  0  0.451171875000000000000000000000 231/512
 2 12 12  2  0.386718750000000000000000000000 99/256
 2 12 12  4  0.241699218750000000000000000000 495/2048
 2 12 12  6  0.107421875000000000000000000000 55/512
 2 12 12  8  0.032226562500000000000000000000 33/1024
 2 12 12 10  0.005859375000000000000000000000 3/512
 2 12 12 12  0.000488281250000000000000000000 1/2048
 2 13  1  1  0.097656250000000000000000000000 25/256
 2 13  1  3  0.073242187500000000000000000000 75/1024
 2 13  1  5  0.131835937500000000000000000000 135/1024
 2 13  1  7  0.052734375000000000000000000000 27/512
 2 13  1  9  0.193359375000000000000000000000 99/512
 2 13  1 11  0.032226562500000000000000000000 33/1024
 2 13  1 13  0.418945312500000000000000000000 429/1024
 2 13  3  1  0.073242187500000000000000000000 75/1024
 2 13  3  3  0.152587890625000000000000000000 625/4096
 2 13  3  5  0.010986328125000000000000000000 45/4096
 2 13  3  7  0.215332031250000000000000000000 441/2048
 2 13  3  9  0.016113281250000000000000000000 33/2048
 2 13  3 11  0.217529296875000000000000000000 891/4096
 2 13  3 13  0.314208984375000000000000000000 1287/4096
 2 13  5  1  0.131835937500000000000000000000 135/1024
 2 13  5  3  0.010986328125000000000000000000 45/4096
 2 13  5  5  0.205322265625000000000000000000 841/4096
 2 13  5  7  0.061035156250000000000000000000 125/2048
 2 13  5  9  0.080566406250000000000000000000 165/2048
 2 13  5 11  0.335693359375000000000000000000 1375/4096
 2 13  5 13  0.174560546875000000000000000000 715/4096
 2 13  7  1  0.052734375000000000000000000000 27/512
 2 13  7  3  0.215332031250000000000000000000 441/2048
 2 13  7  5  0.061035156250000000000000000000 125/2048
 2 13  7  7  0.047851562500000000000000000000 49/1024
 2 13  7  9  0.290039062500000000000000000000 297/1024
 2 13  7 11  0.263183593750000000000000000000 539/2048
 2 13  7 13  0.069824218750000000000000000000 143/2048
 2 13  9  1  0.193359375000000000000000000000 99/512
 2 13  9  3  0.016113281250000000000000000000 33/2048
 2 13  9  5  0.080566406250000000000000000000 165/2048
 2 13  9  7  0.290039062500000000000000000000 297/1024
 2 13  9  9  0.282226562500000000000000000000 289/1024
 2 13  9 11  0.118652343750000000000000000000 243/2048
 2 13  9 13  0.019042968750000000000000000000 39/2048
 2 13 11  1  0.032226562500000000000000000000 33/1024
 2 13 11  3  0.217529296875000000000000000000 891/4096
 2 13 11  5  0.335693359375000000000000000000 1375/4096
 2 13 11  7  0.263183593750000000000000000000 539/2048
 2 13 11  9  0.118652343750000000000000000000 243/2048
 2 13 11 11  0.029541015625000000000000000000 121/4096
 2 13 11 13  0.003173828125000000000000000000 13/4096
 2 13 13  1  0.418945312500000000000000000000 429/1024
 2 13 13  3  0.314208984375000000000000000000 1287/4096
 2 13 13  5  0.174560546875000000000000000000 715/4096
 2 13 13  7  0.069824218750000000000000000000 143/2048
 2 13 13  9  0.019042968750000000000000000000 39/2048
 2 13 13 11  0.003173828125000000000000000000 13/4096
 2 13 13 13  0.000244140625000000000000000000 1/4096
 2 14  0  0  0.000000000000000000000000000000 0
 2 14  0  2  0.170898437500000000000000000000 175/1024
 2 14  0  4  0.000000000000000000000000000000 0
 2 14  0  6  0.184570312500000000000000000000 189/1024
 2 14  0  8  0.000000000000000000000000000000 0
 2 14  0 10  0.225585937500000000000000000000 231/1024
 2 14  0 12  0.000000000000000000000000000000 0
 2 14  0 14  0.418945312500000000000000000000 429/1024
 2 14  2  0  0.170898437500000000000000000000 175/1024
 2 14  2  2  0.003051757812500000000000000000 25/8192
 2 14  2  4  0.164794921875000000000000000000 675/4096
 2 14  2  6  0.029663085937500000000000000000 243/8192
 2 14  2  8  0.145019531250000000000000000000 297/2048
 2 14  2 10  0.100708007812500000000000000000 825/8192
 2 14  2 12  0.104736328125000000000000000000 429/4096
 2 14  2 14  0.366577148437500000000000000000 3003/8192
 2 14  4  0  0.000000000000000000000000000000 0
 2 14  4  2  0.164794921875000000000000000000 675/4096
 2 14  4  4  0.048828125000000000000000000000 25/512
 2 14  4  6  0.088134765625000000000000000000 361/4096
 2 14  4  8  0.171875000000000000000000000000 11/64
 2 14  4 10  0.002685546875000000000000000000 11/4096
 2 14  4 12  0.279296875000000000000000000000 143/512
 2 14  4 14  0.244384765625000000000000000000 1001/4096
 2 14  6  0  0.184570312500000000000000000000 189/1024
 2 14  6  2  0.029663085937500000000000000000 243/8192
 2 14  6  4  0.088134765625000000000000000000 361/4096
 2 14  6  6  0.185668945312500000000000000000 1521/8192
 2 14  6  8  0.005371093750000000000000000000 11/2048
 2 14  6 10  0.162475585937500000000000000000 1331/8192
 2 14  6 12  0.314208984375000000000000000000 1287/4096
 2 14  6 14  0.122192382812500000000000000000 1001/8192
 2 14  8  0  0.000000000000000000000000000000 0
 2 14  8  2  0.145019531250000000000000000000 297/2048
 2 14  8  4  0.171875000000000000000000000000 11/64
 2 14  8  6  0.005371093750000000000000000000 11/2048
 2 14  8  8  0.125000000000000000000000000000 1/8
 2 14  8 10  0.305175781250000000000000000000 625/2048
 2 14  8 12  0.203125000000000000000000000000 13/64
 2 14  8 14  0.044433593750000000000000000000 91/2048
 2 14 10  0  0.225585937500000000000000000000 231/1024
 2 14 10  2  0.100708007812500000000000000000 825/8192
 2 14 10  4  0.002685546875000000000000000000 11/4096
 2 14 10  6  0.162475585937500000000000000000 1331/8192
 2 14 10  8  0.305175781250000000000000000000 625/2048
 2 14 10 10  0.225708007812500000000000000000 1849/8192
 2 14 10 12  0.079345703125000000000000000000 325/4096
 2 14 10 14  0.011108398437500000000000000000 91/8192
 2 14 12  0  0.000000000000000000000000000000 0
 2 14 12  2  0.104736328125000000000000000000 429/4096
 2 14 12  4  0.279296875000000000000000000000 143/512
 2 14 12  6  0.314208984375000000000000000000 1287/4096
 2 14 12  8  0.203125000000000000000000000000 13/64
 2 14 12 10  0.079345703125000000000000000000 325/4096
 2 14 12 12  0.017578125000000000000000000000 9/512
 2 14 12 14  0.001708984375000000000000000000 7/4096
 2 14 14  0  0.418945312500000000000000000000 429/1024
 2 14 14  2  0.366577148437500000000000000000 3003/8192
 2 14 14  4  0.244384765625000000000000000000 1001/4096
 2 14 14  6  0.122192382812500000000000000000 1001/8192
 2 14 14  8  0.044433593750000000000000000000 91/2048
 2 14 14 10  0.011108398437500000000000000000 91/8192
 2 14 14 12  0.001708984375000000000000000000 7/4096
 2 14 14 14  0.000122070312500000000000000000 1/8192
 2 15  1  1  0.074768066406250000000000000000 1225/16384
 2 15  1  3  0.096130371093750000000000000000 1575/16384
 2 15  1  5  0.057678222656250000000000000000 945/16384
 2 15  1  7  0.126892089843750000000000000000 2079/16384
 2 15  1  9  0.042297363281250000000000000000 693/16384
 2 15  1 11  0.183288574218750000000000000000 3003/16384
 2 15  1 13  0.026184082031250000000000000000 429/16384
 2 15  1 15  0.392761230468750000000000000000 6435/16384
 2 15  3  1  0.096130371093750000000000000000 1575/16384
 2 15  3  3  0.038146972656250000000000000000 625/16384
 2 15  3  5  0.154724121093750000000000000000 2535/16384
 2 15  3  7  0.002014160156250000000000000000 33/16384
 2 15  3  9  0.194030761718750000000000000000 3179/16384
 2 15  3 11  0.026184082031250000000000000000 429/16384
 2 15  3 13  0.183288574218750000000000000000 3003/16384
 2 15  3 15  0.305480957031250000000000000000 5005/16384
 2 15  5  1  0.057678222656250000000000000000 945/16384
 2 15  5  3  0.154724121093750000000000000000 2535/16384
 2 15  5  5  0.000061035156250000000000000000 1/16384
 2 15  5  7  0.164489746093750000000000000000 2695/16384
 2 15  5  9  0.090637207031250000000000000000 1485/16384
 2 15  5 11  0.043640136718750000000000000000 715/16384
 2 15  5 13  0.305480957031250000000000000000 5005/16384
 2 15  5 15  0.183288574218750000000000000000 3003/16384
 2 15  7  1  0.126892089843750000000000000000 2079/16384
 2 15  7  3  0.002014160156250000000000000000 33/16384
 2 15  7  5  0.164489746093750000000000000000 2695/16384
 2 15  7  7  0.112854003906250000000000000000 1849/16384
 2 15  7  9  0.008972167968750000000000000000 147/16384
 2 15  7 11  0.229309082031250000000000000000 3757/16384
 2 15  7 13  0.272155761718750000000000000000 4459/16384
 2 15  7 15  0.083312988281250000000000000000 1365/16384
 2 15  9  1  0.042297363281250000000000000000 693/16384
 2 15  9  3  0.194030761718750000000000000000 3179/16384
 2 15  9  5  0.090637207031250000000000000000 1485/16384
 2 15  9  7  0.008972167968750000000000000000 147/16384
 2 15  9  9  0.198303222656250000000000000000 3249/16384
 2 15  9 11  0.288024902343750000000000000000 4719/16384
 2 15  9 13  0.149963378906250000000000000000 2457/16384
 2 15  9 15  0.027770996093750000000000000000 455/16384
 2 15 11  1  0.183288574218750000000000000000 3003/16384
 2 15 11  3  0.026184082031250000000000000000 429/16384
 2 15 11  5  0.043640136718750000000000000000 715/16384
 2 15 11  7  0.229309082031250000000000000000 3757/16384
 2 15 11  9  0.288024902343750000000000000000 4719/16384
 2 15 11 11  0.171447753906250000000000000000 2809/16384
 2 15 11 13  0.051696777343750000000000000000 847/16384
 2 15 11 15  0.006408691406250000000000000000 105/16384
 2 15 13  1  0.026184082031250000000000000000 429/16384
 2 15 13  3  0.183288574218750000000000000000 3003/16384
 2 15 13  5  0.305480957031250000000000000000 5005/16384
 2 15 13  7  0.272155761718750000000000000000 4459/16384
 2 15 13  9  0.149963378906250000000000000000 2457/16384
 2 15 13 11  0.051696777343750000000000000000 847/16384
 2 15 13 13  0.010314941406250000000000000000 169/16384
 2 15 13 15  0.000915527343750000000000000000 15/16384
 2 15 15  1  0.392761230468750000000000000000 6435/16384
 2 15 15  3  0.305480957031250000000000000000 5005/16384
 2 15 15  5  0.183288574218750000000000000000 3003/16384
 2 15 15  7  0.083312988281250000000000000000 1365/16384
 2 15 15  9  0.027770996093750000000000000000 455/16384
 2 15 15 11  0.006408691406250000000000000000 105/16384
 2 15 15 13  0.000915527343750000000000000000 15/16384
 2 15 15 15  0.000061035156250000000000000000 1/16384
 2 16  0  0  0.149536132812500000000000000000 1225/8192
 2 16  0  2  0.000000000000000000000000000000 0
 2 16  0  4  0.153808593750000000000000000000 315/2048
 2 16  0  6  0.000000000000000000000000000000 0
 2 16  0  8  0.169189453125000000000000000000 693/4096
 2 16  0 10  0.000000000000000000000000000000 0
 2 16  0 12  0.209472656250000000000000000000 429/2048
 2 16  0 14  0.000000000000000000000000000000 0
 2 16  0 16  0.392761230468750000000000000000 6435/16384
 2 16  2  0  0.000000000000000000000000000000 0
 2 16  2  2  0.149536132812500000000000000000 1225/8192
 2 16  2  4  0.008544921875000000000000000000 35/4096
 2 16  2  6  0.140991210937500000000000000000 1155/8192
 2 16  2  8  0.037597656250000000000000000000 77/2048
 2 16  2 10  0.122192382812500000000000000000 1001/8192
 2 16  2 12  0.104736328125000000000000000000 429/4096
 2 16  2 14  0.087280273437500000000000000000 715/8192
 2 16  2 16  0.349121093750000000000000000000 715/2048
 2 16  4  0  0.153808593750000000000000000000 315/2048
 2 16  4  2  0.008544921875000000000000000000 35/4096
 2 16  4  4  0.125000000000000000000000000000 1/8
 2 16  4  6  0.072509765625000000000000000000 297/4096
 2 16  4  8  0.053710937500000000000000000000 55/1024
 2 16  4 10  0.174560546875000000000000000000 715/4096
 2 16  4 12  0.000000000000000000000000000000 0
 2 16  4 14  0.244384765625000000000000000000 1001/4096
 2 16  4 16  0.244384765625000000000000000000 1001/4096
 2 16  6  0  0.000000000000000000000000000000 0
 2 16  6  2  0.140991210937500000000000000000 1155/8192
 2 16  6  4  0.072509765625000000000000000000 297/4096
 2 16  6  6  0.035278320312500000000000000000 289/8192
 2 16  6  8  0.183105468750000000000000000000 375/2048
 2 16  6 10  0.023803710937500000000000000000 195/8192
 2 16  6 12  0.111083984375000000000000000000 455/4096
 2 16  6 14  0.299926757812500000000000000000 2457/8192
 2 16  6 16  0.133300781250000000000000000000 273/2048
 2 16  8  0  0.169189453125000000000000000000 693/4096
 2 16  8  2  0.037597656250000000000000000000 77/2048
 2 16  8  4  0.053710937500000000000000000000 55/1024
 2 16  8  6  0.183105468750000000000000000000 375/2048
 2 16  8  8  0.039550781250000000000000000000 81/2048
 2 16  8 10  0.057128906250000000000000000000 117/2048
 2 16  8 12  0.266601562500000000000000000000 273/1024
 2 16  8 14  0.222167968750000000000000000000 455/2048
 2 16  8 16  0.055541992187500000000000000000 455/8192
 2 16 10  0  0.000000000000000000000000000000 0
 2 16 10  2  0.122192382812500000000000000000 1001/8192
 2 16 10  4  0.174560546875000000000000000000 715/4096
 2 16 10  6  0.023803710937500000000000000000 195/8192
 2 16 10  8  0.057128906250000000000000000000 117/2048
 2 16 10 10  0.247192382812500000000000000000 2025/8192
 2 16 10 12  0.251220703125000000000000000000 1029/4096
 2 16 10 14  0.106811523437500000000000000000 875/8192
 2 16 10 16  0.017089843750000000000000000000 35/2048
 2 16 12  0  0.209472656250000000000000000000 429/2048
 2 16 12  2  0.104736328125000000000000000000 429/4096
 2 16 12  4  0.000000000000000000000000000000 0
 2 16 12  6  0.111083984375000000000000000000 455/4096
 2 16 12  8  0.266601562500000000000000000000 273/1024
 2 16 12 10  0.251220703125000000000000000000 1029/4096
 2 16 12 12  0.125000000000000000000000000000 1/8
 2 16 12 14  0.032958984375000000000000000000 135/4096
 2 16 12 16  0.003662109375000000000000000000 15/4096
 2 16 14  0  0.000000000000000000000000000000 0
 2 16 14  2  0.087280273437500000000000000000 715/8192
 2 16 14  4  0.244384765625000000000000000000 1001/4096
 2 16 14  6  0.299926757812500000000000000000 2457/8192
 2 16 14  8  0.222167968750000000000000000000 455/2048
 2 16 14 10  0.106811523437500000000000000000 875/8192
 2 16 14 12  0.032958984375000000000000000000 135/4096
 2 16 14 14  0.005981445312500000000000000000 49/8192
 2 16 14 16  0.000488281250000000000000000000 1/2048
 2 16 16  0  0.392761230468750000000000000000 6435/16384
 2 16 16  2  0.349121093750000000000000000000 715/2048
 2 16 16  4  0.244384765625000000000000000000 1001/4096
 2 16 16  6  0.133300781250000000000000000000 273/2048
 2 16 16  8  0.055541992187500000000000000000 455/8192
 2 16 16 10  0.017089843750000000000000000000 35/2048
 2 16 16 12  0.003662109375000000000000000000 15/4096
 2 16 16 14  0.000488281250000000000000000000 1/2048
 2 16 16 16  0.000030517578125000000000000000 1/32768
 2 17  1  1  0.074768066406250000000000000000 1225/16384
 2 17  1  3  0.059814453125000000000000000000 245/4096
 2 17  1  5  0.093994140625000000000000000000 385/4096
 2 17  1  7  0.046997070312500000000000000000 385/8192
 2 17  1  9  0.122192382812500000000000000000 1001/8192
 2 17  1 11  0.034912109375000000000000000000 143/4096
 2 17  1 13  0.174560546875000000000000000000 715/4096
 2 17  1 15  0.021820068359375000000000000000 715/32768
 2 17  1 17  0.370941162109375000000000000000 12155/32768
 2 17  3  1  0.059814453125000000000000000000 245/4096
 2 17  3  3  0.107666015625000000000000000000 441/4096
 2 17  3  5  0.018798828125000000000000000000 77/4096
 2 17  3  7  0.150390625000000000000000000000 77/512
 2 17  3  9  0.000000000000000000000000000000 0
 2 17  3 11  0.174560546875000000000000000000 715/4096
 2 17  3 13  0.034912109375000000000000000000 143/4096
 2 17  3 15  0.157104492187500000000000000000 1287/8192
 2 17  3 17  0.296752929687500000000000000000 2431/8192
 2 17  5  1  0.093994140625000000000000000000 385/4096
 2 17  5  3  0.018798828125000000000000000000 77/4096
 2 17  5  5  0.152587890625000000000000000000 625/4096
 2 17  5  7  0.007812500000000000000000000000 1/128
 2 17  5  9  0.126953125000000000000000000000 65/512
 2 17  5 11  0.111083984375000000000000000000 455/4096
 2 17  5 13  0.022216796875000000000000000000 91/4096
 2 17  5 15  0.277709960937500000000000000000 2275/8192
 2 17  5 17  0.188842773437500000000000000000 1547/8192
 2 17  7  1  0.046997070312500000000000000000 385/8192
 2 17  7  3  0.150390625000000000000000000000 77/512
 2 17  7  5  0.007812500000000000000000000000 1/128
 2 17  7  7  0.107666015625000000000000000000 441/4096
 2 17  7  9  0.142822265625000000000000000000 585/4096
 2 17  7 11  0.000000000000000000000000000000 0
 2 17  7 13  0.177734375000000000000000000000 91/512
 2 17  7 15  0.272155761718750000000000000000 4459/16384
 2 17  7 17  0.094421386718750000000000000000 1547/16384
 2 17  9  1  0.122192382812500000000000000000 1001/8192
 2 17  9  3  0.000000000000000000000000000000 0
 2 17  9  5  0.126953125000000000000000000000 65/512
 2 17  9  7  0.142822265625000000000000000000 585/4096
 2 17  9  9  0.002197265625000000000000000000 9/4096
 2 17  9 11  0.123046875000000000000000000000 63/512
 2 17  9 13  0.273437500000000000000000000000 35/128
 2 17  9 15  0.173034667968750000000000000000 2835/16384
 2 17  9 17  0.036315917968750000000000000000 595/16384
 2 17 11  1  0.034912109375000000000000000000 143/4096
 2 17 11  3  0.174560546875000000000000000000 715/4096
 2 17 11  5  0.111083984375000000000000000000 455/4096
 2 17 11  7  0.000000000000000000000000000000 0
 2 17 11  9  0.123046875000000000000000000000 63/512
 2 17 11 11  0.265869140625000000000000000000 1089/4096
 2 17 11 13  0.206298828125000000000000000000 845/4096
 2 17 11 15  0.073852539062500000000000000000 605/8192
 2 17 11 17  0.010375976562500000000000000000 85/8192
 2 17 13  1  0.174560546875000000000000000000 715/4096
 2 17 13  3  0.034912109375000000000000000000 143/4096
 2 17 13  5  0.022216796875000000000000000000 91/4096
 2 17 13  7  0.177734375000000000000000000000 91/512
 2 17 13  9  0.273437500000000000000000000000 35/128
 2 17 13 11  0.206298828125000000000000000000 845/4096
 2 17 13 13  0.088134765625000000000000000000 361/4096
 2 17 13 15  0.020629882812500000000000000000 169/8192
 2 17 13 17  0.002075195312500000000000000000 17/8192
 2 17 15  1  0.021820068359375000000000000000 715/32768
 2 17 15  3  0.157104492187500000000000000000 1287/8192
 2 17 15  5  0.277709960937500000000000000000 2275/8192
 2 17 15  7  0.272155761718750000000000000000 4459/16384
 2 17 15  9  0.173034667968750000000000000000 2835/16384
 2 17 15 11  0.073852539062500000000000000000 605/8192
 2 17 15 13  0.020629882812500000000000000000 169/8192
 2 17 15 15  0.003433227539062500000000000000 225/65536
 2 17 15 17  0.000259399414062500000000000000 17/65536
 2 17 17  1  0.370941162109375000000000000000 12155/32768
 2 17 17  3  0.296752929687500000000000000000 2431/8192
 2 17 17  5  0.188842773437500000000000000000 1547/8192
 2 17 17  7  0.094421386718750000000000000000 1547/16384
 2 17 17  9  0.036315917968750000000000000000 595/16384
 2 17 17 11  0.010375976562500000000000000000 85/8192
 2 17 17 13  0.002075195312500000000000000000 17/8192
 2 17 17 15  0.000259399414062500000000000000 17/65536
 2 17 17 17  0.000015258789062500000000000000 1/65536
 2 18  0  0  0.000000000000000000000000000000 0
 2 18  0  2  0.134582519531250000000000000000 2205/16384
 2 18  0  4  0.000000000000000000000000000000 0
 2 18  0  6  0.140991210937500000000000000000 1155/8192
 2 18  0  8  0.000000000000000000000000000000 0
 2 18  0 10  0.157104492187500000000000000000 1287/8192
 2 18  0 12  0.000000000000000000000000000000 0
 2 18  0 14  0.196380615234375000000000000000 6435/32768
 2 18  0 16  0.000000000000000000000000000000 0
 2 18  0 18  0.370941162109375000000000000000 12155/32768
 2 18  2  0  0.134582519531250000000000000000 2205/16384
 2 18  2  2  0.001495361328125000000000000000 49/32768
 2 18  2  4  0.131591796875000000000000000000 539/4096
 2 18  2  6  0.014099121093750000000000000000 231/16384
 2 18  2  8  0.122192382812500000000000000000 1001/8192
 2 18  2 10  0.043640136718750000000000000000 715/16384
 2 18  2 12  0.104736328125000000000000000000 429/4096
 2 18  2 14  0.106918334960937500000000000000 7007/65536
 2 18  2 16  0.074188232421875000000000000000 2431/32768
 2 18  2 18  0.333847045898437500000000000000 21879/65536
 2 18  4  0  0.000000000000000000000000000000 0
 2 18  4  2  0.131591796875000000000000000000 539/4096
 2 18  4  4  0.023925781250000000000000000000 49/2048
 2 18  4  6  0.092285156250000000000000000000 189/2048
 2 18  4  8  0.088867187500000000000000000000 91/1024
 2 18  4 10  0.031738281250000000000000000000 65/2048
 2 18  4 12  0.171386718750000000000000000000 351/2048
 2 18  4 14  0.001586914062500000000000000000 13/8192
 2 18  4 16  0.215820312500000000000000000000 221/1024
 2 18  4 18  0.242797851562500000000000000000 1989/8192
 2 18  6  0  0.140991210937500000000000000000 1155/8192
 2 18  6  2  0.014099121093750000000000000000 231/16384
 2 18  6  4  0.092285156250000000000000000000 189/2048
 2 18  6  6  0.102661132812500000000000000000 841/8192
 2 18  6  8  0.009521484375000000000000000000 39/4096
 2 18  6 10  0.166625976562500000000000000000 1365/8192
 2 18  6 12  0.044433593750000000000000000000 91/2048
 2 18  6 14  0.074981689453125000000000000000 2457/32768
 2 18  6 16  0.283264160156250000000000000000 4641/16384
 2 18  6 18  0.141632080078125000000000000000 4641/32768
 2 18  8  0  0.000000000000000000000000000000 0
 2 18  8  2  0.122192382812500000000000000000 1001/8192
 2 18  8  4  0.088867187500000000000000000000 91/1024
 2 18  8  6  0.009521484375000000000000000000 39/4096
 2 18  8  8  0.158203125000000000000000000000 81/512
 2 18  8 10  0.076904296875000000000000000000 315/4096
 2 18  8 12  0.020507812500000000000000000000 21/1024
 2 18  8 14  0.226013183593750000000000000000 3703/16384
 2 18  8 16  0.232421875000000000000000000000 119/512
 2 18  8 18  0.065368652343750000000000000000 1071/16384
 2 18 10  0  0.157104492187500000000000000000 1287/8192
 2 18 10  2  0.043640136718750000000000000000 715/16384
 2 18 10  4  0.031738281250000000000000000000 65/2048
 2 18 10  6  0.166625976562500000000000000000 1365/8192
 2 18 10  8  0.076904296875000000000000000000 315/4096
 2 18 10 10  0.009887695312500000000000000000 81/8192
 2 18 10 12  0.183105468750000000000000000000 375/2048
 2 18 10 14  0.256500244140625000000000000000 8405/32768
 2 18 10 16  0.129699707031250000000000000000 2125/16384
 2 18 10 18  0.023345947265625000000000000000 765/32768
 2 18 12  0  0.000000000000000000000000000000 0
 2 18 12  2  0.104736328125000000000000000000 429/4096
 2 18 12  4  0.171386718750000000000000000000 351/2048
 2 18 12  6  0.044433593750000000000000000000 91/2048
 2 18 12  8  0.020507812500000000000000000000 21/1024
 2 18 12 10  0.183105468750000000000000000000 375/2048
 2 18 12 12  0.258300781250000000000000000000 529/2048
 2 18 12 14  0.161499023437500000000000000000 1323/8192
 2 18 12 16  0.049804687500000000000000000000 51/1024
 2 18 12 18  0.006225585937500000000000000000 51/8192
 2 18 14  0  0.196380615234375000000000000000 6435/32768
 2 18 14  2  0.106918334960937500000000000000 7007/65536
 2 18 14  4  0.001586914062500000000000000000 13/8192
 2 18 14  6  0.074981689453125000000000000000 2457/32768
 2 18 14  8  0.226013183593750000000000000000 3703/16384
 2 18 14 10  0.256500244140625000000000000000 8405/32768
 2 18 14 12  0.161499023437500000000000000000 1323/8192
 2 18 14 14  0.060432434082031250000000000000 7921/131072
 2 18 14 16  0.012710571289062500000000000000 833/65536
 2 18 14 18  0.001167297363281250000000000000 153/131072
 2 18 16  0  0.000000000000000000000000000000 0
 2 18 16  2  0.074188232421875000000000000000 2431/32768
 2 18 16  4  0.215820312500000000000000000000 221/1024
 2 18 16  6  0.283264160156250000000000000000 4641/16384
 2 18 16  8  0.232421875000000000000000000000 119/512
 2 18 16 10  0.129699707031250000000000000000 2125/16384
 2 18 16 12  0.049804687500000000000000000000 51/1024
 2 18 16 14  0.012710571289062500000000000000 833/65536
 2 18 16 16  0.001953125000000000000000000000 1/512
 2 18 16 18  0.000137329101562500000000000000 9/65536
 2 18 18  0  0.370941162109375000000000000000 12155/32768
 2 18 18  2  0.333847045898437500000000000000 21879/65536
 2 18 18  4  0.242797851562500000000000000000 1989/8192
 2 18 18  6  0.141632080078125000000000000000 4641/32768
 2 18 18  8  0.065368652343750000000000000000 1071/16384
 2 18 18 10  0.023345947265625000000000000000 765/32768
 2 18 18 12  0.006225585937500000000000000000 51/8192
 2 18 18 14  0.001167297363281250000000000000 153/131072
 2 18 18 16  0.000137329101562500000000000000 9/65536
 2 18 18 18  0.000007629394531250000000000000 1/131072
 2 19  1  1  0.060562133789062500000000000000 3969/65536
 2 19  1  3  0.074020385742187500000000000000 4851/65536
 2 19  1  5  0.049346923828125000000000000000 1617/32768
 2 19  1  7  0.091644287109375000000000000000 3003/32768
 2 19  1  9  0.039276123046875000000000000000 1287/32768
 2 19  1 11  0.117828369140625000000000000000 3861/32768
 2 19  1 13  0.029457092285156250000000000000 3861/131072
 2 19  1 15  0.166923522949218750000000000000 21879/131072
 2 19  1 17  0.018547058105468750000000000000 2431/131072
 2 19  1 19  0.352394104003906250000000000000 46189/131072
 2 19  3  1  0.074020385742187500000000000000 4851/65536
 2 19  3  3  0.036636352539062500000000000000 2401/65536
 2 19  3  5  0.112152099609375000000000000000 3675/32768
 2 19  3  7  0.008331298828125000000000000000 273/32768
 2 19  3  9  0.143218994140625000000000000000 4693/32768
 2 19  3 11  0.001190185546875000000000000000 39/32768
 2 19  3 13  0.157402038574218750000000000000 20631/131072
 2 19  3 15  0.042152404785156250000000000000 5525/131072
 2 19  3 17  0.136573791503906250000000000000 17901/131072
 2 19  3 19  0.288322448730468750000000000000 37791/131072
 2 19  5  1  0.049346923828125000000000000000 1617/32768
 2 19  5  3  0.112152099609375000000000000000 3675/32768
 2 19  5  5  0.002990722656250000000000000000 49/16384
 2 19  5  7  0.138854980468750000000000000000 2275/16384
 2 19  5  9  0.021423339843750000000000000000 351/16384
 2 19  5 11  0.096008300781250000000000000000 1573/16384
 2 19  5 13  0.123977661132812500000000000000 8125/65536
 2 19  5 15  0.010116577148437500000000000000 663/65536
 2 19  5 17  0.252914428710937500000000000000 16575/65536
 2 19  5 19  0.192214965820312500000000000000 12597/65536
 2 19  7  1  0.091644287109375000000000000000 3003/32768
 2 19  7  3  0.008331298828125000000000000000 273/32768
 2 19  7  5  0.138854980468750000000000000000 2275/16384
 2 19  7  7  0.032287597656250000000000000000 529/16384
 2 19  7  9  0.062805175781250000000000000000 1029/16384
 2 19  7 11  0.154235839843750000000000000000 2527/16384
 2 19  7 13  0.005233764648437500000000000000 343/65536
 2 19  7 15  0.136184692382812500000000000000 8925/65536
 2 19  7 17  0.266921997070312500000000000000 17493/65536
 2 19  7 19  0.103500366210937500000000000000 6783/65536
 2 19  9  1  0.039276123046875000000000000000 1287/32768
 2 19  9  3  0.143218994140625000000000000000 4693/32768
 2 19  9  5  0.021423339843750000000000000000 351/16384
 2 19  9  7  0.062805175781250000000000000000 1029/16384
 2 19  9  9  0.158752441406250000000000000000 2601/16384
 2 19  9 11  0.022155761718750000000000000000 363/16384
 2 19  9 13  0.069625854492187500000000000000 4563/65536
 2 19  9 15  0.249282836914062500000000000000 16337/65536
 2 19  9 17  0.189102172851562500000000000000 12393/65536
 2 19  9 19  0.044357299804687500000000000000 2907/65536
 2 19 11  1  0.117828369140625000000000000000 3861/32768
 2 19 11  3  0.001190185546875000000000000000 39/32768
 2 19 11  5  0.096008300781250000000000000000 1573/16384
 2 19 11  7  0.154235839843750000000000000000 2527/16384
 2 19 11  9  0.022155761718750000000000000000 363/16384
 2 19 11 11  0.051330566406250000000000000000 841/16384
 2 19 11 13  0.223403930664062500000000000000 14641/65536
 2 19 11 15  0.224899291992187500000000000000 14739/65536
 2 19 11 17  0.094161987304687500000000000000 6171/65536
 2 19 11 19  0.014785766601562500000000000000 969/65536
 2 19 13  1  0.029457092285156250000000000000 3861/131072
 2 19 13  3  0.157402038574218750000000000000 20631/131072
 2 19 13  5  0.123977661132812500000000000000 8125/65536
 2 19 13  7  0.005233764648437500000000000000 343/65536
 2 19 13  9  0.069625854492187500000000000000 4563/65536
 2 19 13 11  0.223403930664062500000000000000 14641/65536
 2 19 13 13  0.232730865478515625000000000000 61009/262144
 2 19 13 15  0.121593475341796875000000000000 31875/262144
 2 19 13 17  0.032878875732421875000000000000 8619/262144
 2 19 13 19  0.003696441650390625000000000000 969/262144
 2 19 15  1  0.166923522949218750000000000000 21879/131072
 2 19 15  3  0.042152404785156250000000000000 5525/131072
 2 19 15  5  0.010116577148437500000000000000 663/65536
 2 19 15  7  0.136184692382812500000000000000 8925/65536
 2 19 15  9  0.249282836914062500000000000000 16337/65536
 2 19 15 11  0.224899291992187500000000000000 14739/65536
 2 19 15 13  0.121593475341796875000000000000 31875/262144
 2 19 15 15  0.040470123291015625000000000000 10609/262144
 2 19 15 17  0.007724761962890625000000000000 2025/262144
 2 19 15 19  0.000652313232421875000000000000 171/262144
 2 19 17  1  0.018547058105468750000000000000 2431/131072
 2 19 17  3  0.136573791503906250000000000000 17901/131072
 2 19 17  5  0.252914428710937500000000000000 16575/65536
 2 19 17  7  0.266921997070312500000000000000 17493/65536
 2 19 17  9  0.189102172851562500000000000000 12393/65536
 2 19 17 11  0.094161987304687500000000000000 6171/65536
 2 19 17 13  0.032878875732421875000000000000 8619/262144
 2 19 17 15  0.007724761962890625000000000000 2025/262144
 2 19 17 17  0.001102447509765625000000000000 289/262144
 2 19 17 19  0.000072479248046875000000000000 19/262144
 2 19 19  1  0.352394104003906250000000000000 46189/131072
 2 19 19  3  0.288322448730468750000000000000 37791/131072
 2 19 19  5  0.192214965820312500000000000000 12597/65536
 2 19 19  7  0.103500366210937500000000000000 6783/65536
 2 19 19  9  0.044357299804687500000000000000 2907/65536
 2 19 19 11  0.014785766601562500000000000000 969/65536
 2 19 19 13  0.003696441650390625000000000000 969/262144
 2 19 19 15  0.000652313232421875000000000000 171/262144
 2 19 19 17  0.000072479248046875000000000000 19/262144
 2 19 19 19  0.000003814697265625000000000000 1/262144
 2 20  0  0  0.121124267578125000000000000000 3969/32768
 2 20  0  2  0.000000000000000000000000000000 0
 2 20  0  4  0.123367309570312500000000000000 8085/65536
 2 20  0  6  0.000000000000000000000000000000 0
 2 20  0  8  0.130920410156250000000000000000 2145/16384
 2 20  0 10  0.000000000000000000000000000000 0
 2 20  0 12  0.147285461425781250000000000000 19305/131072
 2 20  0 14  0.000000000000000000000000000000 0
 2 20  0 16  0.185470581054687500000000000000 12155/65536
 2 20  0 18  0.000000000000000000000000000000 0
 2 20  0 20  0.352394104003906250000000000000 46189/131072
 2 20  2  0  0.000000000000000000000000000000 0
 2 20  2  2  0.121124267578125000000000000000 3969/32768
 2 20  2  4  0.004486083984375000000000000000 147/32768
 2 20  2  6  0.116638183593750000000000000000 1911/16384
 2 20  2  8  0.019042968750000000000000000000 39/2048
 2 20  2 10  0.107116699218750000000000000000 1755/16384
 2 20  2 12  0.048202514648437500000000000000 3159/65536
 2 20  2 14  0.091049194335937500000000000000 5967/65536
 2 20  2 16  0.107910156250000000000000000000 221/2048
 2 20  2 18  0.064071655273437500000000000000 4199/65536
 2 20  2 20  0.320358276367187500000000000000 20995/65536
 2 20  4  0  0.123367309570312500000000000000 8085/65536
 2 20  4  2  0.004486083984375000000000000000 147/32768
 2 20  4  4  0.108039855957031250000000000000 14161/131072
 2 20  4  6  0.038879394531250000000000000000 637/16384
 2 20  4  8  0.067047119140625000000000000000 2197/32768
 2 20  4 10  0.099182128906250000000000000000 1625/16384
 2 20  4 12  0.017902374267578125000000000000 4693/262144
 2 20  4 14  0.165237426757812500000000000000 10829/65536
 2 20  4 16  0.005058288574218750000000000000 663/131072
 2 20  4 18  0.192214965820312500000000000000 12597/65536
 2 20  4 20  0.240268707275390625000000000000 62985/262144
 2 20  6  0  0.000000000000000000000000000000 0
 2 20  6  2  0.116638183593750000000000000000 1911/16384
 2 20  6  4  0.038879394531250000000000000000 637/16384
 2 20  6  6  0.053833007812500000000000000000 441/8192
 2 20  6  8  0.118164062500000000000000000000 121/1024
 2 20  6 10  0.000610351562500000000000000000 5/8192
 2 20  6 12  0.145294189453125000000000000000 4761/32768
 2 20  6 14  0.062774658203125000000000000000 2057/32768
 2 20  6 16  0.049804687500000000000000000000 51/1024
 2 20  6 18  0.266143798828125000000000000000 8721/32768
 2 20  6 20  0.147857666015625000000000000000 4845/32768
 2 20  8  0  0.130920410156250000000000000000 2145/16384
 2 20  8  2  0.019042968750000000000000000000 39/2048
 2 20  8  4  0.067047119140625000000000000000 2197/32768
 2 20  8  6  0.118164062500000000000000000000 121/1024
 2 20  8  8  0.000122070312500000000000000000 1/8192
 2 20  8 10  0.122070312500000000000000000000 125/1024
 2 20  8 12  0.105117797851562500000000000000 6889/65536
 2 20  8 14  0.004150390625000000000000000000 17/4096
 2 20  8 16  0.188323974609375000000000000000 6171/32768
 2 20  8 18  0.236572265625000000000000000000 969/4096
 2 20  8 20  0.073928833007812500000000000000 4845/65536
 2 20 10  0  0.000000000000000000000000000000 0
 2 20 10  2  0.107116699218750000000000000000 1755/16384
 2 20 10  4  0.099182128906250000000000000000 1625/16384
 2 20 10  6  0.000610351562500000000000000000 5/8192
 2 20 10  8  0.122070312500000000000000000000 125/1024
 2 20 10 10  0.117309570312500000000000000000 961/8192
 2 20 10 12  0.000152587890625000000000000000 5/32768
 2 20 10 14  0.127105712890625000000000000000 4165/32768
 2 20 10 16  0.249023437500000000000000000000 255/1024
 2 20 10 18  0.147857666015625000000000000000 4845/32768
 2 20 10 20  0.029571533203125000000000000000 969/32768
 2 20 12  0  0.147285461425781250000000000000 19305/131072
 2 20 12  2  0.048202514648437500000000000000 3159/65536
 2 20 12  4  0.017902374267578125000000000000 4693/262144
 2 20 12  6  0.145294189453125000000000000000 4761/32768
 2 20 12  8  0.105117797851562500000000000000 6889/65536
 2 20 12 10  0.000152587890625000000000000000 5/32768
 2 20 12 12  0.107133865356445312500000000000 56169/524288
 2 20 12 14  0.239814758300781250000000000000 31433/131072
 2 20 12 16  0.186962127685546875000000000000 49011/262144
 2 20 12 18  0.066535949707031250000000000000 8721/131072
 2 20 12 20  0.009241104125976562500000000000 4845/524288
 2 20 14  0  0.000000000000000000000000000000 0
 2 20 14  2  0.091049194335937500000000000000 5967/65536
 2 20 14  4  0.165237426757812500000000000000 10829/65536
 2 20 14  6  0.062774658203125000000000000000 2057/32768
 2 20 14  8  0.004150390625000000000000000000 17/4096
 2 20 14 10  0.127105712890625000000000000000 4165/32768
 2 20 14 12  0.239814758300781250000000000000 31433/131072
 2 20 14 14  0.197761535644531250000000000000 25921/131072
 2 20 14 16  0.088623046875000000000000000000 363/4096
 2 20 14 18  0.021308898925781250000000000000 2793/131072
 2 20 14 20  0.002174377441406250000000000000 285/131072
 2 20 16  0  0.185470581054687500000000000000 12155/65536
 2 20 16  2  0.107910156250000000000000000000 221/2048
 2 20 16  4  0.005058288574218750000000000000 663/131072
 2 20 16  6  0.049804687500000000000000000000 51/1024
 2 20 16  8  0.188323974609375000000000000000 6171/32768
 2 20 16 10  0.249023437500000000000000000000 255/1024
 2 20 16 12  0.186962127685546875000000000000 49011/262144
 2 20 16 14  0.088623046875000000000000000000 363/4096
 2 20 16 16  0.026557922363281250000000000000 3481/131072
 2 20 16 18  0.004638671875000000000000000000 19/4096
 2 20 16 20  0.000362396240234375000000000000 95/262144
 2 20 18  0  0.000000000000000000000000000000 0
 2 20 18  2  0.064071655273437500000000000000 4199/65536
 2 20 18  4  0.192214965820312500000000000000 12597/65536
 2 20 18  6  0.266143798828125000000000000000 8721/32768
 2 20 18  8  0.236572265625000000000000000000 969/4096
 2 20 18 10  0.147857666015625000000000000000 4845/32768
 2 20 18 12  0.066535949707031250000000000000 8721/131072
 2 20 18 14  0.021308898925781250000000000000 2793/131072
 2 20 18 16  0.004638671875000000000000000000 19/4096
 2 20 18 18  0.000617980957031250000000000000 81/131072
 2 20 18 20  0.000038146972656250000000000000 5/131072
 2 20 20  0  0.352394104003906250000000000000 46189/131072
 2 20 20  2  0.320358276367187500000000000000 20995/65536
 2 20 20  4  0.240268707275390625000000000000 62985/262144
 2 20 20  6  0.147857666015625000000000000000 4845/32768
 2 20 20  8  0.073928833007812500000000000000 4845/65536
 2 20 20 10  0.029571533203125000000000000000 969/32768
 2 20 20 12  0.009241104125976562500000000000 4845/524288
 2 20 20 14  0.002174377441406250000000000000 285/131072
 2 20 20 16  0.000362396240234375000000000000 95/262144
 2 20 20 18  0.000038146972656250000000000000 5/131072
 2 20 20 20  0.000001907348632812500000000000 1/524288
 2 21  1  1  0.060562133789062500000000000000 3969/65536
 2 21  1  3  0.050468444824218750000000000000 6615/131072
 2 21  1  5  0.072898864746093750000000000000 9555/131072
 2 21  1  7  0.041656494140625000000000000000 1365/32768
 2 21  1  9  0.089263916015625000000000000000 2925/32768
 2 21  1 11  0.033473968505859375000000000000 8775/262144
 2 21  1 13  0.113811492919921875000000000000 29835/262144
 2 21  1 15  0.025291442871093750000000000000 3315/131072
 2 21  1 17  0.160179138183593750000000000000 20995/131072
 2 21  1 19  0.016017913818359375000000000000 4199/262144
 2 21  1 21  0.336376190185546875000000000000 88179/262144
 2 21  3  1  0.050468444824218750000000000000 6615/131072
 2 21  3  3  0.082431793212890625000000000000 21609/262144
 2 21  3  5  0.021869659423828125000000000000 5733/262144
 2 21  3  7  0.112472534179687500000000000000 7371/65536
 2 21  3  9  0.002975463867187500000000000000 195/65536
 2 21  3 11  0.135011672973632812500000000000 70785/524288
 2 21  3 13  0.003793716430664062500000000000 1989/524288
 2 21  3 15  0.142475128173828125000000000000 37349/262144
 2 21  3 17  0.048053741455078125000000000000 12597/262144
 2 21  3 19  0.120134353637695312500000000000 62985/524288
 2 21  3 21  0.280313491821289062500000000000 146965/524288
 2 21  5  1  0.072898864746093750000000000000 9555/131072
 2 21  5  3  0.021869659423828125000000000000 5733/262144
 2 21  5  5  0.116825103759765625000000000000 30625/262144
 2 21  5  7  0.000106811523437500000000000000 7/65536
 2 21  5  9  0.121078491210937500000000000000 7935/65536
 2 21  5 11  0.035486221313476562500000000000 18605/524288
 2 21  5 13  0.071626663208007812500000000000 37553/524288
 2 21  5 15  0.131320953369140625000000000000 34425/262144
 2 21  5 17  0.003696441650390625000000000000 969/262144
 2 21  5 19  0.231027603149414062500000000000 121125/524288
 2 21  5 21  0.194063186645507812500000000000 101745/524288
 2 21  7  1  0.041656494140625000000000000000 1365/32768
 2 21  7  3  0.112472534179687500000000000000 7371/65536
 2 21  7  5  0.000106811523437500000000000000 7/65536
 2 21  7  7  0.112854003906250000000000000000 1849/16384
 2 21  7  9  0.057678222656250000000000000000 945/16384
 2 21  7 11  0.032310485839843750000000000000 4235/131072
 2 21  7 13  0.153434753417968750000000000000 20111/131072
 2 21  7 15  0.016342163085937500000000000000 1071/65536
 2 21  7 17  0.103500366210937500000000000000 6783/65536
 2 21  7 19  0.258750915527343750000000000000 33915/131072
 2 21  7 21  0.110893249511718750000000000000 14535/131072
 2 21  9  1  0.089263916015625000000000000000 2925/32768
 2 21  9  3  0.002975463867187500000000000000 195/65536
 2 21  9  5  0.121078491210937500000000000000 7935/65536
 2 21  9  7  0.057678222656250000000000000000 945/16384
 2 21  9  9  0.022033691406250000000000000000 361/16384
 2 21  9 11  0.150169372558593750000000000000 19683/131072
 2 21  9 13  0.048637390136718750000000000000 6375/131072
 2 21  9 15  0.035018920898437500000000000000 2295/65536
 2 21  9 17  0.221786499023437500000000000000 14535/65536
 2 21  9 19  0.199607849121093750000000000000 26163/131072
 2 21  9 21  0.051750183105468750000000000000 6783/131072
 2 21 11  1  0.033473968505859375000000000000 8775/262144
 2 21 11  3  0.135011672973632812500000000000 70785/524288
 2 21 11  5  0.035486221313476562500000000000 18605/524288
 2 21 11  7  0.032310485839843750000000000000 4235/131072
 2 21 11  9  0.150169372558593750000000000000 19683/131072
 2 21 11 11  0.061043739318847656250000000000 64009/1048576
 2 21 11 13  0.013699531555175781250000000000 14365/1048576
 2 21 11 15  0.176553726196289062500000000000 92565/524288
 2 21 11 17  0.231027603149414062500000000000 121125/524288
 2 21 11 19  0.111817359924316406250000000000 117249/1048576
 2 21 11 21  0.019406318664550781250000000000 20349/1048576
 2 21 13  1  0.113811492919921875000000000000 29835/262144
 2 21 13  3  0.003793716430664062500000000000 1989/524288
 2 21 13  5  0.071626663208007812500000000000 37553/524288
 2 21 13  7  0.153434753417968750000000000000 20111/131072
 2 21 13  9  0.048637390136718750000000000000 6375/131072
 2 21 13 11  0.013699531555175781250000000000 14365/1048576
 2 21 13 13  0.159531593322753906250000000000 167281/1048576
 2 21 13 15  0.234987258911132812500000000000 123201/524288
 2 21 13 17  0.148836135864257812500000000000 78033/524288
 2 21 13 19  0.045933723449707031250000000000 48165/1048576
 2 21 13 21  0.005707740783691406250000000000 5985/1048576
 2 21 15  1  0.025291442871093750000000000000 3315/131072
 2 21 15  3  0.142475128173828125000000000000 37349/262144
 2 21 15  5  0.131320953369140625000000000000 34425/262144
 2 21 15  7  0.016342163085937500000000000000 1071/65536
 2 21 15  9  0.035018920898437500000000000000 2295/65536
 2 21 15 11  0.176553726196289062500000000000 92565/524288
 2 21 15 13  0.234987258911132812500000000000 123201/524288
 2 21 15 15  0.160312652587890625000000000000 42025/262144
 2 21 15 17  0.062839508056640625000000000000 16473/262144
 2 21 15 19  0.013589859008789062500000000000 7125/524288
 2 21 15 21  0.001268386840820312500000000000 665/524288
 2 21 17  1  0.160179138183593750000000000000 20995/131072
 2 21 17  3  0.048053741455078125000000000000 12597/262144
 2 21 17  5  0.003696441650390625000000000000 969/262144
 2 21 17  7  0.103500366210937500000000000000 6783/65536
 2 21 17  9  0.221786499023437500000000000000 14535/65536
 2 21 17 11  0.231027603149414062500000000000 121125/524288
 2 21 17 13  0.148836135864257812500000000000 78033/524288
 2 21 17 15  0.062839508056640625000000000000 16473/262144
 2 21 17 17  0.017124176025390625000000000000 4489/262144
 2 21 17 19  0.002756118774414062500000000000 1445/524288
 2 21 17 21  0.000200271606445312500000000000 105/524288
 2 21 19  1  0.016017913818359375000000000000 4199/262144
 2 21 19  3  0.120134353637695312500000000000 62985/524288
 2 21 19  5  0.231027603149414062500000000000 121125/524288
 2 21 19  7  0.258750915527343750000000000000 33915/131072
 2 21 19  9  0.199607849121093750000000000000 26163/131072
 2 21 19 11  0.111817359924316406250000000000 117249/1048576
 2 21 19 13  0.045933723449707031250000000000 48165/1048576
 2 21 19 15  0.013589859008789062500000000000 7125/524288
 2 21 19 17  0.002756118774414062500000000000 1445/524288
 2 21 19 19  0.000344276428222656250000000000 361/1048576
 2 21 19 21  0.000020027160644531250000000000 21/1048576
 2 21 21  1  0.336376190185546875000000000000 88179/262144
 2 21 21  3  0.280313491821289062500000000000 146965/524288
 2 21 21  5  0.194063186645507812500000000000 101745/524288
 2 21 21  7  0.110893249511718750000000000000 14535/131072
 2 21 21  9  0.051750183105468750000000000000 6783/131072
 2 21 21 11  0.019406318664550781250000000000 20349/1048576
 2 21 21 13  0.005707740783691406250000000000 5985/1048576
 2 21 21 15  0.001268386840820312500000000000 665/524288
 2 21 21 17  0.000200271606445312500000000000 105/524288
 2 21 21 19  0.000020027160644531250000000000 21/1048576
 2 21 21 21  0.000000953674316406250000000000 1/1048576
 2 22  0  0  0.000000000000000000000000000000 0
 2 22  0  2  0.111030578613281250000000000000 14553/131072
 2 22  0  4  0.000000000000000000000000000000 0
 2 22  0  6  0.114555358886718750000000000000 15015/131072
 2 22  0  8  0.000000000000000000000000000000 0
 2 22  0 10  0.122737884521484375000000000000 32175/262144
 2 22  0 12  0.000000000000000000000000000000 0
 2 22  0 14  0.139102935791015625000000000000 36465/262144
 2 22  0 16  0.000000000000000000000000000000 0
 2 22  0 18  0.176197052001953125000000000000 46189/262144
 2 22  0 20  0.000000000000000000000000000000 0
 2 22  0 22  0.336376190185546875000000000000 88179/262144
 2 22  2  0  0.111030578613281250000000000000 14553/131072
 2 22  2  2  0.000841140747070312500000000000 441/524288
 2 22  2  4  0.109348297119140625000000000000 28665/262144
 2 22  2  6  0.007810592651367187500000000000 4095/524288
 2 22  2  8  0.104141235351562500000000000000 6825/65536
 2 22  2 10  0.023245811462402343750000000000 24375/1048576
 2 22  2 12  0.094842910766601562500000000000 49725/524288
 2 22  2 14  0.051636695861816406250000000000 54145/1048576
 2 22  2 16  0.080089569091796875000000000000 20995/262144
 2 22  2 18  0.108120918273925781250000000000 113373/1048576
 2 22  2 20  0.056062698364257812500000000000 29393/524288
 2 22  2 22  0.308344841003417968750000000000 323323/1048576
 2 22  4  0  0.000000000000000000000000000000 0
 2 22  4  2  0.109348297119140625000000000000 28665/262144
 2 22  4  4  0.013458251953125000000000000000 441/32768
 2 22  4  6  0.086757659912109375000000000000 22743/262144
 2 22  4  8  0.051269531250000000000000000000 105/2048
 2 22  4 10  0.048093795776367187500000000000 25215/524288
 2 22  4 12  0.105056762695312500000000000000 6885/65536
 2 22  4 14  0.009370803833007812500000000000 4913/524288
 2 22  4 16  0.157714843750000000000000000000 323/2048
 2 22  4 18  0.009241104125976562500000000000 4845/524288
 2 22  4 20  0.172500610351562500000000000000 11305/65536
 2 22  4 22  0.237188339233398437500000000000 124355/524288
 2 22  6  0  0.114555358886718750000000000000 15015/131072
 2 22  6  2  0.007810592651367187500000000000 4095/524288
 2 22  6  4  0.086757659912109375000000000000 22743/262144
 2 22  6  6  0.061113357543945312500000000000 32041/524288
 2 22  6  8  0.027694702148437500000000000000 1815/65536
 2 22  6 10  0.122666358947753906250000000000 128625/1048576
 2 22  6 12  0.001134872436523437500000000000 595/524288
 2 22  6 14  0.123587608337402343750000000000 129591/1048576
 2 22  6 16  0.077625274658203125000000000000 20349/262144
 2 22  6 18  0.032343864440917968750000000000 33915/1048576
 2 22  6 20  0.249509811401367187500000000000 130815/524288
 2 22  6 22  0.152478218078613281250000000000 159885/1048576
 2 22  8  0  0.000000000000000000000000000000 0
 2 22  8  2  0.104141235351562500000000000000 6825/65536
 2 22  8  4  0.051269531250000000000000000000 105/2048
 2 22  8  6  0.027694702148437500000000000000 1815/65536
 2 22  8  8  0.125000000000000000000000000000 1/8
 2 22  8 10  0.009025573730468750000000000000 1183/131072
 2 22  8 12  0.087158203125000000000000000000 357/4096
 2 22  8 14  0.122566223144531250000000000000 16065/131072
 2 22  8 16  0.000000000000000000000000000000 0
 2 22  8 18  0.155250549316406250000000000000 20349/131072
 2 22  8 20  0.236572265625000000000000000000 969/4096
 2 22  8 22  0.081321716308593750000000000000 10659/131072
 2 22 10  0  0.122737884521484375000000000000 32175/262144
 2 22 10  2  0.023245811462402343750000000000 24375/1048576
 2 22 10  4  0.048093795776367187500000000000 25215/524288
 2 22 10  6  0.122666358947753906250000000000 128625/1048576
 2 22 10  8  0.009025573730468750000000000000 1183/131072
 2 22 10 10  0.074398517608642578125000000000 156025/2097152
 2 22 10 12  0.136622428894042968750000000000 143259/1048576
 2 22 10 14  0.009849071502685546875000000000 20655/2097152
 2 22 10 16  0.083169937133789062500000000000 43605/524288
 2 22 10 18  0.234261989593505859375000000000 491283/2097152
 2 22 10 20  0.161719322204589843750000000000 169575/1048576
 2 22 10 22  0.035578250885009765625000000000 74613/2097152
 2 22 12  0  0.000000000000000000000000000000 0
 2 22 12  2  0.094842910766601562500000000000 49725/524288
 2 22 12  4  0.105056762695312500000000000000 6885/65536
 2 22 12  6  0.001134872436523437500000000000 595/524288
 2 22 12  8  0.087158203125000000000000000000 357/4096
 2 22 12 10  0.136622428894042968750000000000 143259/1048576
 2 22 12 12  0.016853332519531250000000000000 2209/131072
 2 22 12 14  0.052571296691894531250000000000 55125/1048576
 2 22 12 16  0.208740234375000000000000000000 855/4096
 2 22 12 18  0.202271461486816406250000000000 212097/1048576
 2 22 12 20  0.082191467285156250000000000000 10773/131072
 2 22 12 22  0.012557029724121093750000000000 13167/1048576
 2 22 14  0  0.139102935791015625000000000000 36465/262144
 2 22 14  2  0.051636695861816406250000000000 54145/1048576
 2 22 14  4  0.009370803833007812500000000000 4913/524288
 2 22 14  6  0.123587608337402343750000000000 129591/1048576
 2 22 14  8  0.122566223144531250000000000000 16065/131072
 2 22 14 10  0.009849071502685546875000000000 20655/2097152
 2 22 14 12  0.052571296691894531250000000000 55125/1048576
 2 22 14 14  0.197147846221923828125000000000 413449/2097152
 2 22 14 16  0.214864730834960937500000000000 112651/524288
 2 22 14 18  0.114290714263916015625000000000 239685/2097152
 2 22 14 20  0.031075477600097656250000000000 32585/1048576
 2 22 14 22  0.003488063812255859375000000000 7315/2097152
 2 22 16  0  0.000000000000000000000000000000 0
 2 22 16  2  0.080089569091796875000000000000 20995/262144
 2 22 16  4  0.157714843750000000000000000000 323/2048
 2 22 16  6  0.077625274658203125000000000000 20349/262144
 2 22 16  8  0.000000000000000000000000000000 0
 2 22 16 10  0.083169937133789062500000000000 43605/524288
 2 22 16 12  0.208740234375000000000000000000 855/4096
 2 22 16 14  0.214864730834960937500000000000 112651/524288
 2 22 16 16  0.125000000000000000000000000000 1/8
 2 22 16 18  0.043516159057617187500000000000 22815/524288
 2 22 16 20  0.008544921875000000000000000000 35/4096
 2 22 16 22  0.000734329223632812500000000000 385/524288
 2 22 18  0  0.176197052001953125000000000000 46189/262144
 2 22 18  2  0.108120918273925781250000000000 113373/1048576
 2 22 18  4  0.009241104125976562500000000000 4845/524288
 2 22 18  6  0.032343864440917968750000000000 33915/1048576
 2 22 18  8  0.155250549316406250000000000000 20349/131072
 2 22 18 10  0.234261989593505859375000000000 491283/2097152
 2 22 18 12  0.202271461486816406250000000000 212097/1048576
 2 22 18 14  0.114290714263916015625000000000 239685/2097152
 2 22 18 16  0.043516159057617187500000000000 22815/524288
 2 22 18 18  0.010872364044189453125000000000 22801/2097152
 2 22 18 20  0.001622200012207031250000000000 1701/1048576
 2 22 18 22  0.000110149383544921875000000000 231/2097152
 2 22 20  0  0.000000000000000000000000000000 0
 2 22 20  2  0.056062698364257812500000000000 29393/524288
 2 22 20  4  0.172500610351562500000000000000 11305/65536
 2 22 20  6  0.249509811401367187500000000000 130815/524288
 2 22 20  8  0.236572265625000000000000000000 969/4096
 2 22 20 10  0.161719322204589843750000000000 169575/1048576
 2 22 20 12  0.082191467285156250000000000000 10773/131072
 2 22 20 14  0.031075477600097656250000000000 32585/1048576
 2 22 20 16  0.008544921875000000000000000000 35/4096
 2 22 20 18  0.001622200012207031250000000000 1701/1048576
 2 22 20 20  0.000190734863281250000000000000 25/131072
 2 22 20 22  0.000010490417480468750000000000 11/1048576
 2 22 22  0  0.336376190185546875000000000000 88179/262144
 2 22 22  2  0.308344841003417968750000000000 323323/1048576
 2 22 22  4  0.237188339233398437500000000000 124355/524288
 2 22 22  6  0.152478218078613281250000000000 159885/1048576
 2 22 22  8  0.081321716308593750000000000000 10659/131072
 2 22 22 10  0.035578250885009765625000000000 74613/2097152
 2 22 22 12  0.012557029724121093750000000000 13167/1048576
 2 22 22 14  0.003488063812255859375000000000 7315/2097152
 2 22 22 16  0.000734329223632812500000000000 385/524288
 2 22 22 18  0.000110149383544921875000000000 231/2097152
 2 22 22 20  0.000010490417480468750000000000 11/1048576
 2 22 22 22  0.000000476837158203125000000000 1/2097152
 2 23  1  1  0.050889015197753906250000000000 53361/1048576
 2 23  1  3  0.060141563415527343750000000000 63063/1048576
 2 23  1  5  0.042958259582519531250000000000 45045/1048576
 2 23  1  7  0.071597099304199218750000000000 75075/1048576
 2 23  1  9  0.035798549652099609375000000000 75075/2097152
 2 23  1 11  0.086939334869384765625000000000 182325/2097152
 2 23  1 13  0.028979778289794921875000000000 60775/2097152
 2 23  1 15  0.110123157501220703125000000000 230945/2097152
 2 23  1 17  0.022024631500244140625000000000 46189/2097152
 2 23  1 19  0.154172420501708984375000000000 323323/2097152
 2 23  1 21  0.014015674591064453125000000000 29393/2097152
 2 23  1 23  0.322360515594482421875000000000 676039/2097152
 2 23  3  1  0.060141563415527343750000000000 63063/1048576
 2 23  3  3  0.034066200256347656250000000000 35721/1048576
 2 23  3  5  0.086817741394042968750000000000 91035/1048576
 2 23  3  7  0.012516975402832031250000000000 13125/1048576
 2 23  3  9  0.110399723052978515625000000000 231525/2097152
 2 23  3 11  0.000607967376708984375000000000 1275/2097152
 2 23  3 13  0.126659870147705078125000000000 265625/2097152
 2 23  3 15  0.006930828094482421875000000000 14535/2097152
 2 23  3 17  0.129529476165771484375000000000 271643/2097152
 2 23  3 19  0.052828311920166015625000000000 110789/2097152
 2 23  3 21  0.106734752655029296875000000000 223839/2097152
 2 23  3 23  0.272766590118408203125000000000 572033/2097152
 2 23  5  1  0.042958259582519531250000000000 45045/1048576
 2 23  5  3  0.086817741394042968750000000000 91035/1048576
 2 23  5  5  0.007218360900878906250000000000 7569/1048576
 2 23  5  7  0.113310813903808593750000000000 118815/1048576
 2 23  5  9  0.003783702850341796875000000000 7935/2097152
 2 23  5 11  0.102989673614501953125000000000 215985/2097152
 2 23  5 13  0.047948360443115234375000000000 100555/2097152
 2 23  5 15  0.052828311920166015625000000000 110789/2097152
 2 23  5 17  0.134766101837158203125000000000 282625/2097152
 2 23  5 19  0.000770092010498046875000000000 1615/2097152
 2 23  5 21  0.211775302886962890625000000000 444125/2097152
 2 23  5 23  0.194833278656005859375000000000 408595/2097152
 2 23  7  1  0.071597099304199218750000000000 75075/1048576
 2 23  7  3  0.012516975402832031250000000000 13125/1048576
 2 23  7  5  0.113310813903808593750000000000 118815/1048576
 2 23  7  7  0.007897377014160156250000000000 8281/1048576
 2 23  7  9  0.084515094757080078125000000000 177241/2097152
 2 23  7 11  0.077682018280029296875000000000 162911/2097152
 2 23  7 13  0.013788700103759765625000000000 28917/2097152
 2 23  7 15  0.145547389984130859375000000000 305235/2097152
 2 23  7 17  0.029109477996826171875000000000 61047/2097152
 2 23  7 19  0.078087329864501953125000000000 163761/2097152
 2 23  7 21  0.249047756195068359375000000000 522291/2097152
 2 23  7 23  0.116899967193603515625000000000 245157/2097152
 2 23  9  1  0.035798549652099609375000000000 75075/2097152
 2 23  9  3  0.110399723052978515625000000000 231525/2097152
 2 23  9  5  0.003783702850341796875000000000 7935/2097152
 2 23  9  7  0.084515094757080078125000000000 177241/2097152
 2 23  9  9  0.086691141128540039062500000000 363609/4194304
 2 23  9 11  0.003432989120483398437500000000 14399/4194304
 2 23  9 13  0.129460573196411132812500000000 542997/4194304
 2 23  9 15  0.072773694992065429687500000000 305235/4194304
 2 23  9 17  0.014554738998413085937500000000 61047/4194304
 2 23  9 19  0.194294214248657226562500000000 814929/4194304
 2 23  9 21  0.205845594406127929687500000000 863379/4194304
 2 23  9 23  0.058449983596801757812500000000 245157/4194304
 2 23 11  1  0.086939334869384765625000000000 182325/2097152
 2 23 11  3  0.000607967376708984375000000000 1275/2097152
 2 23 11  5  0.102989673614501953125000000000 215985/2097152
 2 23 11  7  0.077682018280029296875000000000 162911/2097152
 2 23 11  9  0.003432989120483398437500000000 14399/4194304
 2 23 11 11  0.121204614639282226562500000000 508369/4194304
 2 23 11 13  0.094248533248901367187500000000 395307/4194304
 2 23 11 15  0.000611543655395507812500000000 2565/4194304
 2 23 11 17  0.133194208145141601562500000000 558657/4194304
 2 23 11 19  0.228404760360717773437500000000 957999/4194304
 2 23 11 21  0.126616716384887695312500000000 531069/4194304
 2 23 11 23  0.024067640304565429687500000000 100947/4194304
 2 23 13  1  0.028979778289794921875000000000 60775/2097152
 2 23 13  3  0.126659870147705078125000000000 265625/2097152
 2 23 13  5  0.047948360443115234375000000000 100555/2097152
 2 23 13  7  0.013788700103759765625000000000 28917/2097152
 2 23 13  9  0.129460573196411132812500000000 542997/4194304
 2 23 13 11  0.094248533248901367187500000000 395307/4194304
 2 23 13 13  0.000040292739868164062500000000 169/4194304
 2 23 13 15  0.101674795150756835937500000000 426455/4194304
 2 23 13 17  0.221247434616088867187500000000 927979/4194304
 2 23 13 19  0.168980836868286132812500000000 708757/4194304
 2 23 13 21  0.058948278427124023437500000000 247247/4194304
 2 23 13 23  0.008022546768188476562500000000 33649/4194304
 2 23 15  1  0.110123157501220703125000000000 230945/2097152
 2 23 15  3  0.006930828094482421875000000000 14535/2097152
 2 23 15  5  0.052828311920166015625000000000 110789/2097152
 2 23 15  7  0.145547389984130859375000000000 305235/2097152
 2 23 15  9  0.072773694992065429687500000000 305235/4194304
 2 23 15 11  0.000611543655395507812500000000 2565/4194304
 2 23 15 13  0.101674795150756835937500000000 426455/4194304
 2 23 15 15  0.215626001358032226562500000000 904401/4194304
 2 23 15 17  0.185996294021606445312500000000 780125/4194304
 2 23 15 19  0.085123777389526367187500000000 357035/4194304
 2 23 15 21  0.020653009414672851562500000000 86625/4194304
 2 23 15 23  0.002111196517944335937500000000 8855/4194304
 2 23 17  1  0.022024631500244140625000000000 46189/2097152
 2 23 17  3  0.129529476165771484375000000000 271643/2097152
 2 23 17  5  0.134766101837158203125000000000 282625/2097152
 2 23 17  7  0.029109477996826171875000000000 61047/2097152
 2 23 17  9  0.014554738998413085937500000000 61047/4194304
 2 23 17 11  0.133194208145141601562500000000 558657/4194304
 2 23 17 13  0.221247434616088867187500000000 927979/4194304
 2 23 17 15  0.185996294021606445312500000000 780125/4194304
 2 23 17 17  0.094328165054321289062500000000 395641/4194304
 2 23 17 19  0.029521703720092773437500000000 123823/4194304
 2 23 17 21  0.005305528640747070312500000000 22253/4194304
 2 23 17 23  0.000422239303588867187500000000 1771/4194304
 2 23 19  1  0.154172420501708984375000000000 323323/2097152
 2 23 19  3  0.052828311920166015625000000000 110789/2097152
 2 23 19  5  0.000770092010498046875000000000 1615/2097152
 2 23 19  7  0.078087329864501953125000000000 163761/2097152
 2 23 19  9  0.194294214248657226562500000000 814929/4194304
 2 23 19 11  0.228404760360717773437500000000 957999/4194304
 2 23 19 13  0.168980836868286132812500000000 708757/4194304
 2 23 19 15  0.085123777389526367187500000000 357035/4194304
 2 23 19 17  0.029521703720092773437500000000 123823/4194304
 2 23 19 19  0.006809473037719726562500000000 28561/4194304
 2 23 19 21  0.000946760177612304687500000000 3971/4194304
 2 23 19 23  0.000060319900512695312500000000 253/4194304
 2 23 21  1  0.014015674591064453125000000000 29393/2097152
 2 23 21  3  0.106734752655029296875000000000 223839/2097152
 2 23 21  5  0.211775302886962890625000000000 444125/2097152
 2 23 21  7  0.249047756195068359375000000000 522291/2097152
 2 23 21  9  0.205845594406127929687500000000 863379/4194304
 2 23 21 11  0.126616716384887695312500000000 531069/4194304
 2 23 21 13  0.058948278427124023437500000000 247247/4194304
 2 23 21 15  0.020653009414672851562500000000 86625/4194304
 2 23 21 17  0.005305528640747070312500000000 22253/4194304
 2 23 21 19  0.000946760177612304687500000000 3971/4194304
 2 23 21 21  0.000105142593383789062500000000 441/4194304
 2 23 21 23  0.000005483627319335937500000000 23/4194304
 2 23 23  1  0.322360515594482421875000000000 676039/2097152
 2 23 23  3  0.272766590118408203125000000000 572033/2097152
 2 23 23  5  0.194833278656005859375000000000 408595/2097152
 2 23 23  7  0.116899967193603515625000000000 245157/2097152
 2 23 23  9  0.058449983596801757812500000000 245157/4194304
 2 23 23 11  0.024067640304565429687500000000 100947/4194304
 2 23 23 13  0.008022546768188476562500000000 33649/4194304
 2 23 23 15  0.002111196517944335937500000000 8855/4194304
 2 23 23 17  0.000422239303588867187500000000 1771/4194304
 2 23 23 19  0.000060319900512695312500000000 253/4194304
 2 23 23 21  0.000005483627319335937500000000 23/4194304
 2 23 23 23  0.000000238418579101562500000000 1/4194304
 2 24  0  0  0.101778030395507812500000000000 53361/524288
 2 24  0  2  0.000000000000000000000000000000 0
 2 24  0  4  0.103099822998046875000000000000 27027/262144
 2 24  0  6  0.000000000000000000000000000000 0
 2 24  0  8  0.107395648956298828125000000000 225225/2097152
 2 24  0 10  0.000000000000000000000000000000 0
 2 24  0 12  0.115919113159179687500000000000 60775/524288
 2 24  0 14  0.000000000000000000000000000000 0
 2 24  0 16  0.132147789001464843750000000000 138567/1048576
 2 24  0 18  0.000000000000000000000000000000 0
 2 24  0 20  0.168188095092773437500000000000 88179/524288
 2 24  0 22  0.000000000000000000000000000000 0
 2 24  0 24  0.322360515594482421875000000000 676039/2097152
 2 24  2  0  0.000000000000000000000000000000 0
 2 24  2  2  0.101778030395507812500000000000 53361/524288
 2 24  2  4  0.002643585205078125000000000000 693/262144
 2 24  2  6  0.099134445190429687500000000000 51975/524288
 2 24  2  8  0.011014938354492187500000000000 5775/524288
 2 24  2 10  0.093626976013183593750000000000 98175/1048576
 2 24  2 12  0.026750564575195312500000000000 14025/524288
 2 24  2 14  0.084710121154785156250000000000 88825/1048576
 2 24  2 16  0.054214477539062500000000000000 3553/65536
 2 24  2 18  0.071156501770019531250000000000 74613/1048576
 2 24  2 20  0.107812881469726562500000000000 56525/524288
 2 24  2 22  0.049593925476074218750000000000 52003/1048576
 2 24  2 24  0.297563552856445312500000000000 156009/524288
 2 24  4  0  0.103099822998046875000000000000 27027/262144
 2 24  4  2  0.002643585205078125000000000000 693/262144
 2 24  4  4  0.094001770019531250000000000000 12321/131072
 2 24  4  6  0.023174285888671875000000000000 6075/262144
 2 24  4  8  0.068736076354980468750000000000 72075/1048576
 2 24  4 10  0.060796737670898437500000000000 31875/524288
 2 24  4 12  0.034046173095703125000000000000 8925/262144
 2 24  4 14  0.107812881469726562500000000000 56525/524288
 2 24  4 16  0.004312515258789062500000000000 2261/524288
 2 24  4 18  0.149705886840820312500000000000 78489/524288
 2 24  4 20  0.013553619384765625000000000000 3553/262144
 2 24  4 22  0.155866622924804687500000000000 81719/524288
 2 24  4 24  0.233799934387207031250000000000 245157/1048576
 2 24  6  0  0.000000000000000000000000000000 0
 2 24  6  2  0.099134445190429687500000000000 51975/524288
 2 24  6  4  0.023174285888671875000000000000 6075/262144
 2 24  6  6  0.059755325317382812500000000000 31329/524288
 2 24  6  8  0.077058792114257812500000000000 40401/524288
 2 24  6 10  0.011818885803222656250000000000 12393/1048576
 2 24  6 12  0.120069503784179687500000000000 62951/524288
 2 24  6 14  0.006468772888183593750000000000 6783/1048576
 2 24  6 16  0.103500366210937500000000000000 6783/65536
 2 24  6 18  0.089022636413574218750000000000 93347/1048576
 2 24  6 20  0.020330429077148437500000000000 10659/524288
 2 24  6 22  0.233799934387207031250000000000 245157/1048576
 2 24  6 24  0.155866622924804687500000000000 81719/524288
 2 24  8  0  0.107395648956298828125000000000 225225/2097152
 2 24  8  2  0.011014938354492187500000000000 5775/524288
 2 24  8  4  0.068736076354980468750000000000 72075/1048576
 2 24  8  6  0.077058792114257812500000000000 40401/524288
 2 24  8  8  0.006809353828430175781250000000 57121/8388608
 2 24  8 10  0.117135047912597656250000000000 122825/1048576
 2 24  8 12  0.025023937225341796875000000000 52479/2097152
 2 24  8 14  0.058218955993652343750000000000 61047/1048576
 2 24  8 16  0.130992650985717773437500000000 549423/4194304
 2 24  8 18  0.002772331237792968750000000000 2907/1048576
 2 24  8 20  0.127065181732177734375000000000 266475/2097152
 2 24  8 22  0.233799934387207031250000000000 245157/1048576
 2 24  8 24  0.087674975395202636718750000000 735471/8388608
 2 24 10  0  0.000000000000000000000000000000 0
 2 24 10  2  0.093626976013183593750000000000 98175/1048576
 2 24 10  4  0.060796737670898437500000000000 31875/524288
 2 24 10  6  0.011818885803222656250000000000 12393/1048576
 2 24 10  8  0.117135047912597656250000000000 122825/1048576
 2 24 10 10  0.032982349395751953125000000000 69169/2097152
 2 24 10 12  0.037550926208496093750000000000 39375/1048576
 2 24 10 14  0.138698101043701171875000000000 290871/2097152
 2 24 10 16  0.027397155761718750000000000000 3591/131072
 2 24 10 18  0.050961971282958984375000000000 106875/2097152
 2 24 10 20  0.215861320495605468750000000000 226347/1048576
 2 24 10 22  0.171911716461181640625000000000 360525/2097152
 2 24 10 24  0.041258811950683593750000000000 43263/1048576
 2 24 12  0  0.115919113159179687500000000000 60775/524288
 2 24 12  2  0.026750564575195312500000000000 14025/524288
 2 24 12  4  0.034046173095703125000000000000 8925/262144
 2 24 12  6  0.120069503784179687500000000000 62951/524288
 2 24 12  8  0.025023937225341796875000000000 52479/2097152
 2 24 12 10  0.037550926208496093750000000000 39375/1048576
 2 24 12 12  0.138017654418945312500000000000 72361/524288
 2 24 12 14  0.045716285705566406250000000000 47937/1048576
 2 24 12 16  0.019623756408691406250000000000 20577/1048576
 2 24 12 18  0.173642158508300781250000000000 182077/1048576
 2 24 12 20  0.209283828735351562500000000000 109725/524288
 2 24 12 22  0.096270561218261718750000000000 100947/1048576
 2 24 12 24  0.016045093536376953125000000000 33649/2097152
 2 24 14  0  0.000000000000000000000000000000 0
 2 24 14  2  0.084710121154785156250000000000 88825/1048576
 2 24 14  4  0.107812881469726562500000000000 56525/524288
 2 24 14  6  0.006468772888183593750000000000 6783/1048576
 2 24 14  8  0.058218955993652343750000000000 61047/1048576
 2 24 14 10  0.138698101043701171875000000000 290871/2097152
 2 24 14 12  0.045716285705566406250000000000 47937/1048576
 2 24 14 14  0.012360095977783203125000000000 25921/2097152
 2 24 14 16  0.147407531738281250000000000000 19321/131072
 2 24 14 18  0.216383457183837890625000000000 453789/2097152
 2 24 14 20  0.135777473449707031250000000000 142373/1048576
 2 24 14 22  0.041379451751708984375000000000 86779/2097152
 2 24 14 24  0.005066871643066406250000000000 5313/1048576
 2 24 16  0  0.132147789001464843750000000000 138567/1048576
 2 24 16  2  0.054214477539062500000000000000 3553/65536
 2 24 16  4  0.004312515258789062500000000000 2261/524288
 2 24 16  6  0.103500366210937500000000000000 6783/65536
 2 24 16  8  0.130992650985717773437500000000 549423/4194304
 2 24 16 10  0.027397155761718750000000000000 3591/131072
 2 24 16 12  0.019623756408691406250000000000 20577/1048576
 2 24 16 14  0.147407531738281250000000000000 19321/131072
 2 24 16 16  0.215973377227783203125000000000 452929/2097152
 2 24 16 18  0.153968811035156250000000000000 20181/131072
 2 24 16 20  0.061757087707519531250000000000 64757/1048576
 2 24 16 22  0.013511657714843750000000000000 1771/131072
 2 24 16 24  0.001266717910766601562500000000 5313/4194304
 2 24 18  0  0.000000000000000000000000000000 0
 2 24 18  2  0.071156501770019531250000000000 74613/1048576
 2 24 18  4  0.149705886840820312500000000000 78489/524288
 2 24 18  6  0.089022636413574218750000000000 93347/1048576
 2 24 18  8  0.002772331237792968750000000000 2907/1048576
 2 24 18 10  0.050961971282958984375000000000 106875/2097152
 2 24 18 12  0.173642158508300781250000000000 182077/1048576
 2 24 18 14  0.216383457183837890625000000000 453789/2097152
 2 24 18 16  0.153968811035156250000000000000 20181/131072
 2 24 18 18  0.069218158721923828125000000000 145161/2097152
 2 24 18 20  0.019669532775878906250000000000 20625/1048576
 2 24 18 22  0.003257274627685546875000000000 6831/2097152
 2 24 18 24  0.000241279602050781250000000000 253/1048576
 2 24 20  0  0.168188095092773437500000000000 88179/524288
 2 24 20  2  0.107812881469726562500000000000 56525/524288
 2 24 20  4  0.013553619384765625000000000000 3553/262144
 2 24 20  6  0.020330429077148437500000000000 10659/524288
 2 24 20  8  0.127065181732177734375000000000 266475/2097152
 2 24 20 10  0.215861320495605468750000000000 226347/1048576
 2 24 20 12  0.209283828735351562500000000000 109725/524288
 2 24 20 14  0.135777473449707031250000000000 142373/1048576
 2 24 20 16  0.061757087707519531250000000000 64757/1048576
 2 24 20 18  0.019669532775878906250000000000 20625/1048576
 2 24 20 20  0.004213333129882812500000000000 2209/524288
 2 24 20 22  0.000548362731933593750000000000 575/1048576
 2 24 20 24  0.000032901763916015625000000000 69/2097152
 2 24 22  0  0.000000000000000000000000000000 0
 2 24 22  2  0.049593925476074218750000000000 52003/1048576
 2 24 22  4  0.155866622924804687500000000000 81719/524288
 2 24 22  6  0.233799934387207031250000000000 245157/1048576
 2 24 22  8  0.233799934387207031250000000000 245157/1048576
 2 24 22 10  0.171911716461181640625000000000 360525/2097152
 2 24 22 12  0.096270561218261718750000000000 100947/1048576
 2 24 22 14  0.041379451751708984375000000000 86779/2097152
 2 24 22 16  0.013511657714843750000000000000 1771/131072
 2 24 22 18  0.003257274627685546875000000000 6831/2097152
 2 24 22 20  0.000548362731933593750000000000 575/1048576
 2 24 22 22  0.000057697296142578125000000000 121/2097152
 2 24 22 24  0.000002861022949218750000000000 3/1048576
 2 24 24  0  0.322360515594482421875000000000 676039/2097152
 2 24 24  2  0.297563552856445312500000000000 156009/524288
 2 24 24  4  0.233799934387207031250000000000 245157/1048576
 2 24 24  6  0.155866622924804687500000000000 81719/524288
 2 24 24  8  0.087674975395202636718750000000 735471/8388608
 2 24 24 10  0.041258811950683593750000000000 43263/1048576
 2 24 24 12  0.016045093536376953125000000000 33649/2097152
 2 24 24 14  0.005066871643066406250000000000 5313/1048576
 2 24 24 16  0.001266717910766601562500000000 5313/4194304
 2 24 24 18  0.000241279602050781250000000000 253/1048576
 2 24 24 20  0.000032901763916015625000000000 69/2097152
 2 24 24 22  0.000002861022949218750000000000 3/1048576
 2 24 24 24  0.000000119209289550781250000000 1/8388608
 2 25  1  1  0.050889015197753906250000000000 53361/1048576
 2 25  1  3  0.043619155883789062500000000000 22869/524288
 2 25  1  5  0.059480667114257812500000000000 31185/524288
 2 25  1  7  0.037175416946411132812500000000 155925/4194304
 2 25  1  9  0.070220232009887695312500000000 294525/4194304
 2 25  1 11  0.031208992004394531250000000000 32725/1048576
 2 25  1 13  0.084710121154785156250000000000 88825/1048576
 2 25  1 15  0.025413036346435546875000000000 53295/2097152
 2 25  1 17  0.106734752655029296875000000000 223839/2097152
 2 25  1 19  0.019406318664550781250000000000 20349/1048576
 2 25  1 21  0.148781776428222656250000000000 156009/1048576
 2 25  1 23  0.012398481369018554687500000000 52003/4194304
 2 25  1 25  0.309962034225463867187500000000 1300075/4194304
 2 25  3  1  0.043619155883789062500000000000 22869/524288
 2 25  3  3  0.066467285156250000000000000000 1089/16384
 2 25  3  5  0.022659301757812500000000000000 1485/65536
 2 25  3  7  0.088512897491455078125000000000 185625/2097152
 2 25  3  9  0.006687641143798828125000000000 14025/2097152
 2 25  3 11  0.107002258300781250000000000000 14025/131072
 2 25  3 13  0.000000000000000000000000000000 0
 2 25  3 15  0.118594169616699218750000000000 124355/1048576
 2 25  3 17  0.010165214538574218750000000000 10659/1048576
 2 25  3 19  0.118286132812500000000000000000 969/8192
 2 25  3 21  0.056678771972656250000000000000 7429/131072
 2 25  3 23  0.095645427703857421875000000000 200583/2097152
 2 25  3 25  0.265681743621826171875000000000 557175/2097152
 2 25  5  1  0.059480667114257812500000000000 31185/524288
 2 25  5  3  0.022659301757812500000000000000 1485/65536
 2 25  5  5  0.092834472656250000000000000000 1521/16384
 2 25  5  7  0.001051425933837890625000000000 2205/2097152
 2 25  5  9  0.105421543121337890625000000000 221085/2097152
 2 25  5 11  0.010375976562500000000000000000 85/8192
 2 25  5 13  0.086250305175781250000000000000 11305/131072
 2 25  5 15  0.058218955993652343750000000000 61047/1048576
 2 25  5 17  0.038504600524902343750000000000 40375/1048576
 2 25  5 19  0.135536193847656250000000000000 17765/131072
 2 25  5 21  0.000000000000000000000000000000 0
 2 25  5 23  0.194833278656005859375000000000 408595/2097152
 2 25  5 25  0.194833278656005859375000000000 408595/2097152
 2 25  7  1  0.037175416946411132812500000000 155925/4194304
 2 25  7  3  0.088512897491455078125000000000 185625/2097152
 2 25  7  5  0.001051425933837890625000000000 2205/2097152
 2 25  7  7  0.102443754673004150390625000000 1718721/16777216
 2 25  7  9  0.021895945072174072265625000000 367353/16777216
 2 25  7 11  0.059341669082641601562500000000 248897/4194304
 2 25  7 13  0.091101884841918945312500000000 382109/4194304
 2 25  7 15  0.004042983055114746093750000000 33915/8388608
 2 25  7 17  0.134034514427185058593750000000 1124363/8388608
 2 25  7 19  0.041507959365844726562500000000 174097/4194304
 2 25  7 21  0.058449983596801757812500000000 245157/4194304
 2 25  7 23  0.238670766353607177734375000000 4004231/16777216
 2 25  7 25  0.121770799160003662109375000000 2042975/16777216
 2 25  9  1  0.070220232009887695312500000000 294525/4194304
 2 25  9  3  0.006687641143798828125000000000 14025/2097152
 2 25  9  5  0.105421543121337890625000000000 221085/2097152
 2 25  9  7  0.021895945072174072265625000000 367353/16777216
 2 25  9  9  0.050339758396148681640625000000 844561/16777216
 2 25  9 11  0.102913141250610351562500000000 431649/4194304
 2 25  9 13  0.000285387039184570312500000000 1197/4194304
 2 25  9 15  0.104879736900329589843750000000 879795/8388608
 2 25  9 17  0.091507315635681152343750000000 767619/8388608
 2 25  9 19  0.004036188125610351562500000000 16929/4194304
 2 25  9 21  0.168473482131958007812500000000 706629/4194304
 2 25  9 23  0.208872735500335693359375000000 3504303/16777216
 2 25  9 25  0.064466893672943115234375000000 1081575/16777216
 2 25 11  1  0.031208992004394531250000000000 32725/1048576
 2 25 11  3  0.107002258300781250000000000000 14025/131072
 2 25 11  5  0.010375976562500000000000000000 85/8192
 2 25 11  7  0.059341669082641601562500000000 248897/4194304
 2 25 11  9  0.102913141250610351562500000000 431649/4194304
 2 25 11 11  0.001846313476562500000000000000 121/65536
 2 25 11 13  0.085742950439453125000000000000 22477/262144
 2 25 11 15  0.115106105804443359375000000000 241395/2097152
 2 25 11 17  0.002618312835693359375000000000 5491/2097152
 2 25 11 19  0.096469879150390625000000000000 25289/262144
 2 25 11 21  0.220046997070312500000000000000 14421/65536
 2 25 11 23  0.138675451278686523437500000000 581647/4194304
 2 25 11 25  0.028651952743530273437500000000 120175/4194304
 2 25 13  1  0.084710121154785156250000000000 88825/1048576
 2 25 13  3  0.000000000000000000000000000000 0
 2 25 13  5  0.086250305175781250000000000000 11305/131072
 2 25 13  7  0.091101884841918945312500000000 382109/4194304
 2 25 13  9  0.000285387039184570312500000000 1197/4194304
 2 25 13 11  0.085742950439453125000000000000 22477/262144
 2 25 13 13  0.120864868164062500000000000000 7921/65536
 2 25 13 15  0.010879039764404296875000000000 22815/2097152
 2 25 13 17  0.057281017303466796875000000000 120127/2097152
 2 25 13 19  0.198562622070312500000000000000 13013/65536
 2 25 13 21  0.182407379150390625000000000000 47817/262144
 2 25 13 23  0.071358442306518554687500000000 299299/4194304
 2 25 13 25  0.010555982589721679687500000000 44275/4194304
 2 25 15  1  0.025413036346435546875000000000 53295/2097152
 2 25 15  3  0.118594169616699218750000000000 124355/1048576
 2 25 15  5  0.058218955993652343750000000000 61047/1048576
 2 25 15  7  0.004042983055114746093750000000 33915/8388608
 2 25 15  9  0.104879736900329589843750000000 879795/8388608
 2 25 15 11  0.115106105804443359375000000000 241395/2097152
 2 25 15 13  0.010879039764404296875000000000 22815/2097152
 2 25 15 15  0.045948266983032226562500000000 192721/4194304
 2 25 15 17  0.180870294570922851562500000000 758625/4194304
 2 25 15 19  0.198819637298583984375000000000 416955/2097152
 2 25 15 21  0.105559825897216796875000000000 221375/2097152
 2 25 15 23  0.028501152992248535156250000000 239085/8388608
 2 25 15 25  0.003166794776916503906250000000 26565/8388608
 2 25 17  1  0.106734752655029296875000000000 223839/2097152
 2 25 17  3  0.010165214538574218750000000000 10659/1048576
 2 25 17  5  0.038504600524902343750000000000 40375/1048576
 2 25 17  7  0.134034514427185058593750000000 1124363/8388608
 2 25 17  9  0.091507315635681152343750000000 767619/8388608
 2 25 17 11  0.002618312835693359375000000000 5491/2097152
 2 25 17 13  0.057281017303466796875000000000 120127/2097152
 2 25 17 15  0.180870294570922851562500000000 758625/4194304
 2 25 17 17  0.202236413955688476562500000000 848241/4194304
 2 25 17 19  0.122785091400146484375000000000 257499/2097152
 2 25 17 21  0.043792247772216796875000000000 91839/2097152
 2 25 17 23  0.008716225624084472656250000000 73117/8388608
 2 25 17 25  0.000753998756408691406250000000 6325/8388608
 2 25 19  1  0.019406318664550781250000000000 20349/1048576
 2 25 19  3  0.118286132812500000000000000000 969/8192
 2 25 19  5  0.135536193847656250000000000000 17765/131072
 2 25 19  7  0.041507959365844726562500000000 174097/4194304
 2 25 19  9  0.004036188125610351562500000000 16929/4194304
 2 25 19 11  0.096469879150390625000000000000 25289/262144
 2 25 19 13  0.198562622070312500000000000000 13013/65536
 2 25 19 15  0.198819637298583984375000000000 416955/2097152
 2 25 19 17  0.122785091400146484375000000000 257499/2097152
 2 25 19 19  0.049575805664062500000000000000 3249/65536
 2 25 19 21  0.012897491455078125000000000000 3381/262144
 2 25 19 23  0.001979589462280273437500000000 8303/4194304
 2 25 19 25  0.000137090682983398437500000000 575/4194304
 2 25 21  1  0.148781776428222656250000000000 156009/1048576
 2 25 21  3  0.056678771972656250000000000000 7429/131072
 2 25 21  5  0.000000000000000000000000000000 0
 2 25 21  7  0.058449983596801757812500000000 245157/4194304
 2 25 21  9  0.168473482131958007812500000000 706629/4194304
 2 25 21 11  0.220046997070312500000000000000 14421/65536
 2 25 21 13  0.182407379150390625000000000000 47817/262144
 2 25 21 15  0.105559825897216796875000000000 221375/2097152
 2 25 21 17  0.043792247772216796875000000000 91839/2097152
 2 25 21 19  0.012897491455078125000000000000 3381/262144
 2 25 21 21  0.002578735351562500000000000000 169/65536
 2 25 21 23  0.000315427780151367187500000000 1323/4194304
 2 25 21 25  0.000017881393432617187500000000 75/4194304
 2 25 23  1  0.012398481369018554687500000000 52003/4194304
 2 25 23  3  0.095645427703857421875000000000 200583/2097152
 2 25 23  5  0.194833278656005859375000000000 408595/2097152
 2 25 23  7  0.238670766353607177734375000000 4004231/16777216
 2 25 23  9  0.208872735500335693359375000000 3504303/16777216
 2 25 23 11  0.138675451278686523437500000000 581647/4194304
 2 25 23 13  0.071358442306518554687500000000 299299/4194304
 2 25 23 15  0.028501152992248535156250000000 239085/8388608
 2 25 23 17  0.008716225624084472656250000000 73117/8388608
 2 25 23 19  0.001979589462280273437500000000 8303/4194304
 2 25 23 21  0.000315427780151367187500000000 1323/4194304
 2 25 23 23  0.000031530857086181640625000000 529/16777216
 2 25 23 25  0.000001490116119384765625000000 25/16777216
 2 25 25  1  0.309962034225463867187500000000 1300075/4194304
 2 25 25  3  0.265681743621826171875000000000 557175/2097152
 2 25 25  5  0.194833278656005859375000000000 408595/2097152
 2 25 25  7  0.121770799160003662109375000000 2042975/16777216
 2 25 25  9  0.064466893672943115234375000000 1081575/16777216
 2 25 25 11  0.028651952743530273437500000000 120175/4194304
 2 25 25 13  0.010555982589721679687500000000 44275/4194304
 2 25 25 15  0.003166794776916503906250000000 26565/8388608
 2 25 25 17  0.000753998756408691406250000000 6325/8388608
 2 25 25 19  0.000137090682983398437500000000 575/4194304
 2 25 25 21  0.000017881393432617187500000000 75/4194304
 2 25 25 23  0.000001490116119384765625000000 25/16777216
 2 25 25 25  0.000000059604644775390625000000 1/16777216
 2 26  0  0  0.000000000000000000000000000000 0
 2 26  0  2  0.094508171081542968750000000000 99099/1048576
 2 26  0  4  0.000000000000000000000000000000 0
 2 26  0  6  0.096656084060668945312500000000 405405/4194304
 2 26  0  8  0.000000000000000000000000000000 0
 2 26  0 10  0.101429224014282226562500000000 425425/4194304
 2 26  0 12  0.000000000000000000000000000000 0
 2 26  0 14  0.110123157501220703125000000000 230945/2097152
 2 26  0 16  0.000000000000000000000000000000 0
 2 26  0 18  0.126141071319580078125000000000 264537/2097152
 2 26  0 20  0.000000000000000000000000000000 0
 2 26  0 22  0.161180257797241210937500000000 676039/4194304
 2 26  0 24  0.000000000000000000000000000000 0
 2 26  0 26  0.309962034225463867187500000000 1300075/4194304
 2 26  2  0  0.094508171081542968750000000000 99099/1048576
 2 26  2  2  0.000519275665283203125000000000 1089/2097152
 2 26  2  4  0.093469619750976562500000000000 49005/524288
 2 26  2  6  0.004779696464538574218750000000 40095/8388608
 2 26  2  8  0.090283155441284179687500000000 378675/4194304
 2 26  2 10  0.013932585716247558593750000000 116875/8388608
 2 26  2 12  0.084710121154785156250000000000 88825/1048576
 2 26  2 14  0.029648542404174804687500000000 124355/4194304
 2 26  2 16  0.076239109039306640625000000000 159885/2097152
 2 26  2 18  0.056139707565307617187500000000 235467/4194304
 2 26  2 20  0.063763618469238281250000000000 66861/1048576
 2 26  2 22  0.107158303260803222656250000000 898909/8388608
 2 26  2 24  0.044280290603637695312500000000 185725/4194304
 2 26  2 26  0.287821888923645019531250000000 2414425/8388608
 2 26  4  0  0.000000000000000000000000000000 0
 2 26  4  2  0.093469619750976562500000000000 49005/524288
 2 26  4  4  0.008308410644531250000000000000 1089/131072
 2 26  4  6  0.079354763031005859375000000000 166419/2097152
 2 26  4  8  0.032100677490234375000000000000 8415/262144
 2 26  4 10  0.053946971893310546875000000000 113135/2097152
 2 26  4 12  0.067768096923828125000000000000 17765/262144
 2 26  4 14  0.023718833923339843750000000000 24871/1048576
 2 26  4 16  0.108428955078125000000000000000 3553/32768
 2 26  4 18  0.001540184020996093750000000000 1615/1048576
 2 26  4 20  0.141696929931640625000000000000 37145/262144
 2 26  4 22  0.017712116241455078125000000000 37145/2097152
 2 26  4 24  0.141696929931640625000000000000 37145/262144
 2 26  4 26  0.230257511138916015625000000000 482885/2097152
 2 26  6  0  0.096656084060668945312500000000 405405/4194304
 2 26  6  2  0.004779696464538574218750000000 40095/8388608
 2 26  6  4  0.079354763031005859375000000000 166419/2097152
 2 26  6  6  0.038935214281082153320312500000 1306449/33554432
 2 26  6  8  0.038347542285919189453125000000 643365/16777216
 2 26  6 10  0.086698681116104125976562500000 2909125/33554432
 2 26  6 12  0.003465414047241210937500000000 14535/4194304
 2 26  6 14  0.113338291645050048828125000000 1901501/16777216
 2 26  6 16  0.013900160789489746093750000000 116603/8388608
 2 26  6 18  0.085768997669219970703125000000 1438965/16777216
 2 26  6 20  0.097416639328002929687500000000 408595/4194304
 2 26  6 22  0.012177079916000366210937500000 408595/33554432
 2 26  6 24  0.219187438488006591796875000000 3677355/16777216
 2 26  6 26  0.158302038908004760742187500000 5311735/33554432
 2 26  8  0  0.000000000000000000000000000000 0
 2 26  8  2  0.090283155441284179687500000000 378675/4194304
 2 26  8  4  0.032100677490234375000000000000 8415/262144
 2 26  8  6  0.038347542285919189453125000000 643365/16777216
 2 26  8  8  0.091478347778320312500000000000 47961/524288
 2 26  8 10  0.000110208988189697265625000000 1849/16777216
 2 26  8 12  0.101797103881835937500000000000 53371/524288
 2 26  8 14  0.041936039924621582031250000000 351785/8388608
 2 26  8 16  0.036239624023437500000000000000 2375/65536
 2 26  8 18  0.132770657539367675781250000000 1113761/8388608
 2 26  8 20  0.009168624877929687500000000000 4807/524288
 2 26  8 22  0.103433549404144287109375000000 1735327/16777216
 2 26  8 24  0.229215621948242187500000000000 120175/524288
 2 26  8 26  0.093118846416473388671875000000 1562275/16777216
 2 26 10  0  0.101429224014282226562500000000 425425/4194304
 2 26 10  2  0.013932585716247558593750000000 116875/8388608
 2 26 10  4  0.053946971893310546875000000000 113135/2097152
 2 26 10  6  0.086698681116104125976562500000 2909125/33554432
 2 26 10  8  0.000110208988189697265625000000 1849/16777216
 2 26 10 10  0.096023827791213989257812500000 3222025/33554432
 2 26 10 12  0.057842969894409179687500000000 242611/4194304
 2 26 10 14  0.014308989048004150390625000000 240065/16777216
 2 26 10 16  0.129658579826354980468750000000 1087655/8388608
 2 26 10 18  0.046353876590728759765625000000 777689/16777216
 2 26 10 20  0.028651952743530273437500000000 120175/4194304
 2 26 10 22  0.196122616529464721679687500000 6580783/33554432
 2 26 10 24  0.179074704647064208984375000000 3004375/16777216
 2 26 10 26  0.046559423208236694335937500000 1562275/33554432
 2 26 12  0  0.000000000000000000000000000000 0
 2 26 12  2  0.084710121154785156250000000000 88825/1048576
 2 26 12  4  0.067768096923828125000000000000 17765/262144
 2 26 12  6  0.003465414047241210937500000000 14535/4194304
 2 26 12  8  0.101797103881835937500000000000 53371/524288
 2 26 12 10  0.057842969894409179687500000000 242611/4194304
 2 26 12 12  0.009080886840820312500000000000 4761/524288
 2 26 12 14  0.120580196380615234375000000000 252875/2097152
 2 26 12 16  0.073318481445312500000000000000 4805/65536
 2 26 12 18  0.003823757171630859375000000000 8019/2097152
 2 26 12 20  0.139459609985351562500000000000 73117/524288
 2 26 12 22  0.209973573684692382812500000000 880693/4194304
 2 26 12 24  0.108575820922851562500000000000 56925/524288
 2 26 12 26  0.019603967666625976562500000000 82225/4194304
 2 26 14  0  0.110123157501220703125000000000 230945/2097152
 2 26 14  2  0.029648542404174804687500000000 124355/4194304
 2 26 14  4  0.023718833923339843750000000000 24871/1048576
 2 26 14  6  0.113338291645050048828125000000 1901501/16777216
 2 26 14  8  0.041936039924621582031250000000 351785/8388608
 2 26 14 10  0.014308989048004150390625000000 240065/16777216
 2 26 14 12  0.120580196380615234375000000000 252875/2097152
 2 26 14 14  0.081925511360168457031250000000 687241/8388608
 2 26 14 16  0.000081777572631835937500000000 343/4194304
 2 26 14 18  0.101383328437805175781250000000 850465/8388608
 2 26 14 20  0.206897258758544921875000000000 433895/2097152
 2 26 14 22  0.152533948421478271484375000000 2559095/16777216
 2 26 14 24  0.051724314689636230468750000000 433895/8388608
 2 26 14 26  0.006861388683319091796875000000 115115/16777216
 2 26 16  0  0.000000000000000000000000000000 0
 2 26 16  2  0.076239109039306640625000000000 159885/2097152
 2 26 16  4  0.108428955078125000000000000000 3553/32768
 2 26 16  6  0.013900160789489746093750000000 116603/8388608
 2 26 16  8  0.036239624023437500000000000000 2375/65536
 2 26 16 10  0.129658579826354980468750000000 1087655/8388608
 2 26 16 12  0.073318481445312500000000000000 4805/65536
 2 26 16 14  0.000081777572631835937500000000 343/4194304
 2 26 16 16  0.088989257812500000000000000000 729/8192
 2 26 16 18  0.198386907577514648437500000000 832095/4194304
 2 26 16 20  0.173721313476562500000000000000 11385/65536
 2 26 16 22  0.079773068428039550781250000000 669185/8388608
 2 26 16 24  0.019302368164062500000000000000 1265/65536
 2 26 16 26  0.001960396766662597656250000000 16445/8388608
 2 26 18  0  0.126141071319580078125000000000 264537/2097152
 2 26 18  2  0.056139707565307617187500000000 235467/4194304
 2 26 18  4  0.001540184020996093750000000000 1615/1048576
 2 26 18  6  0.085768997669219970703125000000 1438965/16777216
 2 26 18  8  0.132770657539367675781250000000 1113761/8388608
 2 26 18 10  0.046353876590728759765625000000 777689/16777216
 2 26 18 12  0.003823757171630859375000000000 8019/2097152
 2 26 18 14  0.101383328437805175781250000000 850465/8388608
 2 26 18 16  0.198386907577514648437500000000 832095/4194304
 2 26 18 18  0.179473042488098144531250000000 1505529/8388608
 2 26 18 20  0.094855785369873046875000000000 198927/2097152
 2 26 18 22  0.030435502529144287109375000000 510623/16777216
 2 26 18 24  0.005552172660827636718750000000 46575/8388608
 2 26 18 26  0.000445544719696044921875000000 7475/16777216
 2 26 20  0  0.000000000000000000000000000000 0
 2 26 20  2  0.063763618469238281250000000000 66861/1048576
 2 26 20  4  0.141696929931640625000000000000 37145/262144
 2 26 20  6  0.097416639328002929687500000000 408595/4194304
 2 26 20  8  0.009168624877929687500000000000 4807/524288
 2 26 20 10  0.028651952743530273437500000000 120175/4194304
 2 26 20 12  0.139459609985351562500000000000 73117/524288
 2 26 20 14  0.206897258758544921875000000000 433895/2097152
 2 26 20 16  0.173721313476562500000000000000 11385/65536
 2 26 20 18  0.094855785369873046875000000000 198927/2097152
 2 26 20 20  0.034761428833007812500000000000 18225/524288
 2 26 20 22  0.008337259292602539062500000000 34969/4194304
 2 26 20 24  0.001192092895507812500000000000 625/524288
 2 26 20 26  0.000077486038208007812500000000 325/4194304
 2 26 22  0  0.161180257797241210937500000000 676039/4194304
 2 26 22  2  0.107158303260803222656250000000 898909/8388608
 2 26 22  4  0.017712116241455078125000000000 37145/2097152
 2 26 22  6  0.012177079916000366210937500000 408595/33554432
 2 26 22  8  0.103433549404144287109375000000 1735327/16777216
 2 26 22 10  0.196122616529464721679687500000 6580783/33554432
 2 26 22 12  0.209973573684692382812500000000 880693/4194304
 2 26 22 14  0.152533948421478271484375000000 2559095/16777216
 2 26 22 16  0.079773068428039550781250000000 669185/8388608
 2 26 22 18  0.030435502529144287109375000000 510623/16777216
 2 26 22 20  0.008337259292602539062500000000 34969/4194304
 2 26 22 22  0.001562863588333129882812500000 52441/33554432
 2 26 22 24  0.000180304050445556640625000000 3025/16777216
 2 26 22 26  0.000009685754776000976562500000 325/33554432
 2 26 24  0  0.000000000000000000000000000000 0
 2 26 24  2  0.044280290603637695312500000000 185725/4194304
 2 26 24  4  0.141696929931640625000000000000 37145/262144
 2 26 24  6  0.219187438488006591796875000000 3677355/16777216
 2 26 24  8  0.229215621948242187500000000000 120175/524288
 2 26 24 10  0.179074704647064208984375000000 3004375/16777216
 2 26 24 12  0.108575820922851562500000000000 56925/524288
 2 26 24 14  0.051724314689636230468750000000 433895/8388608
 2 26 24 16  0.019302368164062500000000000000 1265/65536
 2 26 24 18  0.005552172660827636718750000000 46575/8388608
 2 26 24 20  0.001192092895507812500000000000 625/524288
 2 26 24 22  0.000180304050445556640625000000 3025/16777216
 2 26 24 24  0.000017166137695312500000000000 9/524288
 2 26 24 26  0.000000774860382080078125000000 13/16777216
 2 26 26  0  0.309962034225463867187500000000 1300075/4194304
 2 26 26  2  0.287821888923645019531250000000 2414425/8388608
 2 26 26  4  0.230257511138916015625000000000 482885/2097152
 2 26 26  6  0.158302038908004760742187500000 5311735/33554432
 2 26 26  8  0.093118846416473388671875000000 1562275/16777216
 2 26 26 10  0.046559423208236694335937500000 1562275/33554432
 2 26 26 12  0.019603967666625976562500000000 82225/4194304
 2 26 26 14  0.006861388683319091796875000000 115115/16777216
 2 26 26 16  0.001960396766662597656250000000 16445/8388608
 2 26 26 18  0.000445544719696044921875000000 7475/16777216
 2 26 26 20  0.000077486038208007812500000000 325/4194304
 2 26 26 22  0.000009685754776000976562500000 325/33554432
 2 26 26 24  0.000000774860382080078125000000 13/16777216
 2 26 26 26  0.000000029802322387695312500000 1/33554432
 2 27  1  1  0.043878793716430664062500000000 184041/4194304
 2 27  1  3  0.050629377365112304687500000000 212355/4194304
 2 27  1  5  0.037972033023834228515625000000 637065/16777216
 2 27  1  7  0.058684051036834716796875000000 984555/16777216
 2 27  1  9  0.032602250576019287109375000000 546975/16777216
 2 27  1 11  0.068826973438262939453125000000 1154725/16777216
 2 27  1 13  0.027530789375305175781250000000 230945/8388608
 2 27  1 15  0.082592368125915527343750000000 692835/8388608
 2 27  1 17  0.022525191307067871093750000000 188955/8388608
 2 27  1 19  0.103615880012512207031250000000 869193/8388608
 2 27  1 21  0.017269313335418701171875000000 289731/16777216
 2 27  1 23  0.143910944461822509765625000000 2414425/16777216
 2 27  1 25  0.011070072650909423828125000000 185725/16777216
 2 27  1 27  0.298891961574554443359375000000 5014575/16777216
 2 27  3  1  0.050629377365112304687500000000 212355/4194304
 2 27  3  3  0.031416177749633789062500000000 131769/4194304
 2 27  3  5  0.070296943187713623046875000000 1179387/16777216
 2 27  3  7  0.014746248722076416015625000000 247401/16777216
 2 27  3  9  0.088444054126739501953125000000 1483845/16777216
 2 27  3 11  0.003176629543304443359375000000 53295/16777216
 2 27  3 13  0.102922797203063964843750000000 863379/8388608
 2 27  3 15  0.000423550605773925781250000000 3553/8388608
 2 27  3 17  0.111008763313293457031250000000 931209/8388608
 2 27  3 19  0.013284087181091308593750000000 111435/8388608
 2 27  3 21  0.108486711978912353515625000000 1820105/16777216
 2 27  3 23  0.059778392314910888671875000000 1002915/16777216
 2 27  3 25  0.086346566677093505859375000000 1448655/16777216
 2 27  3 27  0.259039700031280517578125000000 4345965/16777216
 2 27  5  1  0.037972033023834228515625000000 637065/16777216
 2 27  5  3  0.070296943187713623046875000000 1179387/16777216
 2 27  5  5  0.010142102837562561035156250000 680625/67108864
 2 27  5  7  0.093317672610282897949218750000 6262443/67108864
 2 27  5  9  0.000125393271446228027343750000 8415/67108864
 2 27  5 11  0.095563605427742004394531250000 6413165/67108864
 2 27  5 13  0.017895013093948364257812500000 600457/33554432
 2 27  5 15  0.071474164724349975585937500000 2398275/33554432
 2 27  5 17  0.066314548254013061523437500000 2225147/33554432
 2 27  5 19  0.027675181627273559570312500000 928625/33554432
 2 27  5 21  0.134501382708549499511718750000 9026235/67108864
 2 27  5 23  0.000553503632545471191406250000 37145/67108864
 2 27  5 25  0.179888680577278137207031250000 12072125/67108864
 2 27  5 27  0.194279775023460388183593750000 13037895/67108864
 2 27  7  1  0.058684051036834716796875000000 984555/16777216
 2 27  7  3  0.014746248722076416015625000000 247401/16777216
 2 27  7  5  0.093317672610282897949218750000 6262443/67108864
 2 27  7  7  0.001110568642616271972656250000 74529/67108864
 2 27  7  9  0.086421445012092590332031250000 5799645/67108864
 2 27  7 11  0.036694034934043884277343750000 2462495/67108864
 2 27  7 13  0.039166539907455444335937500000 1314211/33554432
 2 27  7 15  0.098664075136184692382812500000 3310617/33554432
 2 27  7 17  0.000305205583572387695312500000 10241/33554432
 2 27  7 19  0.121054500341415405273437500000 4061915/33554432
 2 27  7 21  0.052647963166236877441406250000 3533145/67108864
 2 27  7 23  0.043336078524589538574218750000 2908235/67108864
 2 27  7 25  0.228141173720359802246093750000 15310295/67108864
 2 27  7 27  0.125710442662239074707031250000 8436285/67108864
 2 27  9  1  0.032602250576019287109375000000 546975/16777216
 2 27  9  3  0.088444054126739501953125000000 1483845/16777216
 2 27  9  5  0.000125393271446228027343750000 8415/67108864
 2 27  9  7  0.086421445012092590332031250000 5799645/67108864
 2 27  9  9  0.043521538376808166503906250000 2920681/67108864
 2 27  9 11  0.024973914027214050292968750000 1675971/67108864
 2 27  9 13  0.107657164335250854492187500000 3612375/33554432
 2 27  9 15  0.006191879510879516601562500000 207765/33554432
 2 27  9 17  0.081004053354263305664062500000 2718045/33554432
 2 27  9 19  0.104436367750167846679687500000 3504303/33554432
 2 27  9 21  0.000214889645576477050781250000 14421/67108864
 2 27  9 23  0.145050510764122009277343750000 9734175/67108864
 2 27  9 25  0.209517404437065124511718750000 14060475/67108864
 2 27  9 27  0.069839134812355041503906250000 4686825/67108864
 2 27 11  1  0.068826973438262939453125000000 1154725/16777216
 2 27 11  3  0.003176629543304443359375000000 53295/16777216
 2 27 11  5  0.095563605427742004394531250000 6413165/67108864
 2 27 11  7  0.036694034934043884277343750000 2462495/67108864
 2 27 11  9  0.024973914027214050292968750000 1675971/67108864
 2 27 11 11  0.108549013733863830566406250000 7284601/67108864
 2 27 11 13  0.015163570642471313476562500000 508805/33554432
 2 27 11 15  0.053827017545700073242187500000 1806135/33554432
 2 27 11 17  0.123959034681320190429687500000 4159375/33554432
 2 27 11 19  0.012674719095230102539062500000 425293/33554432
 2 27 11 21  0.067056879401206970214843750000 4500111/67108864
 2 27 11 23  0.208197906613349914550781250000 13971925/67108864
 2 27 11 25  0.148255005478858947753906250000 9949225/67108864
 2 27 11 27  0.033081695437431335449218750000 2220075/67108864
 2 27 13  1  0.027530789375305175781250000000 230945/8388608
 2 27 13  3  0.102922797203063964843750000000 863379/8388608
 2 27 13  5  0.017895013093948364257812500000 600457/33554432
 2 27 13  7  0.039166539907455444335937500000 1314211/33554432
 2 27 13  9  0.107657164335250854492187500000 3612375/33554432
 2 27 13 11  0.015163570642471313476562500000 508805/33554432
 2 27 13 13  0.045218527317047119140625000000 758641/16777216
 2 27 13 15  0.127073943614959716796875000000 2131947/16777216
 2 27 13 17  0.032022655010223388671875000000 537251/16777216
 2 27 13 19  0.027219355106353759765625000000 456665/16777216
 2 27 13 21  0.172024816274642944335937500000 5772195/33554432
 2 27 13 23  0.190045386552810668945312500000 6376865/33554432
 2 27 13 25  0.082826763391494750976562500000 2779205/33554432
 2 27 13 27  0.013232678174972534179687500000 444015/33554432
 2 27 15  1  0.082592368125915527343750000000 692835/8388608
 2 27 15  3  0.000423550605773925781250000000 3553/8388608
 2 27 15  5  0.071474164724349975585937500000 2398275/33554432
 2 27 15  7  0.098664075136184692382812500000 3310617/33554432
 2 27 15  9  0.006191879510879516601562500000 207765/33554432
 2 27 15 11  0.053827017545700073242187500000 1806135/33554432
 2 27 15 13  0.127073943614959716796875000000 2131947/16777216
 2 27 15 15  0.039590895175933837890625000000 664225/16777216
 2 27 15 17  0.013550341129302978515625000000 227337/16777216
 2 27 15 19  0.141374766826629638671875000000 2371875/16777216
 2 27 15 21  0.200902968645095825195312500000 6741185/33554432
 2 27 15 23  0.123165696859359741210937500000 4132755/33554432
 2 27 15 25  0.036757439374923706054687500000 1233375/33554432
 2 27 15 27  0.004410892724990844726562500000 148005/33554432
 2 27 17  1  0.022525191307067871093750000000 188955/8388608
 2 27 17  3  0.111008763313293457031250000000 931209/8388608
 2 27 17  5  0.066314548254013061523437500000 2225147/33554432
 2 27 17  7  0.000305205583572387695312500000 10241/33554432
 2 27 17  9  0.081004053354263305664062500000 2718045/33554432
 2 27 17 11  0.123959034681320190429687500000 4159375/33554432
 2 27 17 13  0.032022655010223388671875000000 537251/16777216
 2 27 17 15  0.013550341129302978515625000000 227337/16777216
 2 27 17 17  0.130381643772125244140625000000 2187441/16777216
 2 27 17 19  0.200433433055877685546875000000 3362715/16777216
 2 27 17 21  0.145600587129592895507812500000 4885545/33554432
 2 27 17 23  0.058815330266952514648437500000 1973515/33554432
 2 27 17 25  0.012876242399215698242187500000 432055/33554432
 2 27 17 27  0.001202970743179321289062500000 40365/33554432
 2 27 19  1  0.103615880012512207031250000000 869193/8388608
 2 27 19  3  0.013284087181091308593750000000 111435/8388608
 2 27 19  5  0.027675181627273559570312500000 928625/33554432
 2 27 19  7  0.121054500341415405273437500000 4061915/33554432
 2 27 19  9  0.104436367750167846679687500000 3504303/33554432
 2 27 19 11  0.012674719095230102539062500000 425293/33554432
 2 27 19 13  0.027219355106353759765625000000 456665/16777216
 2 27 19 15  0.141374766826629638671875000000 2371875/16777216
 2 27 19 17  0.200433433055877685546875000000 3362715/16777216
 2 27 19 19  0.152397215366363525390625000000 2556801/16777216
 2 27 19 21  0.071297496557235717773437500000 2392347/33554432
 2 27 19 23  0.020778924226760864257812500000 697225/33554432
 2 27 19 25  0.003496557474136352539062500000 117325/33554432
 2 27 19 27  0.000261515378952026367187500000 8775/33554432
 2 27 21  1  0.017269313335418701171875000000 289731/16777216
 2 27 21  3  0.108486711978912353515625000000 1820105/16777216
 2 27 21  5  0.134501382708549499511718750000 9026235/67108864
 2 27 21  7  0.052647963166236877441406250000 3533145/67108864
 2 27 21  9  0.000214889645576477050781250000 14421/67108864
 2 27 21 11  0.067056879401206970214843750000 4500111/67108864
 2 27 21 13  0.172024816274642944335937500000 5772195/33554432
 2 27 21 15  0.200902968645095825195312500000 6741185/33554432
 2 27 21 17  0.145600587129592895507812500000 4885545/33554432
 2 27 21 19  0.071297496557235717773437500000 2392347/33554432
 2 27 21 21  0.023920670151710510253906250000 1605289/67108864
 2 27 21 23  0.005320832133293151855468750000 357075/67108864
 2 27 21 25  0.000711902976036071777343750000 47775/67108864
 2 27 21 27  0.000043585896492004394531250000 2925/67108864
 2 27 23  1  0.143910944461822509765625000000 2414425/16777216
 2 27 23  3  0.059778392314910888671875000000 1002915/16777216
 2 27 23  5  0.000553503632545471191406250000 37145/67108864
 2 27 23  7  0.043336078524589538574218750000 2908235/67108864
 2 27 23  9  0.145050510764122009277343750000 9734175/67108864
 2 27 23 11  0.208197906613349914550781250000 13971925/67108864
 2 27 23 13  0.190045386552810668945312500000 6376865/33554432
 2 27 23 15  0.123165696859359741210937500000 4132755/33554432
 2 27 23 17  0.058815330266952514648437500000 1973515/33554432
 2 27 23 19  0.020778924226760864257812500000 697225/33554432
 2 27 23 21  0.005320832133293151855468750000 357075/67108864
 2 27 23 23  0.000938788056373596191406250000 63001/67108864
 2 27 23 25  0.000102475285530090332031250000 6877/67108864
 2 27 23 27  0.000005230307579040527343750000 351/67108864
 2 27 25  1  0.011070072650909423828125000000 185725/16777216
 2 27 25  3  0.086346566677093505859375000000 1448655/16777216
 2 27 25  5  0.179888680577278137207031250000 12072125/67108864
 2 27 25  7  0.228141173720359802246093750000 15310295/67108864
 2 27 25  9  0.209517404437065124511718750000 14060475/67108864
 2 27 25 11  0.148255005478858947753906250000 9949225/67108864
 2 27 25 13  0.082826763391494750976562500000 2779205/33554432
 2 27 25 15  0.036757439374923706054687500000 1233375/33554432
 2 27 25 17  0.012876242399215698242187500000 432055/33554432
 2 27 25 19  0.003496557474136352539062500000 117325/33554432
 2 27 25 21  0.000711902976036071777343750000 47775/67108864
 2 27 25 23  0.000102475285530090332031250000 6877/67108864
 2 27 25 25  0.000009313225746154785156250000 625/67108864
 2 27 25 27  0.000000402331352233886718750000 27/67108864
 2 27 27  1  0.298891961574554443359375000000 5014575/16777216
 2 27 27  3  0.259039700031280517578125000000 4345965/16777216
 2 27 27  5  0.194279775023460388183593750000 13037895/67108864
 2 27 27  7  0.125710442662239074707031250000 8436285/67108864
 2 27 27  9  0.069839134812355041503906250000 4686825/67108864
 2 27 27 11  0.033081695437431335449218750000 2220075/67108864
 2 27 27 13  0.013232678174972534179687500000 444015/33554432
 2 27 27 15  0.004410892724990844726562500000 148005/33554432
 2 27 27 17  0.001202970743179321289062500000 40365/33554432
 2 27 27 19  0.000261515378952026367187500000 8775/33554432
 2 27 27 21  0.000043585896492004394531250000 2925/67108864
 2 27 27 23  0.000005230307579040527343750000 351/67108864
 2 27 27 25  0.000000402331352233886718750000 27/67108864
 2 27 27 27  0.000000014901161193847656250000 1/67108864
 2 28  0  0  0.087757587432861328125000000000 184041/2097152
 2 28  0  2  0.000000000000000000000000000000 0
 2 28  0  4  0.088601410388946533203125000000 1486485/16777216
 2 28  0  6  0.000000000000000000000000000000 0
 2 28  0  8  0.091286301612854003906250000000 765765/8388608
 2 28  0 10  0.000000000000000000000000000000 0
 2 28  0 12  0.096357762813568115234375000000 1616615/16777216
 2 28  0 14  0.000000000000000000000000000000 0
 2 28  0 16  0.105117559432983398437500000000 440895/4194304
 2 28  0 18  0.000000000000000000000000000000 0
 2 28  0 20  0.120885193347930908203125000000 2028117/16777216
 2 28  0 22  0.000000000000000000000000000000 0
 2 28  0 24  0.154981017112731933593750000000 1300075/8388608
 2 28  0 26  0.000000000000000000000000000000 0
 2 28  0 28  0.298891961574554443359375000000 5014575/16777216
 2 28  2  0  0.000000000000000000000000000000 0
 2 28  2  2  0.087757587432861328125000000000 184041/2097152
 2 28  2  4  0.001687645912170410156250000000 14157/8388608
 2 28  2  6  0.086069941520690917968750000000 722007/8388608
 2 28  2  8  0.006955146789550781250000000000 7293/1048576
 2 28  2 10  0.082592368125915527343750000000 692835/8388608
 2 28  2 12  0.016518473625183105468750000000 138567/8388608
 2 28  2 14  0.077086210250854492187500000000 323323/4194304
 2 28  2 16  0.032035827636718750000000000000 4199/131072
 2 28  2 18  0.069077253341674804687500000000 289731/4194304
 2 28  2 20  0.057564377784729003906250000000 482885/8388608
 2 28  2 22  0.057564377784729003906250000000 482885/8388608
 2 28  2 24  0.106272697448730468750000000000 111435/1048576
 2 28  2 26  0.039852261543273925781250000000 334305/8388608
 2 28  2 28  0.278965830802917480468750000000 2340135/8388608
 2 28  4  0  0.088601410388946533203125000000 1486485/16777216
 2 28  4  2  0.001687645912170410156250000000 14157/8388608
 2 28  4  4  0.082767672836780548095703125000 11108889/134217728
 2 28  4  6  0.014896720647811889648437500000 499851/33554432
 2 28  4  8  0.066216006875038146972656250000 4443681/67108864
 2 28  4 10  0.039707869291305541992187500000 1332375/33554432
 2 28  4 12  0.042010925710201263427734375000 5638611/134217728
 2 28  4 14  0.072638928890228271484375000000 1218679/16777216
 2 28  4 16  0.016181558370590209960937500000 542963/33554432
 2 28  4 18  0.107601106166839599609375000000 1805247/16777216
 2 28  4 20  0.000276751816272735595703125000 37145/134217728
 2 28  4 22  0.133947879076004028320312500000 4494545/33554432
 2 28  4 24  0.021586641669273376464843750000 1448655/67108864
 2 28  4 26  0.129519850015640258789062500000 4345965/33554432
 2 28  4 28  0.226659737527370452880859375000 30421755/134217728
 2 28  6  0  0.000000000000000000000000000000 0
 2 28  6  2  0.086069941520690917968750000000 722007/8388608
 2 28  6  4  0.014896720647811889648437500000 499851/33554432
 2 28  6  6  0.060008794069290161132812500000 2013561/33554432
 2 28  6  8  0.052139997482299804687500000000 218691/4194304
 2 28  6 10  0.022703558206558227539062500000 761805/33554432
 2 28  6 12  0.091194182634353637695312500000 3059969/33554432
 2 28  6 14  0.000261604785919189453125000000 4389/16777216
 2 28  6 16  0.104478836059570312500000000000 54777/524288
 2 28  6 18  0.021905720233917236328125000000 367517/16777216
 2 28  6 20  0.070522874593734741210937500000 2366355/33554432
 2 28  6 22  0.103342384099960327148437500000 3467595/33554432
 2 28  6 24  0.006772279739379882812500000000 28405/4194304
 2 28  6 26  0.205707997083663940429687500000 6902415/33554432
 2 28  6 28  0.159995108842849731445312500000 5368545/33554432
 2 28  8  0  0.091286301612854003906250000000 765765/8388608
 2 28  8  2  0.006955146789550781250000000000 7293/1048576
 2 28  8  4  0.066216006875038146972656250000 4443681/67108864
 2 28  8  6  0.052139997482299804687500000000 218691/4194304
 2 28  8  8  0.017259150743484497070312500000 579121/33554432
 2 28  8 10  0.095695257186889648437500000000 401375/4194304
 2 28  8 12  0.002448722720146179199218750000 164331/67108864
 2 28  8 14  0.083903789520263671875000000000 175959/2097152
 2 28  8 16  0.056842982769012451171875000000 953667/16777216
 2 28  8 18  0.020629405975341796875000000000 43263/2097152
 2 28  8 20  0.130008235573768615722656250000 8724705/67108864
 2 28  8 22  0.017191171646118164062500000000 72105/4194304
 2 28  8 24  0.083806961774826049804687500000 2812095/33554432
 2 28  8 26  0.223485231399536132812500000000 937365/4194304
 2 28  8 28  0.097774788737297058105468750000 6561555/67108864
 2 28 10  0  0.000000000000000000000000000000 0
 2 28 10  2  0.082592368125915527343750000000 692835/8388608
 2 28 10  4  0.039707869291305541992187500000 1332375/33554432
 2 28 10  6  0.022703558206558227539062500000 761805/33554432
 2 28 10  8  0.095695257186889648437500000000 401375/4194304
 2 28 10 10  0.004985362291336059570312500000 167281/33554432
 2 28 10 12  0.070328861474990844726562500000 2359845/33554432
 2 28 10 14  0.077110826969146728515625000000 1293705/16777216
 2 28 10 16  0.002832412719726562500000000000 1485/524288
 2 28 10 18  0.114683210849761962890625000000 1924065/16777216
 2 28 10 20  0.063539475202560424804687500000 2132031/33554432
 2 28 10 22  0.014137476682662963867187500000 474375/33554432
 2 28 10 24  0.176435708999633789062500000000 740025/4194304
 2 28 10 26  0.183787196874618530273437500000 6166875/33554432
 2 28 10 28  0.051460415124893188476562500000 1726725/33554432
 2 28 12  0  0.096357762813568115234375000000 1616615/16777216
 2 28 12  2  0.016518473625183105468750000000 138567/8388608
 2 28 12  4  0.042010925710201263427734375000 5638611/134217728
 2 28 12  6  0.091194182634353637695312500000 3059969/33554432
 2 28 12  8  0.002448722720146179199218750000 164331/67108864
 2 28 12 10  0.070328861474990844726562500000 2359845/33554432
 2 28 12 12  0.082966454327106475830078125000 11135569/134217728
 2 28 12 14  0.000061333179473876953125000000 1029/16777216
 2 28 12 16  0.095122843980789184570312500000 3191793/33554432
 2 28 12 18  0.094114124774932861328125000000 1578973/16777216
 2 28 12 20  0.000028274953365325927734375000 3795/134217728
 2 28 12 22  0.108688920736312866210937500000 3646995/33554432
 2 28 12 24  0.206086710095405578613281250000 13830245/67108864
 2 28 12 26  0.119094103574752807617187500000 3996135/33554432
 2 28 12 28  0.023157186806201934814453125000 3108105/134217728
 2 28 14  0  0.000000000000000000000000000000 0
 2 28 14  2  0.077086210250854492187500000000 323323/4194304
 2 28 14  4  0.072638928890228271484375000000 1218679/16777216
 2 28 14  6  0.000261604785919189453125000000 4389/16777216
 2 28 14  8  0.083903789520263671875000000000 175959/2097152
 2 28 14 10  0.077110826969146728515625000000 1293705/16777216
 2 28 14 12  0.000061333179473876953125000000 1029/16777216
 2 28 14 14  0.087553143501281738281250000000 734449/8388608
 2 28 14 16  0.106037139892578125000000000000 27797/262144
 2 28 14 18  0.005700230598449707031250000000 47817/8388608
 2 28 14 20  0.063863694667816162109375000000 1071455/16777216
 2 28 14 22  0.190535485744476318359375000000 3196655/16777216
 2 28 14 24  0.164673328399658203125000000000 345345/2097152
 2 28 14 26  0.061752498149871826171875000000 1036035/16777216
 2 28 14 28  0.008821785449981689453125000000 148005/16777216
 2 28 16  0  0.105117559432983398437500000000 440895/4194304
 2 28 16  2  0.032035827636718750000000000000 4199/131072
 2 28 16  4  0.016181558370590209960937500000 542963/33554432
 2 28 16  6  0.104478836059570312500000000000 54777/524288
 2 28 16  8  0.056842982769012451171875000000 953667/16777216
 2 28 16 10  0.002832412719726562500000000000 1485/524288
 2 28 16 12  0.095122843980789184570312500000 3191793/33554432
 2 28 16 14  0.106037139892578125000000000000 27797/262144
 2 28 16 16  0.009547352790832519531250000000 80089/8388608
 2 28 16 18  0.044483184814453125000000000000 11661/262144
 2 28 16 20  0.170434564352035522460937500000 5718835/33554432
 2 28 16 22  0.184469223022460937500000000000 96715/524288
 2 28 16 24  0.096504986286163330078125000000 1619085/16777216
 2 28 16 26  0.025663375854492187500000000000 13455/524288
 2 28 16 28  0.002806931734085083007812500000 94185/33554432
 2 28 18  0  0.000000000000000000000000000000 0
 2 28 18  2  0.069077253341674804687500000000 289731/4194304
 2 28 18  4  0.107601106166839599609375000000 1805247/16777216
 2 28 18  6  0.021905720233917236328125000000 367517/16777216
 2 28 18  8  0.020629405975341796875000000000 43263/2097152
 2 28 18 10  0.114683210849761962890625000000 1924065/16777216
 2 28 18 12  0.094114124774932861328125000000 1578973/16777216
 2 28 18 14  0.005700230598449707031250000000 47817/8388608
 2 28 18 16  0.044483184814453125000000000000 11661/262144
 2 28 18 18  0.162349820137023925781250000000 1361889/8388608
 2 28 18 20  0.190008580684661865234375000000 3187815/16777216
 2 28 18 22  0.117810666561126708984375000000 1976535/16777216
 2 28 18 24  0.042431354522705078125000000000 88985/2097152
 2 28 18 26  0.008473098278045654296875000000 142155/16777216
 2 28 18 28  0.000732243061065673828125000000 12285/16777216
 2 28 20  0  0.120885193347930908203125000000 2028117/16777216
 2 28 20  2  0.057564377784729003906250000000 482885/8388608
 2 28 20  4  0.000276751816272735595703125000 37145/134217728
 2 28 20  6  0.070522874593734741210937500000 2366355/33554432
 2 28 20  8  0.130008235573768615722656250000 8724705/67108864
 2 28 20 10  0.063539475202560424804687500000 2132031/33554432
 2 28 20 12  0.000028274953365325927734375000 3795/134217728
 2 28 20 14  0.063863694667816162109375000000 1071455/16777216
 2 28 20 16  0.170434564352035522460937500000 5718835/33554432
 2 28 20 18  0.190008580684661865234375000000 3187815/16777216
 2 28 20 20  0.124695010483264923095703125000 16736281/134217728
 2 28 20 22  0.052321702241897583007812500000 1755625/33554432
 2 28 20 24  0.013962015509605407714843750000 936975/67108864
 2 28 20 26  0.002179294824600219726562500000 73125/33554432
 2 28 20 28  0.000152550637722015380859375000 20475/134217728
 2 28 22  0  0.000000000000000000000000000000 0
 2 28 22  2  0.057564377784729003906250000000 482885/8388608
 2 28 22  4  0.133947879076004028320312500000 4494545/33554432
 2 28 22  6  0.103342384099960327148437500000 3467595/33554432
 2 28 22  8  0.017191171646118164062500000000 72105/4194304
 2 28 22 10  0.014137476682662963867187500000 474375/33554432
 2 28 22 12  0.108688920736312866210937500000 3646995/33554432
 2 28 22 14  0.190535485744476318359375000000 3196655/16777216
 2 28 22 16  0.184469223022460937500000000000 96715/524288
 2 28 22 18  0.117810666561126708984375000000 1976535/16777216
 2 28 22 20  0.052321702241897583007812500000 1755625/33554432
 2 28 22 22  0.016187697649002075195312500000 543169/33554432
 2 28 22 24  0.003356695175170898437500000000 14079/4194304
 2 28 22 26  0.000421911478042602539062500000 14157/33554432
 2 28 22 28  0.000024408102035522460937500000 819/33554432
 2 28 24  0  0.154981017112731933593750000000 1300075/8388608
 2 28 24  2  0.106272697448730468750000000000 111435/1048576
 2 28 24  4  0.021586641669273376464843750000 1448655/67108864
 2 28 24  6  0.006772279739379882812500000000 28405/4194304
 2 28 24  8  0.083806961774826049804687500000 2812095/33554432
 2 28 24 10  0.176435708999633789062500000000 740025/4194304
 2 28 24 12  0.206086710095405578613281250000 13830245/67108864
 2 28 24 14  0.164673328399658203125000000000 345345/2097152
 2 28 24 16  0.096504986286163330078125000000 1619085/16777216
 2 28 24 18  0.042431354522705078125000000000 88985/2097152
 2 28 24 20  0.013962015509605407714843750000 936975/67108864
 2 28 24 22  0.003356695175170898437500000000 14079/4194304
 2 28 24 24  0.000559359788894653320312500000 18769/33554432
 2 28 24 26  0.000057935714721679687500000000 243/4194304
 2 28 24 28  0.000002816319465637207031250000 189/67108864
 2 28 26  0  0.000000000000000000000000000000 0
 2 28 26  2  0.039852261543273925781250000000 334305/8388608
 2 28 26  4  0.129519850015640258789062500000 4345965/33554432
 2 28 26  6  0.205707997083663940429687500000 6902415/33554432
 2 28 26  8  0.223485231399536132812500000000 937365/4194304
 2 28 26 10  0.183787196874618530273437500000 6166875/33554432
 2 28 26 12  0.119094103574752807617187500000 3996135/33554432
 2 28 26 14  0.061752498149871826171875000000 1036035/16777216
 2 28 26 16  0.025663375854492187500000000000 13455/524288
 2 28 26 18  0.008473098278045654296875000000 142155/16777216
 2 28 26 20  0.002179294824600219726562500000 73125/33554432
 2 28 26 22  0.000421911478042602539062500000 14157/33554432
 2 28 26 24  0.000057935714721679687500000000 243/4194304
 2 28 26 26  0.000005036592483520507812500000 169/33554432
 2 28 26 28  0.000000208616256713867187500000 7/33554432
 2 28 28  0  0.298891961574554443359375000000 5014575/16777216
 2 28 28  2  0.278965830802917480468750000000 2340135/8388608
 2 28 28  4  0.226659737527370452880859375000 30421755/134217728
 2 28 28  6  0.159995108842849731445312500000 5368545/33554432
 2 28 28  8  0.097774788737297058105468750000 6561555/67108864
 2 28 28 10  0.051460415124893188476562500000 1726725/33554432
 2 28 28 12  0.023157186806201934814453125000 3108105/134217728
 2 28 28 14  0.008821785449981689453125000000 148005/16777216
 2 28 28 16  0.002806931734085083007812500000 94185/33554432
 2 28 28 18  0.000732243061065673828125000000 12285/16777216
 2 28 28 20  0.000152550637722015380859375000 20475/134217728
 2 28 28 22  0.000024408102035522460937500000 819/33554432
 2 28 28 24  0.000002816319465637207031250000 189/67108864
 2 28 28 26  0.000000208616256713867187500000 7/33554432
 2 28 28 28  0.000000007450580596923828125000 1/134217728
 2 29  1  1  0.043878793716430664062500000000 184041/4194304
 2 29  1  3  0.038393944501876831054687500000 1288287/33554432
 2 29  1  5  0.050207465887069702148437500000 1684683/33554432
 2 29  1  7  0.033471643924713134765625000000 561561/16777216
 2 29  1  9  0.057814657688140869140625000000 969969/16777216
 2 29  1 11  0.028907328844070434570312500000 969969/33554432
 2 29  1 13  0.067450433969497680664062500000 2263261/33554432
 2 29  1 15  0.024527430534362792968750000000 205751/8388608
 2 29  1 17  0.080590128898620605468750000000 676039/8388608
 2 29  1 19  0.020147532224655151367187500000 676039/33554432
 2 29  1 21  0.100737661123275756835937500000 3380195/33554432
 2 29  1 23  0.015498101711273193359375000000 260015/16777216
 2 29  1 25  0.139482915401458740234375000000 2340135/16777216
 2 29  1 27  0.009963065385818481445312500000 334305/33554432
 2 29  1 29  0.288928896188735961914062500000 9694845/33554432
 2 29  3  1  0.038393944501876831054687500000 1288287/33554432
 2 29  3  3  0.055534098297357559204101562500 14907321/268435456
 2 29  3  5  0.022414047271013259887695312500 6016725/268435456
 2 29  3  7  0.072322659194469451904296875000 9706983/134217728
 2 29  3  9  0.009291641414165496826171875000 1247103/134217728
 2 29  3 11  0.087238188832998275756835937500 23417823/268435456
 2 29  3 13  0.001204472035169601440429687500 323323/268435456
 2 29  3 15  0.098547711968421936035156250000 6613425/67108864
 2 29  3 17  0.001439109444618225097656250000 96577/67108864
 2 29  3 19  0.103975657373666763305664062500 27910753/268435456
 2 29  3 21  0.016189981251955032348632812500 4345965/268435456
 2 29  3 23  0.099907405674457550048828125000 13409345/134217728
 2 29  3 25  0.062269158661365509033203125000 8357625/134217728
 2 29  3 27  0.078459139913320541381835937500 21061215/268435456
 2 29  3 29  0.252812784165143966674804687500 67863915/268435456
 2 29  5  1  0.050207465887069702148437500000 1684683/33554432
 2 29  5  3  0.022414047271013259887695312500 6016725/268435456
 2 29  5  5  0.076142851263284683227539062500 20439441/268435456
 2 29  5  7  0.003313086926937103271484375000 444675/134217728
 2 29  5  9  0.090258322656154632568359375000 12114267/134217728
 2 29  5 11  0.002244662493467330932617187500 602547/268435456
 2 29  5 13  0.085157807916402816772460937500 22859375/268435456
 2 29  5 15  0.025306299328804016113281250000 1698277/67108864
 2 29  5 17  0.058769062161445617675781250000 3943925/67108864
 2 29  5 19  0.072478044778108596801757812500 19455677/268435456
 2 29  5 21  0.019543562084436416625976562500 5246185/268435456
 2 29  5 23  0.132271088659763336181640625000 17753125/134217728
 2 29  5 25  0.001904703676700592041015625000 255645/134217728
 2 29  5 27  0.166661571711301803588867187500 44737875/268435456
 2 29  5 29  0.193327423185110092163085937500 51895935/268435456
 2 29  7  1  0.033471643924713134765625000000 561561/16777216
 2 29  7  3  0.072322659194469451904296875000 9706983/134217728
 2 29  7  5  0.003313086926937103271484375000 444675/134217728
 2 29  7  7  0.089663401246070861816406250000 6017209/67108864
 2 29  7  9  0.007477536797523498535156250000 501809/67108864
 2 29  7 11  0.069326825439929962158203125000 9304889/134217728
 2 29  7 13  0.049737609922885894775390625000 6675669/134217728
 2 29  7 15  0.024079531431198120117187500000 807975/33554432
 2 29  7 17  0.101623266935348510742187500000 3409911/33554432
 2 29  7 19  0.000478617846965789794921875000 64239/134217728
 2 29  7 21  0.107884369790554046630859375000 14479995/134217728
 2 29  7 23  0.062220320105552673339843750000 4175535/67108864
 2 29  7 25  0.031745061278343200683593750000 2130375/67108864
 2 29  7 27  0.217771120369434356689453125000 29228745/134217728
 2 29  7 29  0.128884948790073394775390625000 17298645/134217728
 2 29  9  1  0.057814657688140869140625000000 969969/16777216
 2 29  9  3  0.009291641414165496826171875000 1247103/134217728
 2 29  9  5  0.090258322656154632568359375000 12114267/134217728
 2 29  9  7  0.007477536797523498535156250000 501809/67108864
 2 29  9  9  0.063295975327491760253906250000 4247721/67108864
 2 29  9 11  0.061755187809467315673828125000 8288641/134217728
 2 29  9 13  0.009238936007022857666015625000 1240029/134217728
 2 29  9 15  0.104153126478195190429687500000 3494799/33554432
 2 29  9 17  0.016489952802658081054687500000 553311/33554432
 2 29  9 19  0.059993796050548553466796875000 8052231/134217728
 2 29  9 21  0.112223289906978607177734375000 15062355/134217728
 2 29  9 23  0.000735148787498474121093750000 49335/67108864
 2 29  9 25  0.124240145087242126464843750000 8337615/67108864
 2 29  9 27  0.208414681255817413330078125000 27972945/134217728
 2 29  9 29  0.074617601931095123291015625000 10015005/134217728
 2 29 11  1  0.028907328844070434570312500000 969969/33554432
 2 29 11  3  0.087238188832998275756835937500 23417823/268435456
 2 29 11  5  0.002244662493467330932617187500 602547/268435456
 2 29 11  7  0.069326825439929962158203125000 9304889/134217728
 2 29 11  9  0.061755187809467315673828125000 8288641/134217728
 2 29 11 11  0.005755756050348281860351562500 1545049/268435456
 2 29 11 13  0.100070167332887649536132812500 26862381/268435456
 2 29 11 15  0.033736690878868103027343750000 2264031/67108864
 2 29 11 17  0.029417261481285095214843750000 1974159/67108864
 2 29 11 19  0.123507823795080184936523437500 33153879/268435456
 2 29 11 21  0.026140194386243820190429687500 7016955/268435456
 2 29 11 23  0.044476501643657684326171875000 5969535/134217728
 2 29 11 25  0.194446854293346405029296875000 26098215/134217728
 2 29 11 27  0.155667755752801895141601562500 41786745/268435456
 2 29 11 29  0.037308800965547561645507812500 10015005/268435456
 2 29 13  1  0.067450433969497680664062500000 2263261/33554432
 2 29 13  3  0.001204472035169601440429687500 323323/268435456
 2 29 13  5  0.085157807916402816772460937500 22859375/268435456
 2 29 13  7  0.049737609922885894775390625000 6675669/134217728
 2 29 13  9  0.009238936007022857666015625000 1240029/134217728
 2 29 13 11  0.100070167332887649536132812500 26862381/268435456
 2 29 13 13  0.040102604776620864868164062500 10764961/268435456
 2 29 13 15  0.017313286662101745605468750000 1161875/67108864
 2 29 13 17  0.118464514613151550292968750000 7950019/67108864
 2 29 13 19  0.054633807390928268432617187500 14665651/268435456
 2 29 13 21  0.009533371776342391967773437500 2559095/268435456
 2 29 13 23  0.144946835935115814208984375000 19454435/134217728
 2 29 13 25  0.192976556718349456787109375000 25900875/134217728
 2 29 13 27  0.093180108815431594848632812500 25012845/268435456
 2 29 13 29  0.015989486128091812133789062500 4292145/268435456
 2 29 15  1  0.024527430534362792968750000000 205751/8388608
 2 29 15  3  0.098547711968421936035156250000 6613425/67108864
 2 29 15  5  0.025306299328804016113281250000 1698277/67108864
 2 29 15  7  0.024079531431198120117187500000 807975/33554432
 2 29 15  9  0.104153126478195190429687500000 3494799/33554432
 2 29 15 11  0.033736690878868103027343750000 2264031/67108864
 2 29 15 13  0.017313286662101745605468750000 1161875/67108864
 2 29 15 15  0.114996492862701416015625000000 1929321/16777216
 2 29 15 17  0.069333612918853759765625000000 1163225/16777216
 2 29 15 19  0.000866070389747619628906250000 58121/67108864
 2 29 15 21  0.103748515248298645019531250000 6962445/67108864
 2 29 15 23  0.194925814867019653320312500000 6540625/33554432
 2 29 15 25  0.137539654970169067382812500000 4615065/33554432
 2 29 15 27  0.045111402869224548339843750000 3027375/67108864
 2 29 15 29  0.005814358592033386230468750000 390195/67108864
 2 29 17  1  0.080590128898620605468750000000 676039/8388608
 2 29 17  3  0.001439109444618225097656250000 96577/67108864
 2 29 17  5  0.058769062161445617675781250000 3943925/67108864
 2 29 17  7  0.101623266935348510742187500000 3409911/33554432
 2 29 17  9  0.016489952802658081054687500000 553311/33554432
 2 29 17 11  0.029417261481285095214843750000 1974159/67108864
 2 29 17 13  0.118464514613151550292968750000 7950019/67108864
 2 29 17 15  0.069333612918853759765625000000 1163225/16777216
 2 29 17 17  0.000050127506256103515625000000 841/16777216
 2 29 17 19  0.083204641938209533691406250000 5583769/67108864
 2 29 17 21  0.185760930180549621582031250000 12466205/67108864
 2 29 17 23  0.161792784929275512695312500000 5428865/33554432
 2 29 17 25  0.073660165071487426757812500000 2471625/33554432
 2 29 17 27  0.017634853720664978027343750000 1183455/67108864
 2 29 17 29  0.001769587397575378417968750000 118755/67108864
 2 29 19  1  0.020147532224655151367187500000 676039/33554432
 2 29 19  3  0.103975657373666763305664062500 27910753/268435456
 2 29 19  5  0.072478044778108596801757812500 19455677/268435456
 2 29 19  7  0.000478617846965789794921875000 64239/134217728
 2 29 19  9  0.059993796050548553466796875000 8052231/134217728
 2 29 19 11  0.123507823795080184936523437500 33153879/268435456
 2 29 19 13  0.054633807390928268432617187500 14665651/268435456
 2 29 19 15  0.000866070389747619628906250000 58121/67108864
 2 29 19 17  0.083204641938209533691406250000 5583769/67108864
 2 29 19 19  0.181133780628442764282226562500 48622729/268435456
 2 29 19 21  0.171120483428239822387695312500 45934805/268435456
 2 29 19 23  0.092483945190906524658203125000 12412985/134217728
 2 29 19 25  0.030026324093341827392578125000 4030065/134217728
 2 29 19 27  0.005507078021764755249023437500 1478295/268435456
 2 29 19 29  0.000442396849393844604492187500 118755/268435456
 2 29 21  1  0.100737661123275756835937500000 3380195/33554432
 2 29 21  3  0.016189981251955032348632812500 4345965/268435456
 2 29 21  5  0.019543562084436416625976562500 5246185/268435456
 2 29 21  7  0.107884369790554046630859375000 14479995/134217728
 2 29 21  9  0.112223289906978607177734375000 15062355/134217728
 2 29 21 11  0.026140194386243820190429687500 7016955/268435456
 2 29 21 13  0.009533371776342391967773437500 2559095/268435456
 2 29 21 15  0.103748515248298645019531250000 6962445/67108864
 2 29 21 17  0.185760930180549621582031250000 12466205/67108864
 2 29 21 19  0.171120483428239822387695312500 45934805/268435456
 2 29 21 21  0.098842386156320571899414062500 26532801/268435456
 2 29 21 23  0.037593223154544830322265625000 5045677/134217728
 2 29 21 25  0.009248055517673492431640625000 1241253/134217728
 2 29 21 27  0.001345496624708175659179687500 361179/268435456
 2 29 21 29  0.000088479369878768920898437500 23751/268435456
 2 29 23  1  0.015498101711273193359375000000 260015/16777216
 2 29 23  3  0.099907405674457550048828125000 13409345/134217728
 2 29 23  5  0.132271088659763336181640625000 17753125/134217728
 2 29 23  7  0.062220320105552673339843750000 4175535/67108864
 2 29 23  9  0.000735148787498474121093750000 49335/67108864
 2 29 23 11  0.044476501643657684326171875000 5969535/134217728
 2 29 23 13  0.144946835935115814208984375000 19454435/134217728
 2 29 23 15  0.194925814867019653320312500000 6540625/33554432
 2 29 23 17  0.161792784929275512695312500000 5428865/33554432
 2 29 23 19  0.092483945190906524658203125000 12412985/134217728
 2 29 23 21  0.037593223154544830322265625000 5045677/134217728
 2 29 23 23  0.010791435837745666503906250000 724201/67108864
 2 29 23 25  0.002095475792884826660156250000 140625/67108864
 2 29 23 27  0.000248305499553680419921875000 33327/134217728
 2 29 23 29  0.000013612210750579833984375000 1827/134217728
 2 29 25  1  0.139482915401458740234375000000 2340135/16777216
 2 29 25  3  0.062269158661365509033203125000 8357625/134217728
 2 29 25  5  0.001904703676700592041015625000 255645/134217728
 2 29 25  7  0.031745061278343200683593750000 2130375/67108864
 2 29 25  9  0.124240145087242126464843750000 8337615/67108864
 2 29 25 11  0.194446854293346405029296875000 26098215/134217728
 2 29 25 13  0.192976556718349456787109375000 25900875/134217728
 2 29 25 15  0.137539654970169067382812500000 4615065/33554432
 2 29 25 17  0.073660165071487426757812500000 2471625/33554432
 2 29 25 19  0.030026324093341827392578125000 4030065/134217728
 2 29 25 21  0.009248055517673492431640625000 1241253/134217728
 2 29 25 23  0.002095475792884826660156250000 140625/67108864
 2 29 25 25  0.000330820679664611816406250000 22201/67108864
 2 29 25 27  0.000032596290111541748046875000 4375/134217728
 2 29 25 29  0.000001512467861175537109375000 203/134217728
 2 29 27  1  0.009963065385818481445312500000 334305/33554432
 2 29 27  3  0.078459139913320541381835937500 21061215/268435456
 2 29 27  5  0.166661571711301803588867187500 44737875/268435456
 2 29 27  7  0.217771120369434356689453125000 29228745/134217728
 2 29 27  9  0.208414681255817413330078125000 27972945/134217728
 2 29 27 11  0.155667755752801895141601562500 41786745/268435456
 2 29 27 13  0.093180108815431594848632812500 25012845/268435456
 2 29 27 15  0.045111402869224548339843750000 3027375/67108864
 2 29 27 17  0.017634853720664978027343750000 1183455/67108864
 2 29 27 19  0.005507078021764755249023437500 1478295/268435456
 2 29 27 21  0.001345496624708175659179687500 361179/268435456
 2 29 27 23  0.000248305499553680419921875000 33327/134217728
 2 29 27 25  0.000032596290111541748046875000 4375/134217728
 2 29 27 27  0.000002715736627578735351562500 729/268435456
 2 29 27 29  0.000000108033418655395507812500 29/268435456
 2 29 29  1  0.288928896188735961914062500000 9694845/33554432
 2 29 29  3  0.252812784165143966674804687500 67863915/268435456
 2 29 29  5  0.193327423185110092163085937500 51895935/268435456
 2 29 29  7  0.128884948790073394775390625000 17298645/134217728
 2 29 29  9  0.074617601931095123291015625000 10015005/134217728
 2 29 29 11  0.037308800965547561645507812500 10015005/268435456
 2 29 29 13  0.015989486128091812133789062500 4292145/268435456
 2 29 29 15  0.005814358592033386230468750000 390195/67108864
 2 29 29 17  0.001769587397575378417968750000 118755/67108864
 2 29 29 19  0.000442396849393844604492187500 118755/268435456
 2 29 29 21  0.000088479369878768920898437500 23751/268435456
 2 29 29 23  0.000013612210750579833984375000 1827/134217728
 2 29 29 25  0.000001512467861175537109375000 203/134217728
 2 29 29 27  0.000000108033418655395507812500 29/268435456
 2 29 29 29  0.000000003725290298461914062500 1/268435456
 2 30  0  0  0.000000000000000000000000000000 0
 2 30  0  2  0.082272738218307495117187500000 2760615/33554432
 2 30  0  4  0.000000000000000000000000000000 0
 2 30  0  6  0.083679109811782836914062500000 2807805/33554432
 2 30  0  8  0.000000000000000000000000000000 0
 2 30  0 10  0.086721986532211303710937500000 2909907/33554432
 2 30  0 12  0.000000000000000000000000000000 0
 2 30  0 14  0.091977864503860473632812500000 3086265/33554432
 2 30  0 16  0.000000000000000000000000000000 0
 2 30  0 18  0.100737661123275756835937500000 3380195/33554432
 2 30  0 20  0.000000000000000000000000000000 0
 2 30  0 22  0.116235762834548950195312500000 3900225/33554432
 2 30  0 24  0.000000000000000000000000000000 0
 2 30  0 26  0.149445980787277221679687500000 5014575/33554432
 2 30  0 28  0.000000000000000000000000000000 0
 2 30  0 30  0.288928896188735961914062500000 9694845/33554432
 2 30  2  0  0.082272738218307495117187500000 2760615/33554432
 2 30  2  2  0.000342803075909614562988281250 184041/536870912
 2 30  2  4  0.081587132066488265991210937500 21900879/268435456
 2 30  2  6  0.003137966617941856384277343750 1684683/536870912
 2 30  2  8  0.079495154321193695068359375000 10669659/134217728
 2 30  2 10  0.009033540263772010803222656250 4849845/536870912
 2 30  2 12  0.075881738215684890747070312500 20369349/268435456
 2 30  2 14  0.018778814002871513366699218750 10081799/536870912
 2 30  2 16  0.070516362786293029785156250000 4732273/67108864
 2 30  2 18  0.033998960629105567932128906250 18253053/536870912
 2 30  2 20  0.062961038202047348022460937500 16900975/268435456
 2 30  2 22  0.058602197095751762390136718750 31461815/536870912
 2 30  2 24  0.052306093275547027587890625000 7020405/134217728
 2 30  2 26  0.105234878137707710266113281250 56497545/536870912
 2 30  2 28  0.036116112023591995239257812500 9694845/268435456
 2 30  2 30  0.270870840176939964294433593750 145422675/536870912
 2 30  4  0  0.000000000000000000000000000000 0
 2 30  4  2  0.081587132066488265991210937500 21900879/268435456
 2 30  4  4  0.005484849214553833007812500000 184041/33554432
 2 30  4  6  0.072199601680040359497070312500 19380933/268435456
 2 30  4  8  0.021376848220825195312500000000 89661/4194304
 2 30  4 10  0.054808538407087326049804687500 14712555/268435456
 2 30  4 12  0.045911639928817749023437500000 1540539/33554432
 2 30  4 14  0.032469216734170913696289062500 8715889/268435456
 2 30  4 16  0.075849533081054687500000000000 39767/524288
 2 30  4 18  0.010729830712080001831054687500 2880267/268435456
 2 30  4 20  0.105816870927810668945312500000 3550625/33554432
 2 30  4 22  0.000008139759302139282226562500 2185/268435456
 2 30  4 24  0.126589536666870117187500000000 530955/4194304
 2 30  4 26  0.025127436965703964233398437500 6745095/268435456
 2 30  4 28  0.118970721960067749023437500000 3991995/33554432
 2 30  4 30  0.223070103675127029418945312500 59879925/268435456
 2 30  6  0  0.083679109811782836914062500000 2807805/33554432
 2 30  6  2  0.003137966617941856384277343750 1684683/536870912
 2 30  6  4  0.072199601680040359497070312500 19380933/268435456
 2 30  6  6  0.026207419112324714660644531250 14070001/536870912
 2 30  6  8  0.043216176331043243408203125000 5800377/134217728
 2 30  6 10  0.061950115486979484558105468750 33259215/536870912
 2 30  6 12  0.012039270251989364624023437500 3231767/268435456
 2 30  6 14  0.091879019513726234436035156250 49327173/536870912
 2 30  6 16  0.000410243868827819824218750000 27531/67108864
 2 30  6 18  0.094768775627017021179199218750 50878599/536870912
 2 30  6 20  0.029669422656297683715820312500 7964325/268435456
 2 30  6 22  0.057617286220192909240722656250 30933045/536870912
 2 30  6 24  0.107298307120800018310546875000 14401335/134217728
 2 30  6 26  0.003333231434226036071777343750 1789515/536870912
 2 30  6 28  0.193327423185110092163085937500 51895935/268435456
 2 30  6 30  0.161106185987591743469238281250 86493225/536870912
 2 30  8  0  0.000000000000000000000000000000 0
 2 30  8  2  0.079495154321193695068359375000 10669659/134217728
 2 30  8  4  0.021376848220825195312500000000 89661/4194304
 2 30  8  6  0.043216176331043243408203125000 5800377/134217728
 2 30  8  8  0.066698074340820312500000000000 34969/524288
 2 30  8 10  0.005232505500316619873046875000 702295/134217728
 2 30  8 12  0.092580556869506835937500000000 388311/4194304
 2 30  8 14  0.009700812399387359619140625000 1302021/134217728
 2 30  8 16  0.066329956054687500000000000000 4347/65536
 2 30  8 18  0.068663410842418670654296875000 9215847/134217728
 2 30  8 20  0.010281801223754882812500000000 43125/4194304
 2 30  8 22  0.124340392649173736572265625000 16688685/134217728
 2 30  8 24  0.025663375854492187500000000000 13455/524288
 2 30  8 26  0.067600272595882415771484375000 9073155/134217728
 2 30  8 28  0.217069387435913085937500000000 910455/4194304
 2 30  8 30  0.101751275360584259033203125000 13656825/134217728
 2 30 10  0  0.086721986532211303710937500000 2909907/33554432
 2 30 10  2  0.009033540263772010803222656250 4849845/536870912
 2 30 10  4  0.054808538407087326049804687500 14712555/268435456
 2 30 10  6  0.061950115486979484558105468750 33259215/536870912
 2 30 10  8  0.005232505500316619873046875000 702295/134217728
 2 30 10 10  0.091295691207051277160644531250 49014001/536870912
 2 30 10 12  0.018081162124872207641601562500 4853625/268435456
 2 30 10 14  0.046488633379340171813964843750 24958395/536870912
 2 30 10 16  0.089066103100776672363281250000 5977125/67108864
 2 30 10 18  0.000021206215023994445800781250 11385/536870912
 2 30 10 20  0.097393076866865158081054687500 26143755/268435456
 2 30 10 22  0.077650090679526329040527343750 41688075/536870912
 2 30 10 24  0.005513615906238555908203125000 740025/134217728
 2 30 10 26  0.157597521319985389709472656250 84609525/536870912
 2 30 10 28  0.186544004827737808227539062500 50075025/268435456
 2 30 10 30  0.055963201448321342468261718750 30045015/536870912
 2 30 12  0  0.000000000000000000000000000000 0
 2 30 12  2  0.075881738215684890747070312500 20369349/268435456
 2 30 12  4  0.045911639928817749023437500000 1540539/33554432
 2 30 12  6  0.012039270251989364624023437500 3231767/268435456
 2 30 12  8  0.092580556869506835937500000000 388311/4194304
 2 30 12 10  0.018081162124872207641601562500 4853625/268435456
 2 30 12 12  0.040032893419265747070312500000 1343281/33554432
 2 30 12 14  0.095550041645765304565429687500 25649019/268435456
 2 30 12 16  0.004343032836914062500000000000 2277/524288
 2 30 12 18  0.068897578865289688110351562500 18494553/268435456
 2 30 12 20  0.106879323720932006835937500000 3586275/33554432
 2 30 12 22  0.003859531134366989135742187500 1036035/268435456
 2 30 12 24  0.082336664199829101562500000000 345345/4194304
 2 30 12 26  0.199041534215211868286132812500 53429805/268435456
 2 30 12 28  0.127915889024734497070312500000 4292145/33554432
 2 30 12 30  0.026649143546819686889648437500 7153575/268435456
 2 30 14  0  0.091977864503860473632812500000 3086265/33554432
 2 30 14  2  0.018778814002871513366699218750 10081799/536870912
 2 30 14  4  0.032469216734170913696289062500 8715889/268435456
 2 30 14  6  0.091879019513726234436035156250 49327173/536870912
 2 30 14  8  0.009700812399387359619140625000 1302021/134217728
 2 30 14 10  0.046488633379340171813964843750 24958395/536870912
 2 30 14 12  0.095550041645765304565429687500 25649019/268435456
 2 30 14 14  0.007309691980481147766113281250 3924361/536870912
 2 30 14 16  0.054016813635826110839843750000 3625007/67108864
 2 30 14 18  0.115948772057890892028808593750 62249523/536870912
 2 30 14 20  0.020527187734842300415039062500 5510225/268435456
 2 30 14 22  0.036041783168911933898925781250 19349785/536870912
 2 30 14 24  0.170521102845668792724609375000 22886955/134217728
 2 30 14 26  0.172651363536715507507324218750 92691495/536870912
 2 30 14 28  0.071225892752408981323242187500 19119555/268435456
 2 30 14 30  0.010901922360062599182128906250 5852925/536870912
 2 30 16  0  0.000000000000000000000000000000 0
 2 30 16  2  0.070516362786293029785156250000 4732273/67108864
 2 30 16  4  0.075849533081054687500000000000 39767/524288
 2 30 16  6  0.000410243868827819824218750000 27531/67108864
 2 30 16  8  0.066329956054687500000000000000 4347/65536
 2 30 16 10  0.089066103100776672363281250000 5977125/67108864
 2 30 16 12  0.004343032836914062500000000000 2277/524288
 2 30 16 14  0.054016813635826110839843750000 3625007/67108864
 2 30 16 16  0.117309570312500000000000000000 961/8192
 2 30 16 18  0.032244041562080383300781250000 2163861/67108864
 2 30 16 20  0.016355514526367187500000000000 8575/524288
 2 30 16 22  0.138644799590110778808593750000 9304295/67108864
 2 30 16 24  0.187454223632812500000000000000 12285/65536
 2 30 16 26  0.111309662461280822753906250000 7469865/67108864
 2 30 16 28  0.032358169555664062500000000000 16965/524288
 2 30 16 30  0.003791972994804382324218750000 254475/67108864
 2 30 18  0  0.100737661123275756835937500000 3380195/33554432
 2 30 18  2  0.033998960629105567932128906250 18253053/536870912
 2 30 18  4  0.010729830712080001831054687500 2880267/268435456
 2 30 18  6  0.094768775627017021179199218750 50878599/536870912
 2 30 18  8  0.068663410842418670654296875000 9215847/134217728
 2 30 18 10  0.000021206215023994445800781250 11385/536870912
 2 30 18 12  0.068897578865289688110351562500 18494553/268435456
 2 30 18 14  0.115948772057890892028808593750 62249523/536870912
 2 30 18 16  0.032244041562080383300781250000 2163861/67108864
 2 30 18 18  0.011446775868535041809082031250 6145441/536870912
 2 30 18 20  0.120601337403059005737304687500 32373675/268435456
 2 30 18 22  0.187768405303359031677246093750 100807395/536870912
 2 30 18 24  0.136550255119800567626953125000 18327465/134217728
 2 30 18 26  0.054941112175583839416503906250 29496285/536870912
 2 30 18 28  0.011944714933633804321289062500 3206385/268435456
 2 30 18 30  0.001105992123484611511230468750 593775/536870912
 2 30 20  0  0.000000000000000000000000000000 0
 2 30 20  2  0.062961038202047348022460937500 16900975/268435456
 2 30 20  4  0.105816870927810668945312500000 3550625/33554432
 2 30 20  6  0.029669422656297683715820312500 7964325/268435456
 2 30 20  8  0.010281801223754882812500000000 43125/4194304
 2 30 20 10  0.097393076866865158081054687500 26143755/268435456
 2 30 20 12  0.106879323720932006835937500000 3586275/33554432
 2 30 20 14  0.020527187734842300415039062500 5510225/268435456
 2 30 20 16  0.016355514526367187500000000000 8575/524288
 2 30 20 18  0.120601337403059005737304687500 32373675/268435456
 2 30 20 20  0.186413556337356567382812500000 6255001/33554432
 2 30 20 22  0.147698316723108291625976562500 39647465/268435456
 2 30 20 24  0.070713758468627929687500000000 296595/4194304
 2 30 20 26  0.020884182304143905639648437500 5606055/268435456
 2 30 20 28  0.003539174795150756835937500000 118755/33554432
 2 30 20 30  0.000265438109636306762695312500 71253/268435456
 2 30 22  0  0.116235762834548950195312500000 3900225/33554432
 2 30 22  2  0.058602197095751762390136718750 31461815/536870912
 2 30 22  4  0.000008139759302139282226562500 2185/268435456
 2 30 22  6  0.057617286220192909240722656250 30933045/536870912
 2 30 22  8  0.124340392649173736572265625000 16688685/134217728
 2 30 22 10  0.077650090679526329040527343750 41688075/536870912
 2 30 22 12  0.003859531134366989135742187500 1036035/268435456
 2 30 22 14  0.036041783168911933898925781250 19349785/536870912
 2 30 22 16  0.138644799590110778808593750000 9304295/67108864
 2 30 22 18  0.187768405303359031677246093750 100807395/536870912
 2 30 22 20  0.147698316723108291625976562500 39647465/268435456
 2 30 22 22  0.076222436502575874328613281250 40921609/536870912
 2 30 22 24  0.026507399976253509521484375000 3557763/134217728
 2 30 22 26  0.006046755239367485046386718750 3246327/536870912
 2 30 22 28  0.000823538750410079956054687500 221067/268435456
 2 30 22 30  0.000051045790314674377441406250 27405/536870912
 2 30 24  0  0.000000000000000000000000000000 0
 2 30 24  2  0.052306093275547027587890625000 7020405/134217728
 2 30 24  4  0.126589536666870117187500000000 530955/4194304
 2 30 24  6  0.107298307120800018310546875000 14401335/134217728
 2 30 24  8  0.025663375854492187500000000000 13455/524288
 2 30 24 10  0.005513615906238555908203125000 740025/134217728
 2 30 24 12  0.082336664199829101562500000000 345345/4194304
 2 30 24 14  0.170521102845668792724609375000 22886955/134217728
 2 30 24 16  0.187454223632812500000000000000 12285/65536
 2 30 24 18  0.136550255119800567626953125000 18327465/134217728
 2 30 24 20  0.070713758468627929687500000000 296595/4194304
 2 30 24 22  0.026507399976253509521484375000 3557763/134217728
 2 30 24 24  0.007097244262695312500000000000 3721/524288
 2 30 24 26  0.001295663416385650634765625000 173901/134217728
 2 30 24 28  0.000145196914672851562500000000 609/4194304
 2 30 24 30  0.000007562339305877685546875000 1015/134217728
 2 30 26  0  0.149445980787277221679687500000 5014575/33554432
 2 30 26  2  0.105234878137707710266113281250 56497545/536870912
 2 30 26  4  0.025127436965703964233398437500 6745095/268435456
 2 30 26  6  0.003333231434226036071777343750 1789515/536870912
 2 30 26  8  0.067600272595882415771484375000 9073155/134217728
 2 30 26 10  0.157597521319985389709472656250 84609525/536870912
 2 30 26 12  0.199041534215211868286132812500 53429805/268435456
 2 30 26 14  0.172651363536715507507324218750 92691495/536870912
 2 30 26 16  0.111309662461280822753906250000 7469865/67108864
 2 30 26 18  0.054941112175583839416503906250 29496285/536870912
 2 30 26 20  0.020884182304143905639648437500 5606055/268435456
 2 30 26 22  0.006046755239367485046386718750 3246327/536870912
 2 30 26 24  0.001295663416385650634765625000 173901/134217728
 2 30 26 26  0.000194327905774116516113281250 104329/536870912
 2 30 26 28  0.000018257647752761840820312500 4901/268435456
 2 30 26 30  0.000000810250639915466308593750 435/536870912
 2 30 28  0  0.000000000000000000000000000000 0
 2 30 28  2  0.036116112023591995239257812500 9694845/268435456
 2 30 28  4  0.118970721960067749023437500000 3991995/33554432
 2 30 28  6  0.193327423185110092163085937500 51895935/268435456
 2 30 28  8  0.217069387435913085937500000000 910455/4194304
 2 30 28 10  0.186544004827737808227539062500 50075025/268435456
 2 30 28 12  0.127915889024734497070312500000 4292145/33554432
 2 30 28 14  0.071225892752408981323242187500 19119555/268435456
 2 30 28 16  0.032358169555664062500000000000 16965/524288
 2 30 28 18  0.011944714933633804321289062500 3206385/268435456
 2 30 28 20  0.003539174795150756835937500000 118755/33554432
 2 30 28 22  0.000823538750410079956054687500 221067/268435456
 2 30 28 24  0.000145196914672851562500000000 609/4194304
 2 30 28 26  0.000018257647752761840820312500 4901/268435456
 2 30 28 28  0.000001460313796997070312500000 49/33554432
 2 30 28 30  0.000000055879354476928710937500 15/268435456
 2 30 30  0  0.288928896188735961914062500000 9694845/33554432
 2 30 30  2  0.270870840176939964294433593750 145422675/536870912
 2 30 30  4  0.223070103675127029418945312500 59879925/268435456
 2 30 30  6  0.161106185987591743469238281250 86493225/536870912
 2 30 30  8  0.101751275360584259033203125000 13656825/134217728
 2 30 30 10  0.055963201448321342468261718750 30045015/536870912
 2 30 30 12  0.026649143546819686889648437500 7153575/268435456
 2 30 30 14  0.010901922360062599182128906250 5852925/536870912
 2 30 30 16  0.003791972994804382324218750000 254475/67108864
 2 30 30 18  0.001105992123484611511230468750 593775/536870912
 2 30 30 20  0.000265438109636306762695312500 71253/268435456
 2 30 30 22  0.000051045790314674377441406250 27405/536870912
 2 30 30 24  0.000007562339305877685546875000 1015/134217728
 2 30 30 26  0.000000810250639915466308593750 435/536870912
 2 30 30 28  0.000000055879354476928710937500 15/268435456
 2 30 30 30  0.000000001862645149230957031250 1/536870912
 2 31  1  1  0.038565346039831638336181640625 41409225/1073741824
 2 31  1  3  0.043707392178475856781005859375 46930455/1073741824
 2 31  1  5  0.033994638361036777496337890625 36501465/1073741824
 2 31  1  7  0.049684471450746059417724609375 53348295/1073741824
 2 31  1  9  0.029810682870447635650634765625 32008977/1073741824
 2 31  1 11  0.056911303661763668060302734375 61108047/1073741824
 2 31  1 13  0.025868774391710758209228515625 27776385/1073741824
 2 31  1 15  0.066109090112149715423583984375 70984095/1073741824
 2 31  1 17  0.022036363370716571807861328125 23661365/1073741824
 2 31  1 19  0.078701297752559185028076171875 84504875/1073741824
 2 31  1 21  0.018161837942898273468017578125 19501125/1073741824
 2 31  1 23  0.098073924891650676727294921875 105306075/1073741824
 2 31  1 25  0.014010560698807239532470703125 15043725/1073741824
 2 31  1 27  0.135435420088469982147216796875 145422675/1073741824
 2 31  1 29  0.009029028005897998809814453125 9694845/1073741824
 2 31  1 31  0.279899868182837963104248046875 300540195/1073741824
 2 31  3  1  0.043707392178475856781005859375 46930455/1073741824
 2 31  3  3  0.028966859914362430572509765625 31102929/1073741824
 2 31  3  5  0.058790727518498897552490234375 63126063/1073741824
 2 31  3  7  0.015782126225531101226806640625 16945929/1073741824
 2 31  3  9  0.073065399192273616790771484375 78453375/1073741824
 2 31  3 11  0.005579539574682712554931640625 5990985/1073741824
 2 31  3 13  0.085316232405602931976318359375 91607607/1073741824
 2 31  3 15  0.000259251333773136138916015625 278369/1073741824
 2 31  3 17  0.094108234159648418426513671875 101047947/1073741824
 2 31  3 19  0.002777692861855030059814453125 2982525/1073741824
 2 31  3 21  0.097504141740500926971435546875 104694275/1073741824
 2 31  3 23  0.018845577724277973175048828125 20235285/1073741824
 2 31  3 25  0.092359813861548900604248046875 99170595/1073741824
 2 31  3 27  0.064265434630215167999267578125 69004485/1073741824
 2 31  3 29  0.071701104752719402313232421875 76988475/1073741824
 2 31  3 31  0.246970471926033496856689453125 265182525/1073741824
 2 31  5  1  0.033994638361036777496337890625 36501465/1073741824
 2 31  5  3  0.058790727518498897552490234375 63126063/1073741824
 2 31  5  5  0.011902884580194950103759765625 12780625/1073741824
 2 31  5  7  0.078186935745179653167724609375 83952583/1073741824
 2 31  5  9  0.000417516566812992095947265625 448305/1073741824
 2 31  5 11  0.085110119543969631195068359375 91386295/1073741824
 2 31  5 13  0.005991765297949314117431640625 6433609/1073741824
 2 31  5 15  0.074997707270085811614990234375 80528175/1073741824
 2 31  5 17  0.032110129483044147491455078125 34477989/1073741824
 2 31  5 19  0.048014405183494091033935546875 51555075/1073741824
 2 31  5 21  0.077012297697365283966064453125 82691325/1073741824
 2 31  5 23  0.013485546223819255828857421875 14479995/1073741824
 2 31  5 25  0.129269552417099475860595703125 138802125/1073741824
 2 31  5 27  0.003717835061252117156982421875 3991995/1073741824
 2 31  5 29  0.154909794218838214874267578125 166333125/1073741824
 2 31  5 31  0.192088144831359386444091796875 206253075/1073741824
 2 31  7  1  0.049684471450746059417724609375 53348295/1073741824
 2 31  7  3  0.015782126225531101226806640625 16945929/1073741824
 2 31  7  5  0.078186935745179653167724609375 83952583/1073741824
 2 31  7  7  0.000005521811544895172119140625 5929/1073741824
 2 31  7  9  0.081070899032056331634521484375 87049215/1073741824
 2 31  7 11  0.016574398614466190338134765625 17796625/1073741824
 2 31  7 13  0.053362219594419002532958984375 57297247/1073741824
 2 31  7 15  0.060080484487116336822509765625 64510929/1073741824
 2 31  7 17  0.013462926261126995086669921875 14455707/1073741824
 2 31  7 19  0.101213087327778339385986328125 108676725/1073741824
 2 31  7 21  0.003070081584155559539794921875 3296475/1073741824
 2 31  7 23  0.095239360816776752471923828125 102262485/1073741824
 2 31  7 25  0.070202532224357128143310546875 75379395/1073741824
 2 31  7 27  0.022894036956131458282470703125 24582285/1073741824
 2 31  7 29  0.207742187194526195526123046875 223061475/1073741824
 2 31  7 31  0.131428730674088001251220703125 141120525/1073741824
 2 31  9  1  0.029810682870447635650634765625 32008977/1073741824
 2 31  9  3  0.073065399192273616790771484375 78453375/1073741824
 2 31  9  5  0.000417516566812992095947265625 448305/1073741824
 2 31  9  7  0.081070899032056331634521484375 87049215/1073741824
 2 31  9  9  0.020933412946760654449462890625 22477081/1073741824
 2 31  9 11  0.041839770041406154632568359375 44925111/1073741824
 2 31  9 13  0.074186646379530429840087890625 79657305/1073741824
 2 31  9 15  0.001639625988900661468505859375 1760535/1073741824
 2 31  9 17  0.095550385303795337677001953125 102596445/1073741824
 2 31  9 19  0.028185951523482799530029296875 30264435/1073741824
 2 31  9 21  0.042609390802681446075439453125 45751485/1073741824
 2 31  9 23  0.115848588757216930389404296875 124391475/1073741824
 2 31  9 25  0.003947247751057147979736328125 4238325/1073741824
 2 31  9 27  0.105990911833941936492919921875 113806875/1073741824
 2 31  9 29  0.206046332605183124542236328125 221240565/1073741824
 2 31  9 31  0.078857238404452800750732421875 84672315/1073741824
 2 31 11  1  0.056911303661763668060302734375 61108047/1073741824
 2 31 11  3  0.005579539574682712554931640625 5990985/1073741824
 2 31 11  5  0.085110119543969631195068359375 91386295/1073741824
 2 31 11  7  0.016574398614466190338134765625 17796625/1073741824
 2 31 11  9  0.041839770041406154632568359375 44925111/1073741824
 2 31 11 11  0.077989698387682437896728515625 83740801/1073741824
 2 31 11 13  0.000006197951734066009521484375 6655/1073741824
 2 31 11 15  0.083987214602530002593994140625 90180585/1073741824
 2 31 11 17  0.051746699027717113494873046875 55562595/1073741824
 2 31 11 19  0.013087769038975238800048828125 14052885/1073741824
 2 31 11 21  0.116750816814601421356201171875 125360235/1073741824
 2 31 11 23  0.040203449316322803497314453125 43168125/1073741824
 2 31 11 25  0.027797813527286052703857421875 29847675/1073741824
 2 31 11 27  0.179881718941032886505126953125 193146525/1073741824
 2 31 11 29  0.161227318458259105682373046875 173116515/1073741824
 2 31 11 31  0.041306172497570514678955078125 44352165/1073741824
 2 31 13  1  0.025868774391710758209228515625 27776385/1073741824
 2 31 13  3  0.085316232405602931976318359375 91607607/1073741824
 2 31 13  5  0.005991765297949314117431640625 6433609/1073741824
 2 31 13  7  0.053362219594419002532958984375 57297247/1073741824
 2 31 13  9  0.074186646379530429840087890625 79657305/1073741824
 2 31 13 11  0.000006197951734066009521484375 6655/1073741824
 2 31 13 13  0.079118729569017887115478515625 84953089/1073741824
 2 31 13 15  0.063296503387391567230224609375 67964103/1073741824
 2 31 13 17  0.003138584084808826446533203125 3370029/1073741824
 2 31 13 19  0.101492623798549175262451171875 108976875/1073741824
 2 31 13 21  0.074120541103184223175048828125 79586325/1073741824
 2 31 13 23  0.001432704739272594451904296875 1538355/1073741824
 2 31 13 25  0.119298775680363178253173828125 128096085/1073741824
 2 31 13 27  0.192237230949103832244873046875 206413155/1073741824
 2 31 13 29  0.102356937713921070098876953125 109904925/1073741824
 2 31 13 31  0.018775532953441143035888671875 20160075/1073741824
 2 31 15  1  0.066109090112149715423583984375 70984095/1073741824
 2 31 15  3  0.000259251333773136138916015625 278369/1073741824
 2 31 15  5  0.074997707270085811614990234375 80528175/1073741824
 2 31 15  7  0.060080484487116336822509765625 64510929/1073741824
 2 31 15  9  0.001639625988900661468505859375 1760535/1073741824
 2 31 15 11  0.083987214602530002593994140625 90180585/1073741824
 2 31 15 13  0.063296503387391567230224609375 67964103/1073741824
 2 31 15 15  0.001329951919615268707275390625 1428025/1073741824
 2 31 15 17  0.090425985865294933319091796875 97094163/1073741824
 2 31 15 19  0.091671687550842761993408203125 98431725/1073741824
 2 31 15 21  0.002036127261817455291748046875 2186275/1073741824
 2 31 15 23  0.071405139751732349395751953125 76670685/1073741824
 2 31 15 25  0.183428521268069744110107421875 196954875/1073741824
 2 31 15 27  0.148661141283810138702392578125 159623685/1073741824
 2 31 15 29  0.053324620239436626434326171875 57256875/1073741824
 2 31 15 31  0.007346947677433490753173828125 7888725/1073741824
 2 31 17  1  0.022036363370716571807861328125 23661365/1073741824
 2 31 17  3  0.094108234159648418426513671875 101047947/1073741824
 2 31 17  5  0.032110129483044147491455078125 34477989/1073741824
 2 31 17  7  0.013462926261126995086669921875 14455707/1073741824
 2 31 17  9  0.095550385303795337677001953125 102596445/1073741824
 2 31 17 11  0.051746699027717113494873046875 55562595/1073741824
 2 31 17 13  0.003138584084808826446533203125 3370029/1073741824
 2 31 17 15  0.090425985865294933319091796875 97094163/1073741824
 2 31 17 17  0.096572087146341800689697265625 103693489/1073741824
 2 31 17 19  0.007119192741811275482177734375 7644175/1073741824
 2 31 17 21  0.045924098230898380279541015625 49310625/1073741824
 2 31 17 23  0.163416056893765926361083984375 175466655/1073741824
 2 31 17 25  0.171467461623251438140869140625 184111785/1073741824
 2 31 17 27  0.087641975842416286468505859375 94104855/1073741824
 2 31 17 29  0.022830837406218051910400390625 24514425/1073741824
 2 31 17 31  0.002448982559144496917724609375 2629575/1073741824
 2 31 19  1  0.078701297752559185028076171875 84504875/1073741824
 2 31 19  3  0.002777692861855030059814453125 2982525/1073741824
 2 31 19  5  0.048014405183494091033935546875 51555075/1073741824
 2 31 19  7  0.101213087327778339385986328125 108676725/1073741824
 2 31 19  9  0.028185951523482799530029296875 30264435/1073741824
 2 31 19 11  0.013087769038975238800048828125 14052885/1073741824
 2 31 19 13  0.101492623798549175262451171875 108976875/1073741824
 2 31 19 15  0.091671687550842761993408203125 98431725/1073741824
 2 31 19 17  0.007119192741811275482177734375 7644175/1073741824
 2 31 19 19  0.038397722877562046051025390625 41229241/1073741824
 2 31 19 21  0.150120324455201625823974609375 161190471/1073741824
 2 31 19 23  0.178881422616541385650634765625 192072465/1073741824
 2 31 19 25  0.111518329940736293792724609375 119741895/1073741824
 2 31 19 27  0.040147514082491397857666015625 43108065/1073741824
 2 31 19 29  0.007985263131558895111083984375 8574111/1073741824
 2 31 19 31  0.000685715116560459136962890625 736281/1073741824
 2 31 21  1  0.018161837942898273468017578125 19501125/1073741824
 2 31 21  3  0.097504141740500926971435546875 104694275/1073741824
 2 31 21  5  0.077012297697365283966064453125 82691325/1073741824
 2 31 21  7  0.003070081584155559539794921875 3296475/1073741824
 2 31 21  9  0.042609390802681446075439453125 45751485/1073741824
 2 31 21 11  0.116750816814601421356201171875 125360235/1073741824
 2 31 21 13  0.074120541103184223175048828125 79586325/1073741824
 2 31 21 15  0.002036127261817455291748046875 2186275/1073741824
 2 31 21 17  0.045924098230898380279541015625 49310625/1073741824
 2 31 21 19  0.150120324455201625823974609375 161190471/1073741824
 2 31 21 21  0.180173926986753940582275390625 193460281/1073741824
 2 31 21 23  0.122977732680737972259521484375 132046335/1073741824
 2 31 21 25  0.052827992476522922515869140625 56723625/1073741824
 2 31 21 27  0.014301328919827938079833984375 15355935/1073741824
 2 31 21 29  0.002251119352877140045166015625 2417121/1073741824
 2 31 21 31  0.000158241949975490570068359375 169911/1073741824
 2 31 23  1  0.098073924891650676727294921875 105306075/1073741824
 2 31 23  3  0.018845577724277973175048828125 20235285/1073741824
 2 31 23  5  0.013485546223819255828857421875 14479995/1073741824
 2 31 23  7  0.095239360816776752471923828125 102262485/1073741824
 2 31 23  9  0.115848588757216930389404296875 124391475/1073741824
 2 31 23 11  0.040203449316322803497314453125 43168125/1073741824
 2 31 23 13  0.001432704739272594451904296875 1538355/1073741824
 2 31 23 15  0.071405139751732349395751953125 76670685/1073741824
 2 31 23 17  0.163416056893765926361083984375 175466655/1073741824
 2 31 23 19  0.178881422616541385650634765625 192072465/1073741824
 2 31 23 21  0.122977732680737972259521484375 132046335/1073741824
 2 31 23 23  0.057375804521143436431884765625 61606801/1073741824
 2 31 23 25  0.018378055654466152191162109375 19733287/1073741824
 2 31 23 27  0.003907271660864353179931640625 4195401/1073741824
 2 31 23 29  0.000500059686601161956787109375 536935/1073741824
 2 31 23 31  0.000029304064810276031494140625 31465/1073741824
 2 31 25  1  0.014010560698807239532470703125 15043725/1073741824
 2 31 25  3  0.092359813861548900604248046875 99170595/1073741824
 2 31 25  5  0.129269552417099475860595703125 138802125/1073741824
 2 31 25  7  0.070202532224357128143310546875 75379395/1073741824
 2 31 25  9  0.003947247751057147979736328125 4238325/1073741824
 2 31 25 11  0.027797813527286052703857421875 29847675/1073741824
 2 31 25 13  0.119298775680363178253173828125 128096085/1073741824
 2 31 25 15  0.183428521268069744110107421875 196954875/1073741824
 2 31 25 17  0.171467461623251438140869140625 184111785/1073741824
 2 31 25 19  0.111518329940736293792724609375 119741895/1073741824
 2 31 25 21  0.052827992476522922515869140625 56723625/1073741824
 2 31 25 23  0.018378055654466152191162109375 19733287/1073741824
 2 31 25 25  0.004610628820955753326416015625 4950625/1073741824
 2 31 25 27  0.000794126652181148529052734375 852687/1073741824
 2 31 25 29  0.000084401108324527740478515625 90625/1073741824
 2 31 25 31  0.000004186294972896575927734375 4495/1073741824
 2 31 27  1  0.135435420088469982147216796875 145422675/1073741824
 2 31 27  3  0.064265434630215167999267578125 69004485/1073741824
 2 31 27  5  0.003717835061252117156982421875 3991995/1073741824
 2 31 27  7  0.022894036956131458282470703125 24582285/1073741824
 2 31 27  9  0.105990911833941936492919921875 113806875/1073741824
 2 31 27 11  0.179881718941032886505126953125 193146525/1073741824
 2 31 27 13  0.192237230949103832244873046875 206413155/1073741824
 2 31 27 15  0.148661141283810138702392578125 159623685/1073741824
 2 31 27 17  0.087641975842416286468505859375 94104855/1073741824
 2 31 27 19  0.040147514082491397857666015625 43108065/1073741824
 2 31 27 21  0.014301328919827938079833984375 15355935/1073741824
 2 31 27 23  0.003907271660864353179931640625 4195401/1073741824
 2 31 27 25  0.000794126652181148529052734375 852687/1073741824
 2 31 27 27  0.000113436020910739898681640625 121801/1073741824
 2 31 27 29  0.000010184012353420257568359375 10935/1073741824
 2 31 27 31  0.000000433064997196197509765625 465/1073741824
 2 31 29  1  0.009029028005897998809814453125 9694845/1073741824
 2 31 29  3  0.071701104752719402313232421875 76988475/1073741824
 2 31 29  5  0.154909794218838214874267578125 166333125/1073741824
 2 31 29  7  0.207742187194526195526123046875 223061475/1073741824
 2 31 29  9  0.206046332605183124542236328125 221240565/1073741824
 2 31 29 11  0.161227318458259105682373046875 173116515/1073741824
 2 31 29 13  0.102356937713921070098876953125 109904925/1073741824
 2 31 29 15  0.053324620239436626434326171875 57256875/1073741824
 2 31 29 17  0.022830837406218051910400390625 24514425/1073741824
 2 31 29 19  0.007985263131558895111083984375 8574111/1073741824
 2 31 29 21  0.002251119352877140045166015625 2417121/1073741824
 2 31 29 23  0.000500059686601161956787109375 536935/1073741824
 2 31 29 25  0.000084401108324527740478515625 90625/1073741824
 2 31 29 27  0.000010184012353420257568359375 10935/1073741824
 2 31 29 29  0.000000783242285251617431640625 841/1073741824
 2 31 29 31  0.000000028870999813079833984375 31/1073741824
 2 31 31  1  0.279899868182837963104248046875 300540195/1073741824
 2 31 31  3  0.246970471926033496856689453125 265182525/1073741824
 2 31 31  5  0.192088144831359386444091796875 206253075/1073741824
 2 31 31  7  0.131428730674088001251220703125 141120525/1073741824
 2 31 31  9  0.078857238404452800750732421875 84672315/1073741824
 2 31 31 11  0.041306172497570514678955078125 44352165/1073741824
 2 31 31 13  0.018775532953441143035888671875 20160075/1073741824
 2 31 31 15  0.007346947677433490753173828125 7888725/1073741824
 2 31 31 17  0.002448982559144496917724609375 2629575/1073741824
 2 31 31 19  0.000685715116560459136962890625 736281/1073741824
 2 31 31 21  0.000158241949975490570068359375 169911/1073741824
 2 31 31 23  0.000029304064810276031494140625 31465/1073741824
 2 31 31 25  0.000004186294972896575927734375 4495/1073741824
 2 31 31 27  0.000000433064997196197509765625 465/1073741824
 2 31 31 29  0.000000028870999813079833984375 31/1073741824
 2 31 31 31  0.000000000931322574615478515625 1/1073741824
 2 32  0  0  0.077130692079663276672363281250 41409225/536870912
 2 32  0  2  0.000000000000000000000000000000 0
 2 32  0  4  0.077702030539512634277343750000 5214495/67108864
 2 32  0  6  0.000000000000000000000000000000 0
 2 32  0  8  0.079495154321193695068359375000 10669659/134217728
 2 32  0 10  0.000000000000000000000000000000 0
 2 32  0 12  0.082780078053474426269531250000 5555277/67108864
 2 32  0 14  0.000000000000000000000000000000 0
 2 32  0 16  0.088145453482866287231445312500 23661365/268435456
 2 32  0 18  0.000000000000000000000000000000 0
 2 32  0 20  0.096863135695457458496093750000 6500375/67108864
 2 32  0 22  0.000000000000000000000000000000 0
 2 32  0 24  0.112084485590457916259765625000 15043725/134217728
 2 32  0 26  0.000000000000000000000000000000 0
 2 32  0 28  0.144464448094367980957031250000 9694845/67108864
 2 32  0 30  0.000000000000000000000000000000 0
 2 32  0 32  0.279899868182837963104248046875 300540195/1073741824
 2 32  2  0  0.000000000000000000000000000000 0
 2 32  2  2  0.077130692079663276672363281250 41409225/536870912
 2 32  2  4  0.001142676919698715209960937500 306735/268435456
 2 32  2  6  0.075988015159964561462402343750 40795755/536870912
 2 32  2  8  0.004676185548305511474609375000 627627/134217728
 2 32  2 10  0.073649922385811805725097656250 39540501/536870912
 2 32  2 12  0.010956186801195144653320312500 2941029/268435456
 2 32  2 14  0.069997860118746757507324218750 37579815/536870912
 2 32  2 16  0.020740106701850891113281250000 1391845/67108864
 2 32  2 18  0.064812833443284034729003906250 34796125/536870912
 2 32  2 20  0.035611446946859359741210937500 9559375/268435456
 2 32  2 22  0.057690544053912162780761718750 30972375/536870912
 2 32  2 24  0.059338845312595367431640625000 7964325/134217728
 2 32  2 26  0.047800736501812934875488281250 25662825/536870912
 2 32  2 28  0.104099381715059280395507812500 27943965/268435456
 2 32  2 30  0.032929396256804466247558593750 17678835/536870912
 2 32  2 32  0.263435170054435729980468750000 17678835/67108864
 2 32  4  0  0.077702030539512634277343750000 5214495/67108864
 2 32  4  2  0.001142676919698715209960937500 306735/268435456
 2 32  4  4  0.073740750551223754882812500000 2474329/33554432
 2 32  4  6  0.010131735354661941528320312500 2719717/268435456
 2 32  4  8  0.062349140644073486328125000000 1046045/16777216
 2 32  4 10  0.027277749031782150268554687500 7322315/268435456
 2 32  4 12  0.045087188482284545898437500000 1512875/33554432
 2 32  4 14  0.050813261419534683227539062500 13640081/268435456
 2 32  4 16  0.024888128042221069335937500000 835107/33554432
 2 32  4 18  0.077775400131940841674804687500 20877675/268435456
 2 32  4 20  0.006837397813796997070312500000 229425/33554432
 2 32  4 22  0.103415641933679580688476562500 27760425/268435456
 2 32  4 24  0.000390708446502685546875000000 6555/16777216
 2 32  4 26  0.119678881019353866577148437500 32126055/268435456
 2 32  4 28  0.028326362371444702148437500000 950475/33554432
 2 32  4 30  0.109764654189348220825195312500 29464725/268435456
 2 32  4 32  0.219529308378696441650390625000 29464725/134217728
 2 32  6  0  0.000000000000000000000000000000 0
 2 32  6  2  0.075988015159964561462402343750 40795755/536870912
 2 32  6  4  0.010131735354661941528320312500 2719717/268435456
 2 32  6  6  0.057933719828724861145019531250 31102929/536870912
 2 32  6  8  0.036624260246753692626953125000 4915625/134217728
 2 32  6 10  0.029636351391673088073730468750 15910895/536870912
 2 32  6 12  0.068479981273412704467773437500 18382455/268435456
 2 32  6 14  0.005337068811058998107910156250 2865317/536870912
 2 32  6 16  0.089915379881858825683593750000 6034119/67108864
 2 32  6 18  0.002631498500704765319824218750 1412775/536870912
 2 32  6 20  0.084985513240098953247070312500 22813125/268435456
 2 32  6 22  0.036786356940865516662597656250 19749525/536870912
 2 32  6 24  0.046800188720226287841796875000 6281415/134217728
 2 32  6 26  0.109708746895194053649902343750 58899435/536870912
 2 32  6 28  0.001304503530263900756835937500 350175/268435456
 2 32  6 30  0.181978242471814155578613281250 97698825/536870912
 2 32  6 32  0.161758437752723693847656250000 10855425/67108864
 2 32  8  0  0.079495154321193695068359375000 10669659/134217728
 2 32  8  2  0.004676185548305511474609375000 627627/134217728
 2 32  8  4  0.062349140644073486328125000000 1046045/16777216
 2 32  8  6  0.036624260246753692626953125000 4915625/134217728
 2 32  8  8  0.024842292070388793945312500000 833569/33554432
 2 32  8 10  0.074976734817028045654296875000 10063207/134217728
 2 32  8 12  0.000400960445404052734375000000 6727/16777216
 2 32  8 14  0.084933675825595855712890625000 11399605/134217728
 2 32  8 16  0.019036754965782165527343750000 1277535/67108864
 2 32  8 18  0.050542764365673065185546875000 6783735/134217728
 2 32  8 20  0.077257454395294189453125000000 1296165/16777216
 2 32  8 22  0.004043318331241607666015625000 542685/134217728
 2 32  8 24  0.116955488920211791992187500000 3924375/33554432
 2 32  8 26  0.033917091786861419677734375000 4552275/134217728
 2 32  8 28  0.054267346858978271484375000000 910455/16777216
 2 32  8 30  0.210285969078540802001953125000 28224105/134217728
 2 32  8 32  0.105142984539270401000976562500 28224105/268435456
 2 32 10  0  0.000000000000000000000000000000 0
 2 32 10  2  0.073649922385811805725097656250 39540501/536870912
 2 32 10  4  0.027277749031782150268554687500 7322315/268435456
 2 32 10  6  0.029636351391673088073730468750 15910895/536870912
 2 32 10  8  0.074976734817028045654296875000 10063207/134217728
 2 32 10 10  0.000005634501576423645019531250 3025/536870912
 2 32 10 12  0.078929994255304336547851562500 21187609/268435456
 2 32 10 14  0.033421209082007408142089843750 17942875/536870912
 2 32 10 16  0.027395859360694885253906250000 1838505/67108864
 2 32 10 18  0.094264196231961250305175781250 50607705/536870912
 2 32 10 20  0.002923887223005294799804687500 784875/268435456
 2 32 10 22  0.080056032165884971618652343750 42979755/536870912
 2 32 10 24  0.088384933769702911376953125000 11862825/134217728
 2 32 10 26  0.001211324706673622131347656250 650325/536870912
 2 32 10 28  0.140029136091470718383789062500 37588785/268435456
 2 32 10 30  0.187755329534411430358886718750 100800375/536870912
 2 32 10 32  0.060081705451011657714843750000 4032015/67108864
 2 32 12  0  0.082780078053474426269531250000 5555277/67108864
 2 32 12  2  0.010956186801195144653320312500 2941029/268435456
 2 32 12  4  0.045087188482284545898437500000 1512875/33554432
 2 32 12  6  0.068479981273412704467773437500 18382455/268435456
 2 32 12  8  0.000400960445404052734375000000 6727/16777216
 2 32 12 10  0.078929994255304336547851562500 21187609/268435456
 2 32 12 12  0.038527518510818481445312500000 1292769/33554432
 2 32 12 14  0.017654281109571456909179687500 4739035/268435456
 2 32 12 16  0.096741467714309692382812500000 3246105/33554432
 2 32 12 18  0.015835259109735488891601562500 4250745/268435456
 2 32 12 20  0.045846551656723022460937500000 1538355/33554432
 2 32 12 22  0.112394224852323532104492187500 30170595/268435456
 2 32 12 24  0.012029707431793212890625000000 201825/16777216
 2 32 12 26  0.060566235333681106567382812500 16258125/268435456
 2 32 12 28  0.189935714006423950195312500000 6373185/33554432
 2 32 12 30  0.135183837264776229858398437500 36288135/268435456
 2 32 12 32  0.030040852725505828857421875000 4032015/134217728
 2 32 14  0  0.000000000000000000000000000000 0
 2 32 14  2  0.069997860118746757507324218750 37579815/536870912
 2 32 14  4  0.050813261419534683227539062500 13640081/268435456
 2 32 14  6  0.005337068811058998107910156250 2865317/536870912
 2 32 14  8  0.084933675825595855712890625000 11399605/134217728
 2 32 14 10  0.033421209082007408142089843750 17942875/536870912
 2 32 14 12  0.017654281109571456909179687500 4739035/268435456
 2 32 14 14  0.096211152151226997375488281250 51652969/536870912
 2 32 14 16  0.025078698992729187011718750000 1683003/67108864
 2 32 14 18  0.027415668591856956481933593750 14718675/536870912
 2 32 14 20  0.114133302122354507446289062500 30637425/268435456
 2 32 14 22  0.038455473259091377258300781250 20645625/536870912
 2 32 14 24  0.017261467874050140380859375000 2316795/134217728
 2 32 14 26  0.149161471053957939147949218750 80080455/536870912
 2 32 14 28  0.177064072340726852416992187500 47530275/268435456
 2 32 14 30  0.080000096932053565979003906250 42949725/536870912
 2 32 14 32  0.013061240315437316894531250000 876525/67108864
 2 32 16  0  0.088145453482866287231445312500 23661365/268435456
 2 32 16  2  0.020740106701850891113281250000 1391845/67108864
 2 32 16  4  0.024888128042221069335937500000 835107/33554432
 2 32 16  6  0.089915379881858825683593750000 6034119/67108864
 2 32 16  8  0.019036754965782165527343750000 1277535/67108864
 2 32 16 10  0.027395859360694885253906250000 1838505/67108864
 2 32 16 12  0.096741467714309692382812500000 3246105/33554432
 2 32 16 14  0.025078698992729187011718750000 1683003/67108864
 2 32 16 16  0.022067435085773468017578125000 2961841/134217728
 2 32 16 18  0.110650435090065002441406250000 7425625/67108864
 2 32 16 20  0.057020038366317749023437500000 1913275/33554432
 2 32 16 22  0.002745911478996276855468750000 184275/67108864
 2 32 16 24  0.107404366135597229003906250000 7207785/67108864
 2 32 16 26  0.184289887547492980957031250000 12367485/67108864
 2 32 16 28  0.123871117830276489257812500000 4156425/33554432
 2 32 16 30  0.039183720946311950683593750000 2629575/67108864
 2 32 16 32  0.004897965118288993835449218750 2629575/536870912
 2 32 18  0  0.000000000000000000000000000000 0
 2 32 18  2  0.064812833443284034729003906250 34796125/536870912
 2 32 18  4  0.077775400131940841674804687500 20877675/268435456
 2 32 18  6  0.002631498500704765319824218750 1412775/536870912
 2 32 18  8  0.050542764365673065185546875000 6783735/134217728
 2 32 18 10  0.094264196231961250305175781250 50607705/536870912
 2 32 18 12  0.015835259109735488891601562500 4250745/268435456
 2 32 18 14  0.027415668591856956481933593750 14718675/536870912
 2 32 18 16  0.110650435090065002441406250000 7425625/67108864
 2 32 18 18  0.063157321885228157043457031250 33907329/536870912
 2 32 18 20  0.000179331749677658081054687500 48139/268435456
 2 32 18 22  0.081402545794844627380371093750 43702659/536870912
 2 32 18 24  0.176091380417346954345703125000 23634585/134217728
 2 32 18 26  0.150446528568863868713378906250 80770365/536870912
 2 32 18 28  0.067358080297708511352539062500 18081297/268435456
 2 32 18 30  0.015869406983256340026855468750 8519823/536870912
 2 32 18 32  0.001567348837852478027343750000 105183/67108864
 2 32 20  0  0.096863135695457458496093750000 6500375/67108864
 2 32 20  2  0.035611446946859359741210937500 9559375/268435456
 2 32 20  4  0.006837397813796997070312500000 229425/33554432
 2 32 20  6  0.084985513240098953247070312500 22813125/268435456
 2 32 20  8  0.077257454395294189453125000000 1296165/16777216
 2 32 20 10  0.002923887223005294799804687500 784875/268435456
 2 32 20 12  0.045846551656723022460937500000 1538355/33554432
 2 32 20 14  0.114133302122354507446289062500 30637425/268435456
 2 32 20 16  0.057020038366317749023437500000 1913275/33554432
 2 32 20 18  0.000179331749677658081054687500 48139/268435456
 2 32 20 20  0.072992593050003051757812500000 2449225/33554432
 2 32 20 22  0.168378386646509170532226562500 45198729/268435456
 2 32 20 24  0.162388980388641357421875000000 2724435/16777216
 2 32 20 26  0.088513400405645370483398437500 23760135/268435456
 2 32 20 28  0.028803437948226928710937500000 966483/33554432
 2 32 20 30  0.005274731665849685668945312500 1415925/268435456
 2 32 20 32  0.000421978533267974853515625000 56637/134217728
 2 32 22  0  0.000000000000000000000000000000 0
 2 32 22  2  0.057690544053912162780761718750 30972375/536870912
 2 32 22  4  0.103415641933679580688476562500 27760425/268435456
 2 32 22  6  0.036786356940865516662597656250 19749525/536870912
 2 32 22  8  0.004043318331241607666015625000 542685/134217728
 2 32 22 10  0.080056032165884971618652343750 42979755/536870912
 2 32 22 12  0.112394224852323532104492187500 30170595/268435456
 2 32 22 14  0.038455473259091377258300781250 20645625/536870912
 2 32 22 16  0.002745911478996276855468750000 184275/67108864
 2 32 22 18  0.081402545794844627380371093750 43702659/536870912
 2 32 22 20  0.168378386646509170532226562500 45198729/268435456
 2 32 22 22  0.165530161932110786437988281250 88868329/536870912
 2 32 22 24  0.099272392690181732177734375000 13324115/134217728
 2 32 22 26  0.038660569116473197937011718750 20755735/536870912
 2 32 22 28  0.009656351059675216674804687500 2592107/268435456
 2 32 22 30  0.001418316736817359924316406250 761453/536870912
 2 32 22 32  0.000093773007392883300781250000 6293/67108864
 2 32 24  0  0.112084485590457916259765625000 15043725/134217728
 2 32 24  2  0.059338845312595367431640625000 7964325/134217728
 2 32 24  4  0.000390708446502685546875000000 6555/16777216
 2 32 24  6  0.046800188720226287841796875000 6281415/134217728
 2 32 24  8  0.116955488920211791992187500000 3924375/33554432
 2 32 24 10  0.088384933769702911376953125000 11862825/134217728
 2 32 24 12  0.012029707431793212890625000000 201825/16777216
 2 32 24 14  0.017261467874050140380859375000 2316795/134217728
 2 32 24 16  0.107404366135597229003906250000 7207785/67108864
 2 32 24 18  0.176091380417346954345703125000 23634585/134217728
 2 32 24 20  0.162388980388641357421875000000 2724435/16777216
 2 32 24 22  0.099272392690181732177734375000 13324115/134217728
 2 32 24 24  0.042274028062820434570312500000 1418481/33554432
 2 32 24 26  0.012549377977848052978515625000 1684349/134217728
 2 32 24 28  0.002497732639312744140625000000 41905/16777216
 2 32 24 30  0.000301413238048553466796875000 40455/134217728
 2 32 24 32  0.000016745179891586303710937500 4495/268435456
 2 32 26  0  0.000000000000000000000000000000 0
 2 32 26  2  0.047800736501812934875488281250 25662825/536870912
 2 32 26  4  0.119678881019353866577148437500 32126055/268435456
 2 32 26  6  0.109708746895194053649902343750 58899435/536870912
 2 32 26  8  0.033917091786861419677734375000 4552275/134217728
 2 32 26 10  0.001211324706673622131347656250 650325/536870912
 2 32 26 12  0.060566235333681106567382812500 16258125/268435456
 2 32 26 14  0.149161471053957939147949218750 80080455/536870912
 2 32 26 16  0.184289887547492980957031250000 12367485/67108864
 2 32 26 18  0.150446528568863868713378906250 80770365/536870912
 2 32 26 20  0.088513400405645370483398437500 23760135/268435456
 2 32 26 22  0.038660569116473197937011718750 20755735/536870912
 2 32 26 24  0.012549377977848052978515625000 1684349/134217728
 2 32 26 26  0.002961831167340278625488281250 1590121/536870912
 2 32 26 28  0.000482816249132156372070312500 129605/268435456
 2 32 26 30  0.000048791989684104919433593750 26195/536870912
 2 32 26 32  0.000002309679985046386718750000 155/67108864
 2 32 28  0  0.144464448094367980957031250000 9694845/67108864
 2 32 28  2  0.104099381715059280395507812500 27943965/268435456
 2 32 28  4  0.028326362371444702148437500000 950475/33554432
 2 32 28  6  0.001304503530263900756835937500 350175/268435456
 2 32 28  8  0.054267346858978271484375000000 910455/16777216
 2 32 28 10  0.140029136091470718383789062500 37588785/268435456
 2 32 28 12  0.189935714006423950195312500000 6373185/33554432
 2 32 28 14  0.177064072340726852416992187500 47530275/268435456
 2 32 28 16  0.123871117830276489257812500000 4156425/33554432
 2 32 28 18  0.067358080297708511352539062500 18081297/268435456
 2 32 28 20  0.028803437948226928710937500000 966483/33554432
 2 32 28 22  0.009656351059675216674804687500 2592107/268435456
 2 32 28 24  0.002497732639312744140625000000 41905/16777216
 2 32 28 26  0.000482816249132156372070312500 129605/268435456
 2 32 28 28  0.000065833330154418945312500000 2209/33554432
 2 32 28 30  0.000005658715963363647460937500 1519/268435456
 2 32 28 32  0.000000230967998504638671875000 31/134217728
 2 32 30  0  0.000000000000000000000000000000 0
 2 32 30  2  0.032929396256804466247558593750 17678835/536870912
 2 32 30  4  0.109764654189348220825195312500 29464725/268435456
 2 32 30  6  0.181978242471814155578613281250 97698825/536870912
 2 32 30  8  0.210285969078540802001953125000 28224105/134217728
 2 32 30 10  0.187755329534411430358886718750 100800375/536870912
 2 32 30 12  0.135183837264776229858398437500 36288135/268435456
 2 32 30 14  0.080000096932053565979003906250 42949725/536870912
 2 32 30 16  0.039183720946311950683593750000 2629575/67108864
 2 32 30 18  0.015869406983256340026855468750 8519823/536870912
 2 32 30 20  0.005274731665849685668945312500 1415925/268435456
 2 32 30 22  0.001418316736817359924316406250 761453/536870912
 2 32 30 24  0.000301413238048553466796875000 40455/134217728
 2 32 30 26  0.000048791989684104919433593750 26195/536870912
 2 32 30 28  0.000005658715963363647460937500 1519/268435456
 2 32 30 30  0.000000419095158576965332031250 225/536870912
 2 32 30 32  0.000000014901161193847656250000 1/67108864
 2 32 32  0  0.279899868182837963104248046875 300540195/1073741824
 2 32 32  2  0.263435170054435729980468750000 17678835/67108864
 2 32 32  4  0.219529308378696441650390625000 29464725/134217728
 2 32 32  6  0.161758437752723693847656250000 10855425/67108864
 2 32 32  8  0.105142984539270401000976562500 28224105/268435456
 2 32 32 10  0.060081705451011657714843750000 4032015/67108864
 2 32 32 12  0.030040852725505828857421875000 4032015/134217728
 2 32 32 14  0.013061240315437316894531250000 876525/67108864
 2 32 32 16  0.004897965118288993835449218750 2629575/536870912
 2 32 32 18  0.001567348837852478027343750000 105183/67108864
 2 32 32 20  0.000421978533267974853515625000 56637/134217728
 2 32 32 22  0.000093773007392883300781250000 6293/67108864
 2 32 32 24  0.000016745179891586303710937500 4495/268435456
 2 32 32 26  0.000002309679985046386718750000 155/67108864
 2 32 32 28  0.000000230967998504638671875000 31/134217728
 2 32 32 30  0.000000014901161193847656250000 1/67108864
 2 32 32 32  0.000000000465661287307739257812 1/2147483648
 2 33  1  1  0.038565346039831638336181640625 41409225/1073741824
 2 33  1  3  0.034280307590961456298828125000 4601025/134217728
 2 33  1  5  0.043421722948551177978515625000 5827965/134217728
 2 33  1  7  0.030395206063985824584960937500 8159151/268435456
 2 33  1  9  0.049099948257207870483398437500 13180167/268435456
 2 33  1 11  0.026781789958477020263671875000 3594591/134217728
 2 33  1 13  0.055998288094997406005859375000 7515963/134217728
 2 33  1 15  0.023332620039582252502441406250 12526605/536870912
 2 33  1 17  0.064812833443284034729003906250 34796125/536870912
 2 33  1 19  0.019942410290241241455078125000 2676625/134217728
 2 33  1 21  0.076920725405216217041015625000 10324125/134217728
 2 33  1 23  0.016483012586832046508789062500 4424625/268435456
 2 33  1 25  0.095601473003625869750976562500 25662825/268435456
 2 33  1 27  0.012746863067150115966796875000 1710855/134217728
 2 33  1 29  0.131717585027217864990234375000 17678835/134217728
 2 33  1 31  0.008232349064201116561889648438 17678835/2147483648
 2 33  1 33  0.271667519118636846542358398438 583401555/2147483648
 2 33  3  1  0.034280307590961456298828125000 4601025/134217728
 2 33  3  3  0.047611538320779800415039062500 12780625/268435456
 2 33  3  5  0.021710861474275588989257812500 5827965/268435456
 2 33  3  7  0.060790412127971649169921875000 8159151/134217728
 2 33  3  9  0.010911099612712860107421875000 1464463/134217728
 2 33  3 11  0.072905983775854110717773437500 19570551/268435456
 2 33  3 13  0.003111016005277633666992187500 835107/268435456
 2 33  3 15  0.082960426807403564453125000000 1391845/16777216
 2 33  3 17  0.000000000000000000000000000000 0
 2 33  3 19  0.089740846306085586547851562500 24089625/268435456
 2 33  3 21  0.004273373633623123168945312500 1147125/268435456
 2 33  3 23  0.091572292149066925048828125000 12290625/134217728
 2 33  3 25  0.021244771778583526611328125000 2851425/134217728
 2 33  3 27  0.085687246173620223999023437500 23001495/268435456
 2 33  3 29  0.065858792513608932495117187500 17678835/268435456
 2 33  3 31  0.065858792513608932495117187500 17678835/268435456
 2 33  3 33  0.241482239216566085815429687500 64822395/268435456
 2 33  5  1  0.043421722948551177978515625000 5827965/134217728
 2 33  5  3  0.021710861474275588989257812500 5827965/268435456
 2 33  5  5  0.064066085964441299438476562500 17197609/268435456
 2 33  5  7  0.005332492291927337646484375000 715715/134217728
 2 33  5  9  0.077526234090328216552734375000 10405395/134217728
 2 33  5 11  0.000130515545606613159179687500 35035/268435456
 2 33  5 13  0.078866984695196151733398437500 21170695/268435456
 2 33  5 15  0.010479211807250976562500000000 43953/4194304
 2 33  5 17  0.065495073795318603515625000000 1098825/16777216
 2 33  5 19  0.038100499659776687622070312500 10227525/268435456
 2 33  5 21  0.039000157266855239868164062500 10469025/268435456
 2 33  5 23  0.080210901796817779541015625000 10765725/134217728
 2 33  5 25  0.009019710123538970947265625000 1210605/134217728
 2 33  5 27  0.125791411846876144409179687500 33766875/268435456
 2 33  5 29  0.005777087062597274780273437500 1550775/268435456
 2 33  5 31  0.144427176564931869506835937500 38769375/268435456
 2 33  5 33  0.190643873065710067749023437500 51175575/268435456
 2 33  7  1  0.030395206063985824584960937500 8159151/268435456
 2 33  7  3  0.060790412127971649169921875000 8159151/134217728
 2 33  7  5  0.005332492291927337646484375000 715715/134217728
 2 33  7  7  0.078006744384765625000000000000 20449/262144
 2 33  7  9  0.001968920230865478515625000000 33033/16777216
 2 33  7 11  0.070172615349292755126953125000 9418409/134217728
 2 33  7 13  0.026213623583316802978515625000 3518333/134217728
 2 33  7 15  0.039530955255031585693359375000 5305755/134217728
 2 33  7 17  0.067600272595882415771484375000 9073155/134217728
 2 33  7 19  0.006495527923107147216796875000 871815/134217728
 2 33  7 21  0.098466239869594573974609375000 13215915/134217728
 2 33  7 23  0.007053315639495849609375000000 118335/16777216
 2 33  7 25  0.083488225936889648437500000000 350175/4194304
 2 33  7 27  0.076704807579517364501953125000 10295145/134217728
 2 33  7 29  0.016175843775272369384765625000 2171085/134217728
 2 33  7 31  0.198154086247086524963378906250 106383165/536870912
 2 33  7 33  0.133450711145997047424316406250 71645805/536870912
 2 33  9  1  0.049099948257207870483398437500 13180167/268435456
 2 33  9  3  0.010911099612712860107421875000 1464463/134217728
 2 33  9  5  0.077526234090328216552734375000 10405395/134217728
 2 33  9  7  0.001968920230865478515625000000 33033/16777216
 2 33  9  9  0.066467285156250000000000000000 1089/16384
 2 33  9 11  0.035316891968250274658203125000 4740153/134217728
 2 33  9 13  0.024656273424625396728515625000 3309309/134217728
 2 33  9 15  0.080754123628139495849609375000 10838635/134217728
 2 33  9 17  0.000069402158260345458984375000 9315/134217728
 2 33  9 19  0.084308199584484100341796875000 11315655/134217728
 2 33  9 21  0.039530955255031585693359375000 5305755/134217728
 2 33  9 23  0.028871297836303710937500000000 121095/4194304
 2 33  9 25  0.116287171840667724609375000000 1950975/16777216
 2 33  9 27  0.008721537888050079345703125000 1170585/134217728
 2 33  9 29  0.090122558176517486572265625000 12096045/134217728
 2 33  9 31  0.202775755897164344787597656250 108864405/536870912
 2 33  9 33  0.082612344995141029357910156250 44352165/536870912
 2 33 11  1  0.026781789958477020263671875000 3594591/134217728
 2 33 11  3  0.072905983775854110717773437500 19570551/268435456
 2 33 11  5  0.000130515545606613159179687500 35035/268435456
 2 33 11  7  0.070172615349292755126953125000 9418409/134217728
 2 33 11  9  0.035316891968250274658203125000 4740153/134217728
 2 33 11 11  0.020206872373819351196289062500 5424241/268435456
 2 33 11 13  0.084260303527116775512695312500 22618453/268435456
 2 33 11 15  0.003619194030761718750000000000 3795/1048576
 2 33 11 17  0.065371692180633544921875000000 1096755/16777216
 2 33 11 19  0.066347178071737289428710937500 17809935/268435456
 2 33 11 21  0.003859531134366989135742187500 1036035/268435456
 2 33 11 23  0.106228999793529510498046875000 14257815/134217728
 2 33 11 25  0.053298287093639373779296875000 7153575/134217728
 2 33 11 27  0.015989486128091812133789062500 4292145/268435456
 2 33 11 29  0.165224689990282058715820312500 44352165/268435456
 2 33 11 31  0.165224689990282058715820312500 44352165/268435456
 2 33 11 33  0.045061279088258743286132812500 12096045/268435456
 2 33 13  1  0.055998288094997406005859375000 7515963/134217728
 2 33 13  3  0.003111016005277633666992187500 835107/268435456
 2 33 13  5  0.078866984695196151733398437500 21170695/268435456
 2 33 13  7  0.026213623583316802978515625000 3518333/134217728
 2 33 13  9  0.024656273424625396728515625000 3309309/134217728
 2 33 13 11  0.084260303527116775512695312500 22618453/268435456
 2 33 13 13  0.005904886871576309204101562500 1585081/268435456
 2 33 13 15  0.054546296596527099609375000000 915135/16777216
 2 33 13 17  0.079396963119506835937500000000 333015/4194304
 2 33 13 19  0.000122766941785812377929687500 32955/268435456
 2 33 13 21  0.081294234842061996459960937500 21822255/268435456
 2 33 13 23  0.088637731969356536865234375000 11896755/134217728
 2 33 13 25  0.000210665166378021240234375000 28275/134217728
 2 33 13 27  0.096126515418291091918945312500 25803765/268435456
 2 33 13 29  0.188734922558069229125976562500 50663145/268435456
 2 33 13 31  0.110367480665445327758789062500 29626545/268435456
 2 33 13 33  0.021551046520471572875976562500 5785065/268435456
 2 33 15  1  0.023332620039582252502441406250 12526605/536870912
 2 33 15  3  0.082960426807403564453125000000 1391845/16777216
 2 33 15  5  0.010479211807250976562500000000 43953/4194304
 2 33 15  7  0.039530955255031585693359375000 5305755/134217728
 2 33 15  9  0.080754123628139495849609375000 10838635/134217728
 2 33 15 11  0.003619194030761718750000000000 3795/1048576
 2 33 15 13  0.054546296596527099609375000000 915135/16777216
 2 33 15 15  0.082888040691614151000976562500 22250089/268435456
 2 33 15 17  0.002180133014917373657226562500 585225/268435456
 2 33 15 19  0.062938034534454345703125000000 1055925/16777216
 2 33 15 21  0.104141235351562500000000000000 6825/65536
 2 33 15 23  0.011528469622135162353515625000 1547325/134217728
 2 33 15 25  0.045630075037479400634765625000 6124365/134217728
 2 33 15 27  0.168532133102416992187500000000 706875/4194304
 2 33 15 29  0.156734883785247802734375000000 2629575/16777216
 2 33 15 31  0.061224563978612422943115234375 65739375/1073741824
 2 33 15 33  0.008979602716863155364990234375 9641775/1073741824
 2 33 17  1  0.064812833443284034729003906250 34796125/536870912
 2 33 17  3  0.000000000000000000000000000000 0
 2 33 17  5  0.065495073795318603515625000000 1098825/16777216
 2 33 17  7  0.067600272595882415771484375000 9073155/134217728
 2 33 17  9  0.000069402158260345458984375000 9315/134217728
 2 33 17 11  0.065371692180633544921875000000 1096755/16777216
 2 33 17 13  0.079396963119506835937500000000 333015/4194304
 2 33 17 15  0.002180133014917373657226562500 585225/268435456
 2 33 17 17  0.056690726429224014282226562500 15217801/268435456
 2 33 17 19  0.108384370803833007812500000000 454597/4194304
 2 33 17 21  0.024749815464019775390625000000 415233/16777216
 2 33 17 23  0.020406045019626617431640625000 2738853/134217728
 2 33 17 25  0.137648619711399078369140625000 18474885/134217728
 2 33 17 27  0.175340831279754638671875000000 2941731/16777216
 2 33 17 29  0.100310325622558593750000000000 105183/1048576
 2 33 17 31  0.028310238383710384368896484375 30397887/1073741824
 2 33 17 33  0.003232656978070735931396484375 3471039/1073741824
 2 33 19  1  0.019942410290241241455078125000 2676625/134217728
 2 33 19  3  0.089740846306085586547851562500 24089625/268435456
 2 33 19  5  0.038100499659776687622070312500 10227525/268435456
 2 33 19  7  0.006495527923107147216796875000 871815/134217728
 2 33 19  9  0.084308199584484100341796875000 11315655/134217728
 2 33 19 11  0.066347178071737289428710937500 17809935/268435456
 2 33 19 13  0.000122766941785812377929687500 32955/268435456
 2 33 19 15  0.062938034534454345703125000000 1055925/16777216
 2 33 19 17  0.108384370803833007812500000000 454597/4194304
 2 33 19 19  0.029856566339731216430664062500 8014561/268435456
 2 33 19 21  0.011356104165315628051757812500 3048381/268435456
 2 33 19 23  0.115249224007129669189453125000 15468489/134217728
 2 33 19 25  0.177201814949512481689453125000 23783625/134217728
 2 33 19 27  0.127413209527730941772460937500 34202223/268435456
 2 33 19 29  0.050667565315961837768554687500 13600971/268435456
 2 33 19 31  0.010881017893552780151367187500 2920851/268435456
 2 33 19 33  0.000994663685560226440429687500 267003/268435456
 2 33 21  1  0.076920725405216217041015625000 10324125/134217728
 2 33 21  3  0.004273373633623123168945312500 1147125/268435456
 2 33 21  5  0.039000157266855239868164062500 10469025/268435456
 2 33 21  7  0.098466239869594573974609375000 13215915/134217728
 2 33 21  9  0.039530955255031585693359375000 5305755/134217728
 2 33 21 11  0.003859531134366989135742187500 1036035/268435456
 2 33 21 13  0.081294234842061996459960937500 21822255/268435456
 2 33 21 15  0.104141235351562500000000000000 6825/65536
 2 33 21 17  0.024749815464019775390625000000 415233/16777216
 2 33 21 19  0.011356104165315628051757812500 3048381/268435456
 2 33 21 21  0.107465837150812149047851562500 28847641/268435456
 2 33 21 23  0.174807228147983551025390625000 23462229/134217728
 2 33 21 25  0.141589678823947906494140625000 19003845/134217728
 2 33 21 27  0.068515550345182418823242187500 18392003/268435456
 2 33 21 29  0.020325299352407455444335937500 5456031/268435456
 2 33 21 31  0.003446158021688461303710937500 925071/268435456
 2 33 21 33  0.000257875770330429077148437500 69223/268435456
 2 33 23  1  0.016483012586832046508789062500 4424625/268435456
 2 33 23  3  0.091572292149066925048828125000 12290625/134217728
 2 33 23  5  0.080210901796817779541015625000 10765725/134217728
 2 33 23  7  0.007053315639495849609375000000 118335/16777216
 2 33 23  9  0.028871297836303710937500000000 121095/4194304
 2 33 23 11  0.106228999793529510498046875000 14257815/134217728
 2 33 23 13  0.088637731969356536865234375000 11896755/134217728
 2 33 23 15  0.011528469622135162353515625000 1547325/134217728
 2 33 23 17  0.020406045019626617431640625000 2738853/134217728
 2 33 23 19  0.115249224007129669189453125000 15468489/134217728
 2 33 23 21  0.174807228147983551025390625000 23462229/134217728
 2 33 23 23  0.145798683166503906250000000000 152881/1048576
 2 33 23 25  0.078000128269195556640625000000 1308625/16777216
 2 33 23 27  0.027774743735790252685546875000 3727863/134217728
 2 33 23 29  0.006436847150325775146484375000 863939/134217728
 2 33 23 31  0.000885820016264915466308593750 475571/536870912
 2 33 23 33  0.000055259093642234802246093750 29667/536870912
 2 33 25  1  0.095601473003625869750976562500 25662825/268435456
 2 33 25  3  0.021244771778583526611328125000 2851425/134217728
 2 33 25  5  0.009019710123538970947265625000 1210605/134217728
 2 33 25  7  0.083488225936889648437500000000 350175/4194304
 2 33 25  9  0.116287171840667724609375000000 1950975/16777216
 2 33 25 11  0.053298287093639373779296875000 7153575/134217728
 2 33 25 13  0.000210665166378021240234375000 28275/134217728
 2 33 25 15  0.045630075037479400634765625000 6124365/134217728
 2 33 25 17  0.137648619711399078369140625000 18474885/134217728
 2 33 25 19  0.177201814949512481689453125000 23783625/134217728
 2 33 25 21  0.141589678823947906494140625000 19003845/134217728
 2 33 25 23  0.078000128269195556640625000000 1308625/16777216
 2 33 25 25  0.030556678771972656250000000000 32041/1048576
 2 33 25 27  0.008451752364635467529296875000 1134375/134217728
 2 33 25 29  0.001580975949764251708984375000 212195/134217728
 2 33 25 31  0.000180443748831748962402343750 96875/536870912
 2 33 25 33  0.000009527429938316345214843750 5115/536870912
 2 33 27  1  0.012746863067150115966796875000 1710855/134217728
 2 33 27  3  0.085687246173620223999023437500 23001495/268435456
 2 33 27  5  0.125791411846876144409179687500 33766875/268435456
 2 33 27  7  0.076704807579517364501953125000 10295145/134217728
 2 33 27  9  0.008721537888050079345703125000 1170585/134217728
 2 33 27 11  0.015989486128091812133789062500 4292145/268435456
 2 33 27 13  0.096126515418291091918945312500 25803765/268435456
 2 33 27 15  0.168532133102416992187500000000 706875/4194304
 2 33 27 17  0.175340831279754638671875000000 2941731/16777216
 2 33 27 19  0.127413209527730941772460937500 34202223/268435456
 2 33 27 21  0.068515550345182418823242187500 18392003/268435456
 2 33 27 23  0.027774743735790252685546875000 3727863/134217728
 2 33 27 25  0.008451752364635467529296875000 1134375/134217728
 2 33 27 27  0.001883212476968765258789062500 505521/268435456
 2 33 27 29  0.000291366130113601684570312500 78213/268435456
 2 33 27 31  0.000028062611818313598632812500 7533/268435456
 2 33 27 33  0.000001270323991775512695312500 341/268435456
 2 33 29  1  0.131717585027217864990234375000 17678835/134217728
 2 33 29  3  0.065858792513608932495117187500 17678835/268435456
 2 33 29  5  0.005777087062597274780273437500 1550775/268435456
 2 33 29  7  0.016175843775272369384765625000 2171085/134217728
 2 33 29  9  0.090122558176517486572265625000 12096045/134217728
 2 33 29 11  0.165224689990282058715820312500 44352165/268435456
 2 33 29 13  0.188734922558069229125976562500 50663145/268435456
 2 33 29 15  0.156734883785247802734375000000 2629575/16777216
 2 33 29 17  0.100310325622558593750000000000 105183/1048576
 2 33 29 19  0.050667565315961837768554687500 13600971/268435456
 2 33 29 21  0.020325299352407455444335937500 5456031/268435456
 2 33 29 23  0.006436847150325775146484375000 863939/134217728
 2 33 29 25  0.001580975949764251708984375000 212195/134217728
 2 33 29 27  0.000291366130113601684570312500 78213/268435456
 2 33 29 29  0.000038001686334609985351562500 10201/268435456
 2 33 29 31  0.000003132969141006469726562500 841/268435456
 2 33 29 33  0.000000122934579849243164062500 33/268435456
 2 33 31  1  0.008232349064201116561889648438 17678835/2147483648
 2 33 31  3  0.065858792513608932495117187500 17678835/268435456
 2 33 31  5  0.144427176564931869506835937500 38769375/268435456
 2 33 31  7  0.198154086247086524963378906250 106383165/536870912
 2 33 31  9  0.202775755897164344787597656250 108864405/536870912
 2 33 31 11  0.165224689990282058715820312500 44352165/268435456
 2 33 31 13  0.110367480665445327758789062500 29626545/268435456
 2 33 31 15  0.061224563978612422943115234375 65739375/1073741824
 2 33 31 17  0.028310238383710384368896484375 30397887/1073741824
 2 33 31 19  0.010881017893552780151367187500 2920851/268435456
 2 33 31 21  0.003446158021688461303710937500 925071/268435456
 2 33 31 23  0.000885820016264915466308593750 475571/536870912
 2 33 31 25  0.000180443748831748962402343750 96875/536870912
 2 33 31 27  0.000028062611818313598632812500 7533/268435456
 2 33 31 29  0.000003132969141006469726562500 841/268435456
 2 33 31 31  0.000000223750248551368713378906 961/4294967296
 2 33 31 33  0.000000007683411240577697753906 33/4294967296
 2 33 33  1  0.271667519118636846542358398438 583401555/2147483648
 2 33 33  3  0.241482239216566085815429687500 64822395/268435456
 2 33 33  5  0.190643873065710067749023437500 51175575/268435456
 2 33 33  7  0.133450711145997047424316406250 71645805/536870912
 2 33 33  9  0.082612344995141029357910156250 44352165/536870912
 2 33 33 11  0.045061279088258743286132812500 12096045/268435456
 2 33 33 13  0.021551046520471572875976562500 5785065/268435456
 2 33 33 15  0.008979602716863155364990234375 9641775/1073741824
 2 33 33 17  0.003232656978070735931396484375 3471039/1073741824
 2 33 33 19  0.000994663685560226440429687500 267003/268435456
 2 33 33 21  0.000257875770330429077148437500 69223/268435456
 2 33 33 23  0.000055259093642234802246093750 29667/536870912
 2 33 33 25  0.000009527429938316345214843750 5115/536870912
 2 33 33 27  0.000001270323991775512695312500 341/268435456
 2 33 33 29  0.000000122934579849243164062500 33/268435456
 2 33 33 31  0.000000007683411240577697753906 33/4294967296
 2 33 33 33  0.000000000232830643653869628906 1/4294967296
 2 34  0  0  0.000000000000000000000000000000 0
 2 34  0  2  0.072845653630793094635009765625 78217425/1073741824
 2 34  0  4  0.000000000000000000000000000000 0
 2 34  0  6  0.073816929012537002563476562500 19815081/268435456
 2 34  0  8  0.000000000000000000000000000000 0
 2 34  0 10  0.075881738215684890747070312500 20369349/268435456
 2 34  0 12  0.000000000000000000000000000000 0
 2 34  0 14  0.079330908134579658508300781250 42590457/536870912
 2 34  0 16  0.000000000000000000000000000000 0
 2 34  0 18  0.084755243733525276184082031250 45502625/536870912
 2 34  0 20  0.000000000000000000000000000000 0
 2 34  0 22  0.093403737992048263549804687500 25072875/268435456
 2 34  0 24  0.000000000000000000000000000000 0
 2 34  0 26  0.108348336070775985717773437500 29084535/268435456
 2 34  0 28  0.000000000000000000000000000000 0
 2 34  0 30  0.139949934091418981552124023438 300540195/2147483648
 2 34  0 32  0.000000000000000000000000000000 0
 2 34  0 34  0.271667519118636846542358398438 583401555/2147483648
 2 34  2  0  0.072845653630793094635009765625 78217425/1073741824
 2 34  2  2  0.000238057691603899002075195312 511225/2147483648
 2 34  2  4  0.072369538247585296630859375000 9713275/134217728
 2 34  2  6  0.002171086147427558898925781250 1165593/536870912
 2 34  2  8  0.070922147482633590698242187500 19038019/268435456
 2 34  2 10  0.006199488416314125061035156250 3328325/536870912
 2 34  2 12  0.068442352116107940673828125000 9186177/134217728
 2 34  2 14  0.012703315354883670806884765625 13640081/1073741824
 2 34  2 16  0.064812833443284034729003906250 34796125/536870912
 2 34  2 18  0.022435211576521396636962890625 24089625/1073741824
 2 34  2 20  0.059827230870723724365234375000 8029875/134217728
 2 34  2 22  0.036934157833456993103027343750 19828875/536870912
 2 34  2 24  0.053111929446458816528320312500 14257125/268435456
 2 34  2 26  0.059839440509676933288574218750 32126055/536870912
 2 34  2 28  0.043905861675739288330078125000 5892945/134217728
 2 34  2 30  0.102904363302513957023620605469 441970875/4294967296
 2 34  2 32  0.030185279902070760726928710938 64822395/2147483648
 2 34  2 34  0.256574879167601466178894042969 1101980715/4294967296
 2 34  4  0  0.000000000000000000000000000000 0
 2 34  4  2  0.072369538247585296630859375000 9713275/134217728
 2 34  4  4  0.003808923065662384033203125000 511225/134217728
 2 34  4  6  0.065818190574645996093750000000 552123/8388608
 2 34  4  8  0.014930978417396545410156250000 1002001/67108864
 2 34  4 10  0.053459167480468750000000000000 7007/131072
 2 34  4 12  0.032420061528682708740234375000 4351347/134217728
 2 34  4 14  0.036895558238029479980468750000 2476019/67108864
 2 34  4 16  0.054579228162765502929687500000 1831375/33554432
 2 34  4 18  0.018892809748649597167968750000 1267875/67108864
 2 34  4 20  0.078720040619373321533203125000 10565625/134217728
 2 34  4 22  0.004112720489501953125000000000 8625/2097152
 2 34  4 24  0.100633129477500915527343750000 6753375/67108864
 2 34  4 26  0.001192688941955566406250000000 10005/8388608
 2 34  4 28  0.113230906426906585693359375000 15197595/134217728
 2 34  4 30  0.031196270138025283813476562500 8374185/268435456
 2 34  4 32  0.101676732301712036132812500000 3411705/33554432
 2 34  4 34  0.216063056141138076782226562500 57998985/268435456
 2 34  6  0  0.073816929012537002563476562500 19815081/268435456
 2 34  6  2  0.002171086147427558898925781250 1165593/536870912
 2 34  6  4  0.065818190574645996093750000000 552123/8388608
 2 34  6  6  0.018435187637805938720703125000 2474329/134217728
 2 34  6  8  0.044792935252189636230468750000 3006003/67108864
 2 34  6 10  0.045262791216373443603515625000 6075069/134217728
 2 34  6 12  0.019211888313293457031250000000 161161/8388608
 2 34  6 14  0.072208318859338760375976562500 19383273/268435456
 2 34  6 16  0.001637376844882965087890625000 219765/134217728
 2 34  6 18  0.086214188486337661743164062500 23142945/268435456
 2 34  6 20  0.006045699119567871093750000000 50715/8388608
 2 34  6 22  0.075578950345516204833984375000 10144035/134217728
 2 34  6 24  0.043085888028144836425781250000 2891445/67108864
 2 34  6 26  0.037793330848217010498046875000 5072535/134217728
 2 34  6 28  0.110920071601867675781250000000 930465/8388608
 2 34  6 30  0.000288854353129863739013671875 310155/1073741824
 2 34  6 32  0.171579485759139060974121093750 92116035/536870912
 2 34  6 34  0.162047292105853557586669921875 173996955/1073741824
 2 34  8  0  0.000000000000000000000000000000 0
 2 34  8  2  0.070922147482633590698242187500 19038019/268435456
 2 34  8  4  0.014930978417396545410156250000 1002001/67108864
 2 34  8  6  0.044792935252189636230468750000 3006003/67108864
 2 34  8  8  0.049363642930984497070312500000 1656369/33554432
 2 34  8 10  0.011986121535301208496093750000 804375/67108864
 2 34  8 12  0.077778741717338562011718750000 5219643/67108864
 2 34  8 14  0.000643812119960784912109375000 86411/134217728
 2 34  8 16  0.074940621852874755859375000000 1257295/16777216
 2 34  8 18  0.028693936765193939208984375000 3851235/134217728
 2 34  8 20  0.037143006920814514160156250000 2492625/67108864
 2 34  8 22  0.082917585968971252441406250000 5564505/67108864
 2 34  8 24  0.000894516706466674804687500000 30015/33554432
 2 34  8 26  0.108683779835700988769531250000 7293645/67108864
 2 34  8 28  0.041595026850700378417968750000 2791395/67108864
 2 34  8 30  0.043328152969479560852050781250 23261625/536870912
 2 34  8 32  0.203353464603424072265625000000 3411705/16777216
 2 34  8 34  0.108031528070569038391113281250 57998985/536870912
 2 34 10  0  0.075881738215684890747070312500 20369349/268435456
 2 34 10  2  0.006199488416314125061035156250 3328325/536870912
 2 34 10  4  0.053459167480468750000000000000 7007/131072
 2 34 10  6  0.045262791216373443603515625000 6075069/134217728
 2 34 10  8  0.011986121535301208496093750000 804375/67108864
 2 34 10 10  0.078648336231708526611328125000 10556001/134217728
 2 34 10 12  0.003290176391601562500000000000 1725/524288
 2 34 10 14  0.063223738223314285278320312500 16971493/268435456
 2 34 10 16  0.047511346638202667236328125000 6376865/134217728
 2 34 10 18  0.013784039765596389770507812500 3700125/268435456
 2 34 10 20  0.094099044799804687500000000000 49335/524288
 2 34 10 22  0.009189359843730926513671875000 1233375/134217728
 2 34 10 24  0.063957944512367248535156250000 4292145/67108864
 2 34 10 26  0.095936916768550872802734375000 12876435/134217728
 2 34 10 28  0.000000000000000000000000000000 0
 2 34 10 30  0.123918517492711544036865234375 133056495/1073741824
 2 34 10 32  0.187755329534411430358886718750 100800375/536870912
 2 34 10 34  0.063836812041699886322021484375 68544255/1073741824
 2 34 12  0  0.000000000000000000000000000000 0
 2 34 12  2  0.068442352116107940673828125000 9186177/134217728
 2 34 12  4  0.032420061528682708740234375000 4351347/134217728
 2 34 12  6  0.019211888313293457031250000000 161161/8388608
 2 34 12  8  0.077778741717338562011718750000 5219643/67108864
 2 34 12 10  0.003290176391601562500000000000 1725/524288
 2 34 12 12  0.058788664638996124267578125000 7890481/134217728
 2 34 12 14  0.056511059403419494628906250000 3792393/67108864
 2 34 12 16  0.004725605249404907226562500000 158565/33554432
 2 34 12 18  0.089784041047096252441406250000 6025305/67108864
 2 34 12 20  0.029965303838253021240234375000 4021875/134217728
 2 34 12 22  0.027616024017333984375000000000 57915/2097152
 2 34 12 24  0.112158134579658508300781250000 7526805/67108864
 2 34 12 26  0.022246241569519042968750000000 186615/8388608
 2 34 12 28  0.043102093040943145751953125000 5785065/134217728
 2 34 12 30  0.179592054337263107299804687500 48208875/268435456
 2 34 12 32  0.141061395406723022460937500000 4733235/33554432
 2 34 12 34  0.033306162804365158081054687500 8940555/268435456
 2 34 14  0  0.079330908134579658508300781250 42590457/536870912
 2 34 14  2  0.012703315354883670806884765625 13640081/1073741824
 2 34 14  4  0.036895558238029479980468750000 2476019/67108864
 2 34 14  6  0.072208318859338760375976562500 19383273/268435456
 2 34 14  8  0.000643812119960784912109375000 86411/134217728
 2 34 14 10  0.063223738223314285278320312500 16971493/268435456
 2 34 14 12  0.056511059403419494628906250000 3792393/67108864
 2 34 14 14  0.002731608226895332336425781250 1466521/536870912
 2 34 14 16  0.084427017718553543090820312500 22663205/268435456
 2 34 14 18  0.044903280213475227355957031250 24107265/536870912
 2 34 14 20  0.010114833712577819824218750000 678795/67108864
 2 34 14 22  0.104345362633466720581054687500 28009995/268435456
 2 34 14 24  0.055742003023624420166015625000 7481565/134217728
 2 34 14 26  0.006088223308324813842773437500 1634295/268435456
 2 34 14 28  0.128000155091285705566406250000 8589945/67108864
 2 34 14 30  0.178530828561633825302124023438 383392035/2147483648
 2 34 14 32  0.088000106625258922576904296875 94489395/1073741824
 2 34 14 34  0.015265324618667364120483398438 32782035/2147483648
 2 34 16  0  0.000000000000000000000000000000 0
 2 34 16  2  0.064812833443284034729003906250 34796125/536870912
 2 34 16  4  0.054579228162765502929687500000 1831375/33554432
 2 34 16  6  0.001637376844882965087890625000 219765/134217728
 2 34 16  8  0.074940621852874755859375000000 1257295/16777216
 2 34 16 10  0.047511346638202667236328125000 6376865/134217728
 2 34 16 12  0.004725605249404907226562500000 158565/33554432
 2 34 16 14  0.084427017718553543090820312500 22663205/268435456
 2 34 16 16  0.049902081489562988281250000000 418609/8388608
 2 34 16 18  0.004446197301149368286132812500 1193517/268435456
 2 34 16 20  0.093086689710617065429687500000 3123471/33554432
 2 34 16 22  0.077666871249675750732421875000 10424271/134217728
 2 34 16 24  0.000202238559722900390625000000 3393/16777216
 2 34 16 26  0.079285942018032073974609375000 10641579/134217728
 2 34 16 28  0.176587969064712524414062500000 5925309/33554432
 2 34 16 30  0.134106284938752651214599609375 143995527/1073741824
 2 34 16 32  0.045975565910339355468750000000 385671/8388608
 2 34 16 34  0.006106129847466945648193359375 6556407/1073741824
 2 34 18  0  0.084755243733525276184082031250 45502625/536870912
 2 34 18  2  0.022435211576521396636962890625 24089625/1073741824
 2 34 18  4  0.018892809748649597167968750000 1267875/67108864
 2 34 18  6  0.086214188486337661743164062500 23142945/268435456
 2 34 18  8  0.028693936765193939208984375000 3851235/134217728
 2 34 18 10  0.013784039765596389770507812500 3700125/268435456
 2 34 18 12  0.089784041047096252441406250000 6025305/67108864
 2 34 18 14  0.044903280213475227355957031250 24107265/536870912
 2 34 18 16  0.004446197301149368286132812500 1193517/268435456
 2 34 18 18  0.088500695303082466125488281250 47513449/536870912
 2 34 18 20  0.086994096636772155761718750000 5838075/67108864
 2 34 18 22  0.004478048533201217651367187500 1202067/268435456
 2 34 18 24  0.049161471426486968994140625000 6598341/134217728
 2 34 18 26  0.158355709165334701538085937500 42508287/268435456
 2 34 18 28  0.159507885575294494628906250000 10704393/67108864
 2 34 18 30  0.079215166624635457992553710938 170113275/2147483648
 2 34 18 32  0.020141939632594585418701171875 21627243/1073741824
 2 34 18 34  0.002113660331815481185913085938 4539051/2147483648
 2 34 20  0  0.000000000000000000000000000000 0
 2 34 20  2  0.059827230870723724365234375000 8029875/134217728
 2 34 20  4  0.078720040619373321533203125000 10565625/134217728
 2 34 20  6  0.006045699119567871093750000000 50715/8388608
 2 34 20  8  0.037143006920814514160156250000 2492625/67108864
 2 34 20 10  0.094099044799804687500000000000 49335/524288
 2 34 20 12  0.029965303838253021240234375000 4021875/134217728
 2 34 20 14  0.010114833712577819824218750000 678795/67108864
 2 34 20 16  0.093086689710617065429687500000 3123471/33554432
 2 34 20 18  0.086994096636772155761718750000 5838075/67108864
 2 34 20 20  0.007024712860584259033203125000 942841/134217728
 2 34 20 22  0.036060810089111328125000000000 75625/2097152
 2 34 20 24  0.142034992575645446777343750000 9531807/67108864
 2 34 20 26  0.168846726417541503906250000000 1416389/8388608
 2 34 20 28  0.104657374322414398193359375000 14046875/134217728
 2 34 20 30  0.037385288625955581665039062500 10035537/268435456
 2 34 20 32  0.007367879152297973632812500000 247225/33554432
 2 34 20 34  0.000626269727945327758789062500 168113/268435456
 2 34 22  0  0.093403737992048263549804687500 25072875/268435456
 2 34 22  2  0.036934157833456993103027343750 19828875/536870912
 2 34 22  4  0.004112720489501953125000000000 8625/2097152
 2 34 22  6  0.075578950345516204833984375000 10144035/134217728
 2 34 22  8  0.082917585968971252441406250000 5564505/67108864
 2 34 22 10  0.009189359843730926513671875000 1233375/134217728
 2 34 22 12  0.027616024017333984375000000000 57915/2097152
 2 34 22 14  0.104345362633466720581054687500 28009995/268435456
 2 34 22 16  0.077666871249675750732421875000 10424271/134217728
 2 34 22 18  0.004478048533201217651367187500 1202067/268435456
 2 34 22 20  0.036060810089111328125000000000 75625/2097152
 2 34 22 22  0.135909326374530792236328125000 18241441/134217728
 2 34 22 24  0.170825466513633728027343750000 11463903/67108864
 2 34 22 26  0.119279481470584869384765625000 16009421/134217728
 2 34 22 28  0.051869869232177734375000000000 108779/2097152
 2 34 22 30  0.014128745533525943756103515625 15170625/1073741824
 2 34 22 32  0.002228783443570137023925781250 1196569/536870912
 2 34 22 34  0.000156567431986331939697265625 168113/1073741824
 2 34 24  0  0.000000000000000000000000000000 0
 2 34 24  2  0.053111929446458816528320312500 14257125/268435456
 2 34 24  4  0.100633129477500915527343750000 6753375/67108864
 2 34 24  6  0.043085888028144836425781250000 2891445/67108864
 2 34 24  8  0.000894516706466674804687500000 30015/33554432
 2 34 24 10  0.063957944512367248535156250000 4292145/67108864
 2 34 24 12  0.112158134579658508300781250000 7526805/67108864
 2 34 24 14  0.055742003023624420166015625000 7481565/134217728
 2 34 24 16  0.000202238559722900390625000000 3393/16777216
 2 34 24 18  0.049161471426486968994140625000 6598341/134217728
 2 34 24 20  0.142034992575645446777343750000 9531807/67108864
 2 34 24 22  0.170825466513633728027343750000 11463903/67108864
 2 34 24 24  0.123903781175613403320312500000 4157521/33554432
 2 34 24 26  0.059842273592948913574218750000 4015947/67108864
 2 34 24 28  0.019624426960945129394531250000 1316973/67108864
 2 34 24 30  0.004240630194544792175292968750 2276671/536870912
 2 34 24 32  0.000548779964447021484375000000 9207/16777216
 2 34 24 34  0.000032393261790275573730468750 17391/536870912
 2 34 26  0  0.108348336070775985717773437500 29084535/268435456
 2 34 26  2  0.059839440509676933288574218750 32126055/536870912
 2 34 26  4  0.001192688941955566406250000000 10005/8388608
 2 34 26  6  0.037793330848217010498046875000 5072535/134217728
 2 34 26  8  0.108683779835700988769531250000 7293645/67108864
 2 34 26 10  0.095936916768550872802734375000 12876435/134217728
 2 34 26 12  0.022246241569519042968750000000 186615/8388608
 2 34 26 14  0.006088223308324813842773437500 1634295/268435456
 2 34 26 16  0.079285942018032073974609375000 10641579/134217728
 2 34 26 18  0.158355709165334701538085937500 42508287/268435456
 2 34 26 20  0.168846726417541503906250000000 1416389/8388608
 2 34 26 22  0.119279481470584869384765625000 16009421/134217728
 2 34 26 24  0.059842273592948913574218750000 4015947/67108864
 2 34 26 26  0.021709866821765899658203125000 2913849/134217728
 2 34 26 28  0.005620837211608886718750000000 47151/8388608
 2 34 26 30  0.000991632230579853057861328125 1064757/1073741824
 2 34 26 32  0.000107342377305030822753906250 57629/536870912
 2 34 26 34  0.000005398876965045928955078125 5797/1073741824
 2 34 28  0  0.000000000000000000000000000000 0
 2 34 28  2  0.043905861675739288330078125000 5892945/134217728
 2 34 28  4  0.113230906426906585693359375000 15197595/134217728
 2 34 28  6  0.110920071601867675781250000000 930465/8388608
 2 34 28  8  0.041595026850700378417968750000 2791395/67108864
 2 34 28 10  0.000000000000000000000000000000 0
 2 34 28 12  0.043102093040943145751953125000 5785065/134217728
 2 34 28 14  0.128000155091285705566406250000 8589945/67108864
 2 34 28 16  0.176587969064712524414062500000 5925309/33554432
 2 34 28 18  0.159507885575294494628906250000 10704393/67108864
 2 34 28 20  0.104657374322414398193359375000 14046875/134217728
 2 34 28 22  0.051869869232177734375000000000 108779/2097152
 2 34 28 24  0.019624426960945129394531250000 1316973/67108864
 2 34 28 26  0.005620837211608886718750000000 47151/8388608
 2 34 28 28  0.001186139881610870361328125000 159201/134217728
 2 34 28 30  0.000174622982740402221679687500 46875/268435456
 2 34 28 32  0.000016063451766967773437500000 539/33554432
 2 34 28 34  0.000000696629285812377929687500 187/268435456
 2 34 30  0  0.139949934091418981552124023438 300540195/2147483648
 2 34 30  2  0.102904363302513957023620605469 441970875/4294967296
 2 34 30  4  0.031196270138025283813476562500 8374185/268435456
 2 34 30  6  0.000288854353129863739013671875 310155/1073741824
 2 34 30  8  0.043328152969479560852050781250 23261625/536870912
 2 34 30 10  0.123918517492711544036865234375 133056495/1073741824
 2 34 30 12  0.179592054337263107299804687500 48208875/268435456
 2 34 30 14  0.178530828561633825302124023438 383392035/2147483648
 2 34 30 16  0.134106284938752651214599609375 143995527/1073741824
 2 34 30 18  0.079215166624635457992553710938 170113275/2147483648
 2 34 30 20  0.037385288625955581665039062500 10035537/268435456
 2 34 30 22  0.014128745533525943756103515625 15170625/1073741824
 2 34 30 24  0.004240630194544792175292968750 2276671/536870912
 2 34 30 26  0.000991632230579853057861328125 1064757/1073741824
 2 34 30 28  0.000174622982740402221679687500 46875/268435456
 2 34 30 30  0.000021826592274010181427001953 187489/8589934592
 2 34 30 32  0.000001728767529129981994628906 7425/4294967296
 2 34 30 34  0.000000065308995544910430908203 561/8589934592
 2 34 32  0  0.000000000000000000000000000000 0
 2 34 32  2  0.030185279902070760726928710938 64822395/2147483648
 2 34 32  4  0.101676732301712036132812500000 3411705/33554432
 2 34 32  6  0.171579485759139060974121093750 92116035/536870912
 2 34 32  8  0.203353464603424072265625000000 3411705/16777216
 2 34 32 10  0.187755329534411430358886718750 100800375/536870912
 2 34 32 12  0.141061395406723022460937500000 4733235/33554432
 2 34 32 14  0.088000106625258922576904296875 94489395/1073741824
 2 34 32 16  0.045975565910339355468750000000 385671/8388608
 2 34 32 18  0.020141939632594585418701171875 21627243/1073741824
 2 34 32 20  0.007367879152297973632812500000 247225/33554432
 2 34 32 22  0.002228783443570137023925781250 1196569/536870912
 2 34 32 24  0.000548779964447021484375000000 9207/16777216
 2 34 32 26  0.000107342377305030822753906250 57629/536870912
 2 34 32 28  0.000016063451766967773437500000 539/33554432
 2 34 32 30  0.000001728767529129981994628906 7425/4294967296
 2 34 32 32  0.000000119209289550781250000000 1/8388608
 2 34 32 34  0.000000003958120942115783691406 17/4294967296
 2 34 34  0  0.271667519118636846542358398438 583401555/2147483648
 2 34 34  2  0.256574879167601466178894042969 1101980715/4294967296
 2 34 34  4  0.216063056141138076782226562500 57998985/268435456
 2 34 34  6  0.162047292105853557586669921875 173996955/1073741824
 2 34 34  8  0.108031528070569038391113281250 57998985/536870912
 2 34 34 10  0.063836812041699886322021484375 68544255/1073741824
 2 34 34 12  0.033306162804365158081054687500 8940555/268435456
 2 34 34 14  0.015265324618667364120483398438 32782035/2147483648
 2 34 34 16  0.006106129847466945648193359375 6556407/1073741824
 2 34 34 18  0.002113660331815481185913085938 4539051/2147483648
 2 34 34 20  0.000626269727945327758789062500 168113/268435456
 2 34 34 22  0.000156567431986331939697265625 168113/1073741824
 2 34 34 24  0.000032393261790275573730468750 17391/536870912
 2 34 34 26  0.000005398876965045928955078125 5797/1073741824
 2 34 34 28  0.000000696629285812377929687500 187/268435456
 2 34 34 30  0.000000065308995544910430908203 561/8589934592
 2 34 34 32  0.000000003958120942115783691406 17/4294967296
 2 34 34 34  0.000000000116415321826934814453 1/8589934592
 2 35  1  1  0.034399336436763405799865722656 147744025/4294967296
 2 35  1  3  0.038446317194029688835144042969 165125675/4294967296
 2 35  1  5  0.030757053755223751068115234375 33025135/1073741824
 2 35  1  7  0.043059875257313251495361328125 46235189/1073741824
 2 35  1  9  0.027401738800108432769775390625 29422393/1073741824
 2 35  1 11  0.048479999415576457977294921875 52055003/1073741824
 2 35  1 13  0.024239999707788228988647460938 52055003/2147483648
 2 35  1 15  0.055090908426791429519653320312 118306825/2147483648
 2 35  1 17  0.021188810933381319046020507812 45502625/2147483648
 2 35  1 19  0.063566432800143957138061523438 136507875/2147483648
 2 35  1 21  0.018161837942898273468017578125 19501125/1073741824
 2 35  1 23  0.075241900049149990081787109375 80790375/1073741824
 2 35  1 25  0.015048380009829998016357421875 16158075/1073741824
 2 35  1 27  0.093299956060945987701416015625 100180065/1073741824
 2 35  1 29  0.011662494507618248462677001953 100180065/8589934592
 2 35  1 31  0.128287439583800733089447021484 1101980715/8589934592
 2 35  1 33  0.007546319975517690181732177734 64822395/8589934592
 2 35  1 35  0.264121199143119156360626220703 2268783825/8589934592
 2 35  3  1  0.038446317194029688835144042969 165125675/4294967296
 2 35  3  3  0.026781490305438637733459472656 115025625/4294967296
 2 35  3  5  0.050373007543385028839111328125 54087605/1073741824
 2 35  3  7  0.016130789183080196380615234375 17320303/1073741824
 2 35  3  9  0.061844791285693645477294921875 66405339/1073741824
 2 35  3 11  0.007354550994932651519775390625 7896889/1073741824
 2 35  3 13  0.072119627613574266433715820312 154875721/2147483648
 2 35  3 15  0.001535040792077779769897460938 3296475/2147483648
 2 35  3 17  0.080360041465610265731811523438 172571875/2147483648
 2 35  3 19  0.000196800101548433303833007812 422625/2147483648
 2 35  3 21  0.085523701272904872894287109375 91830375/1073741824
 2 35  3 23  0.005823676474392414093017578125 6253125/1073741824
 2 35  3 25  0.086143822409212589263916015625 92496225/1073741824
 2 35  3 27  0.023397202603518962860107421875 25122555/1073741824
 2 35  3 29  0.079759908257983624935150146484 685132395/8589934592
 2 35  3 31  0.067122530308552086353302001953 576578145/8589934592
 2 35  3 33  0.060767734539695084095001220703 521990865/8589934592
 2 35  3 35  0.236318967654369771480560302734 2029964475/8589934592
 2 35  5  1  0.030757053755223751068115234375 33025135/1073741824
 2 35  5  3  0.050373007543385028839111328125 54087605/1073741824
 2 35  5  5  0.012874159961938858032226562500 3455881/268435456
 2 35  5  7  0.066656153649091720581054687500 17892875/268435456
 2 35  5  9  0.001696702092885971069335937500 455455/268435456
 2 35  5 11  0.075046438723802566528320312500 20145125/268435456
 2 35  5 13  0.001500928774476051330566406250 805805/536870912
 2 35  5 15  0.072181029245257377624511718750 38751895/536870912
 2 35  5 17  0.015166727825999259948730468750 8142575/536870912
 2 35  5 19  0.056835869327187538146972656250 30513525/536870912
 2 35  5 21  0.043228548020124435424804687500 11604075/268435456
 2 35  5 23  0.031494442373514175415039062500 8454225/268435456
 2 35  5 25  0.082332808524370193481445312500 22101045/268435456
 2 35  5 27  0.005777087062597274780273437500 1550775/268435456
 2 35  5 29  0.122040964197367429733276367188 262080975/2147483648
 2 35  5 31  0.007943494711071252822875976562 17058525/2147483648
 2 35  5 33  0.135039410088211297988891601562 289994925/2147483648
 2 35  5 35  0.189055174123495817184448242188 405992895/2147483648
 2 35  7  1  0.043059875257313251495361328125 46235189/1073741824
 2 35  7  3  0.016130789183080196380615234375 17320303/1073741824
 2 35  7  5  0.066656153649091720581054687500 17892875/268435456
 2 35  7  7  0.000685606151819229125976562500 184041/268435456
 2 35  7  9  0.073733825236558914184570312500 19792773/268435456
 2 35  7 11  0.006947156041860580444335937500 1864863/268435456
 2 35  7 13  0.058707756921648979187011718750 31518487/536870912
 2 35  7 15  0.035184109583497047424316406250 18889325/536870912
 2 35  7 17  0.028142789378762245178222656250 15109045/536870912
 2 35  7 19  0.072552887722849845886230468750 38951535/536870912
 2 35  7 21  0.002376381307840347290039062500 637905/268435456
 2 35  7 23  0.094185154885053634643554687500 25282635/268435456
 2 35  7 25  0.011740531772375106811523437500 3151575/268435456
 2 35  7 27  0.072791296988725662231445312500 19539765/268435456
 2 35  7 29  0.081890209112316370010375976562 175857885/2147483648
 2 35  7 31  0.011120892595499753952026367188 23881935/2147483648
 2 35  7 33  0.189055174123495817184448242188 405992895/2147483648
 2 35  7 35  0.135039410088211297988891601562 289994925/2147483648
 2 35  9  1  0.027401738800108432769775390625 29422393/1073741824
 2 35  9  3  0.061844791285693645477294921875 66405339/1073741824
 2 35  9  5  0.001696702092885971069335937500 455455/268435456
 2 35  9  7  0.073733825236558914184570312500 19792773/268435456
 2 35  9  9  0.009524825960397720336914062500 2556801/268435456
 2 35  9 11  0.050534795969724655151367187500 13565331/268435456
 2 35  9 13  0.047811960801482200622558593750 25668851/536870912
 2 35  9 15  0.012405635789036750793457031250 6660225/536870912
 2 35  9 17  0.082395570352673530578613281250 44235785/536870912
 2 35  9 19  0.002551814541220664978027343750 1369995/536870912
 2 35  9 21  0.072143543511629104614257812500 19365885/268435456
 2 35  9 23  0.049608405679464340209960937500 13316655/268435456
 2 35  9 25  0.018449407070875167846679687500 4952475/268435456
 2 35  9 27  0.114386323839426040649414062500 30705345/268435456
 2 35  9 29  0.014298290479928255081176757812 30705345/2147483648
 2 35  9 31  0.076401976402848958969116210938 164071995/2147483648
 2 35  9 33  0.198876222129911184310913085938 427083435/2147483648
 2 35  9 35  0.085934170056134462356567382812 184542225/2147483648
 2 35 11  1  0.048479999415576457977294921875 52055003/1073741824
 2 35 11  3  0.007354550994932651519775390625 7896889/1073741824
 2 35 11  5  0.075046438723802566528320312500 20145125/268435456
 2 35 11  7  0.006947156041860580444335937500 1864863/268435456
 2 35 11  9  0.050534795969724655151367187500 13565331/268435456
 2 35 11 11  0.051801804453134536743164062500 13905441/268435456
 2 35 11 13  0.006646515801548957824707031250 3568321/536870912
 2 35 11 15  0.082366680726408958435058593750 44220275/536870912
 2 35 11 17  0.012530824169516563415527343750 6727435/536870912
 2 35 11 19  0.047469036653637886047363281250 25484745/536870912
 2 35 11 21  0.076575335115194320678710937500 20555535/268435456
 2 35 11 23  0.000231731683015823364257812500 62205/268435456
 2 35 11 25  0.093851331621408462524414062500 25193025/268435456
 2 35 11 27  0.064653139561414718627929687500 17355195/268435456
 2 35 11 29  0.008081642445176839828491210938 17355195/2147483648
 2 35 11 31  0.150938958395272493362426757812 324138945/2147483648
 2 35 11 33  0.167918570805341005325317382812 360602385/2147483648
 2 35 11 35  0.048571487423032522201538085938 104306475/2147483648
 2 35 13  1  0.024239999707788228988647460938 52055003/2147483648
 2 35 13  3  0.072119627613574266433715820312 154875721/2147483648
 2 35 13  5  0.001500928774476051330566406250 805805/536870912
 2 35 13  7  0.058707756921648979187011718750 31518487/536870912
 2 35 13  9  0.047811960801482200622558593750 25668851/536870912
 2 35 13 11  0.006646515801548957824707031250 3568321/536870912
 2 35 13 13  0.081366308964788913726806640625 87366409/1073741824
 2 35 13 15  0.019651348702609539031982421875 21100475/1073741824
 2 35 13 17  0.032523008994758129119873046875 34921315/1073741824
 2 35 13 19  0.087260962463915348052978515625 93695745/1073741824
 2 35 13 21  0.004726527258753776550292968750 2537535/536870912
 2 35 13 23  0.061293030157685279846191406250 32906445/536870912
 2 35 13 25  0.097906636074185371398925781250 52563225/536870912
 2 35 13 27  0.003591841086745262145996093750 1928355/536870912
 2 35 13 29  0.075877642957493662834167480469 325891995/4294967296
 2 35 13 31  0.183224711799994111061096191406 786944145/4294967296
 2 35 13 33  0.117265448207035660743713378906 503651265/4294967296
 2 35 13 35  0.024285743711516261100769042969 104306475/4294967296
 2 35 15  1  0.055090908426791429519653320312 118306825/2147483648
 2 35 15  3  0.001535040792077779769897460938 3296475/2147483648
 2 35 15  5  0.072181029245257377624511718750 38751895/536870912
 2 35 15  7  0.035184109583497047424316406250 18889325/536870912
 2 35 15  9  0.012405635789036750793457031250 6660225/536870912
 2 35 15 11  0.082366680726408958435058593750 44220275/536870912
 2 35 15 13  0.019651348702609539031982421875 21100475/1073741824
 2 35 15 15  0.027855821885168552398681640625 29909961/1073741824
 2 35 15 17  0.089659155346453189849853515625 96270785/1073741824
 2 35 15 19  0.013337465934455394744873046875 14320995/1073741824
 2 35 15 21  0.038465643301606178283691406250 20651085/536870912
 2 35 15 23  0.107449768111109733581542968750 57686655/536870912
 2 35 15 25  0.025029128417372703552246093750 13437411/536870912
 2 35 15 27  0.026449011638760566711425781250 14199705/536870912
 2 35 15 29  0.151877735042944550514221191406 652309905/4294967296
 2 35 15 31  0.162081829039379954338073730469 696136155/4294967296
 2 35 15 33  0.068693960784003138542175292969 295038315/4294967296
 2 35 15 35  0.010685727233067154884338378906 45894849/4294967296
 2 35 17  1  0.021188810933381319046020507812 45502625/2147483648
 2 35 17  3  0.080360041465610265731811523438 172571875/2147483648
 2 35 17  5  0.015166727825999259948730468750 8142575/536870912
 2 35 17  7  0.028142789378762245178222656250 15109045/536870912
 2 35 17  9  0.082395570352673530578613281250 44235785/536870912
 2 35 17 11  0.012530824169516563415527343750 6727435/536870912
 2 35 17 13  0.032523008994758129119873046875 34921315/1073741824
 2 35 17 15  0.089659155346453189849853515625 96270785/1073741824
 2 35 17 17  0.016956859268248081207275390625 18207289/1073741824
 2 35 17 19  0.028129468671977519989013671875 30203787/1073741824
 2 35 17 21  0.106363037601113319396972656250 57103221/536870912
 2 35 17 23  0.045348269864916801452636718750 24346167/536870912
 2 35 17 25  0.005854060873389244079589843750 3142875/536870912
 2 35 17 27  0.111527921631932258605957031250 59876097/536870912
 2 35 17 29  0.174398327479138970375061035156 749035113/4294967296
 2 35 17 31  0.111409240169450640678405761719 478499043/4294967296
 2 35 17 33  0.033935990883037447929382324219 145753971/4294967296
 2 35 17 35  0.004109895089641213417053222656 17651865/4294967296
 2 35 19  1  0.063566432800143957138061523438 136507875/2147483648
 2 35 19  3  0.000196800101548433303833007812 422625/2147483648
 2 35 19  5  0.056835869327187538146972656250 30513525/536870912
 2 35 19  7  0.072552887722849845886230468750 38951535/536870912
 2 35 19  9  0.002551814541220664978027343750 1369995/536870912
 2 35 19 11  0.047469036653637886047363281250 25484745/536870912
 2 35 19 13  0.087260962463915348052978515625 93695745/1073741824
 2 35 19 15  0.013337465934455394744873046875 14320995/1073741824
 2 35 19 17  0.028129468671977519989013671875 30203787/1073741824
 2 35 19 19  0.104900234378874301910400390625 112635769/1073741824
 2 35 19 21  0.055922729894518852233886718750 30023287/536870912
 2 35 19 23  0.000618437305092811584472656250 332021/536870912
 2 35 19 25  0.081997634842991828918457031250 44022145/536870912
 2 35 19 27  0.168270638212561607360839843750 90339611/536870912
 2 35 19 29  0.139715292258188128471374511719 600072611/4294967296
 2 35 19 31  0.061174119124189019203186035156 262740841/4294967296
 2 35 19 33  0.014130210736766457557678222656 60688793/4294967296
 2 35 19 35  0.001369965029880404472351074219 5883955/4294967296
 2 35 21  1  0.018161837942898273468017578125 19501125/1073741824
 2 35 21  3  0.085523701272904872894287109375 91830375/1073741824
 2 35 21  5  0.043228548020124435424804687500 11604075/268435456
 2 35 21  7  0.002376381307840347290039062500 637905/268435456
 2 35 21  9  0.072143543511629104614257812500 19365885/268435456
 2 35 21 11  0.076575335115194320678710937500 20555535/268435456
 2 35 21 13  0.004726527258753776550292968750 2537535/536870912
 2 35 21 15  0.038465643301606178283691406250 20651085/536870912
 2 35 21 17  0.106363037601113319396972656250 57103221/536870912
 2 35 21 19  0.055922729894518852233886718750 30023287/536870912
 2 35 21 21  0.000061992555856704711914062500 16641/268435456
 2 35 21 23  0.067608069628477096557617187500 18148403/268435456
 2 35 21 25  0.158903654664754867553710937500 42655375/268435456
 2 35 21 27  0.153811175376176834106445312500 41288373/268435456
 2 35 21 29  0.083695339504629373550415039062 179734373/2147483648
 2 35 21 31  0.027109190355986356735229492188 58216543/2147483648
 2 35 21 33  0.004931874107569456100463867188 10591119/2147483648
 2 35 21 35  0.000391418579965829849243164062 840565/2147483648
 2 35 23  1  0.075241900049149990081787109375 80790375/1073741824
 2 35 23  3  0.005823676474392414093017578125 6253125/1073741824
 2 35 23  5  0.031494442373514175415039062500 8454225/268435456
 2 35 23  7  0.094185154885053634643554687500 25282635/268435456
 2 35 23  9  0.049608405679464340209960937500 13316655/268435456
 2 35 23 11  0.000231731683015823364257812500 62205/268435456
 2 35 23 13  0.061293030157685279846191406250 32906445/536870912
 2 35 23 15  0.107449768111109733581542968750 57686655/536870912
 2 35 23 17  0.045348269864916801452636718750 24346167/536870912
 2 35 23 19  0.000618437305092811584472656250 332021/536870912
 2 35 23 21  0.067608069628477096557617187500 18148403/268435456
 2 35 23 23  0.154933337122201919555664062500 41589601/268435456
 2 35 23 25  0.158925373107194900512695312500 42661205/268435456
 2 35 23 27  0.097533281892538070678710937500 26181391/268435456
 2 35 23 29  0.038494988810271024703979492188 82667359/2147483648
 2 35 23 31  0.009687649551779031753540039062 20804069/2147483648
 2 35 23 33  0.001428002957254648208618164062 3066613/2147483648
 2 35 23 35  0.000094480346888303756713867188 202895/2147483648
 2 35 25  1  0.015048380009829998016357421875 16158075/1073741824
 2 35 25  3  0.086143822409212589263916015625 92496225/1073741824
 2 35 25  5  0.082332808524370193481445312500 22101045/268435456
 2 35 25  7  0.011740531772375106811523437500 3151575/268435456
 2 35 25  9  0.018449407070875167846679687500 4952475/268435456
 2 35 25 11  0.093851331621408462524414062500 25193025/268435456
 2 35 25 13  0.097906636074185371398925781250 52563225/536870912
 2 35 25 15  0.025029128417372703552246093750 13437411/536870912
 2 35 25 17  0.005854060873389244079589843750 3142875/536870912
 2 35 25 19  0.081997634842991828918457031250 44022145/536870912
 2 35 25 21  0.158903654664754867553710937500 42655375/268435456
 2 35 25 23  0.158925373107194900512695312500 42661205/268435456
 2 35 25 25  0.102092418819665908813476562500 27405225/268435456
 2 35 25 27  0.044946949928998947143554687500 12065355/268435456
 2 35 25 29  0.013657787349075078964233398438 29329875/2147483648
 2 35 25 31  0.002763748634606599807739257812 5935105/2147483648
 2 35 25 33  0.000337429810315370559692382812 724625/2147483648
 2 35 25 35  0.000018896069377660751342773438 40579/2147483648
 2 35 27  1  0.093299956060945987701416015625 100180065/1073741824
 2 35 27  3  0.023397202603518962860107421875 25122555/1073741824
 2 35 27  5  0.005777087062597274780273437500 1550775/268435456
 2 35 27  7  0.072791296988725662231445312500 19539765/268435456
 2 35 27  9  0.114386323839426040649414062500 30705345/268435456
 2 35 27 11  0.064653139561414718627929687500 17355195/268435456
 2 35 27 13  0.003591841086745262145996093750 1928355/536870912
 2 35 27 15  0.026449011638760566711425781250 14199705/536870912
 2 35 27 17  0.111527921631932258605957031250 59876097/536870912
 2 35 27 19  0.168270638212561607360839843750 90339611/536870912
 2 35 27 21  0.153811175376176834106445312500 41288373/268435456
 2 35 27 23  0.097533281892538070678710937500 26181391/268435456
 2 35 27 25  0.044946949928998947143554687500 12065355/268435456
 2 35 27 27  0.015185628086328506469726562500 4076361/268435456
 2 35 27 29  0.003695250023156404495239257812 7935489/2147483648
 2 35 27 31  0.000616767909377813339233398438 1324499/2147483648
 2 35 27 33  0.000063480343669652938842773438 136323/2147483648
 2 35 27 35  0.000003047753125429153442382812 6545/2147483648
 2 35 29  1  0.011662494507618248462677001953 100180065/8589934592
 2 35 29  3  0.079759908257983624935150146484 685132395/8589934592
 2 35 29  5  0.122040964197367429733276367188 262080975/2147483648
 2 35 29  7  0.081890209112316370010375976562 175857885/2147483648
 2 35 29  9  0.014298290479928255081176757812 30705345/2147483648
 2 35 29 11  0.008081642445176839828491210938 17355195/2147483648
 2 35 29 13  0.075877642957493662834167480469 325891995/4294967296
 2 35 29 15  0.151877735042944550514221191406 652309905/4294967296
 2 35 29 17  0.174398327479138970375061035156 749035113/4294967296
 2 35 29 19  0.139715292258188128471374511719 600072611/4294967296
 2 35 29 21  0.083695339504629373550415039062 179734373/2147483648
 2 35 29 23  0.038494988810271024703979492188 82667359/2147483648
 2 35 29 25  0.013657787349075078964233398438 29329875/2147483648
 2 35 29 27  0.003695250023156404495239257812 7935489/2147483648
 2 35 29 29  0.000740604533348232507705688477 12723489/17179869184
 2 35 29 31  0.000103987928014248609542846680 1786499/17179869184
 2 35 29 33  0.000009154144208878278732299805 157267/17179869184
 2 35 29 35  0.000000380969140678644180297852 6545/17179869184
 2 35 31  1  0.128287439583800733089447021484 1101980715/8589934592
 2 35 31  3  0.067122530308552086353302001953 576578145/8589934592
 2 35 31  5  0.007943494711071252822875976562 17058525/2147483648
 2 35 31  7  0.011120892595499753952026367188 23881935/2147483648
 2 35 31  9  0.076401976402848958969116210938 164071995/2147483648
 2 35 31 11  0.150938958395272493362426757812 324138945/2147483648
 2 35 31 13  0.183224711799994111061096191406 786944145/4294967296
 2 35 31 15  0.162081829039379954338073730469 696136155/4294967296
 2 35 31 17  0.111409240169450640678405761719 478499043/4294967296
 2 35 31 19  0.061174119124189019203186035156 262740841/4294967296
 2 35 31 21  0.027109190355986356735229492188 58216543/2147483648
 2 35 31 23  0.009687649551779031753540039062 20804069/2147483648
 2 35 31 25  0.002763748634606599807739257812 5935105/2147483648
 2 35 31 27  0.000616767909377813339233398438 1324499/2147483648
 2 35 31 29  0.000103987928014248609542846680 1786499/17179869184
 2 35 31 31  0.000012477918062359094619750977 214369/17179869184
 2 35 31 33  0.000000950938556343317031860352 16337/17179869184
 2 35 31 35  0.000000034633558243513107299805 595/17179869184
 2 35 33  1  0.007546319975517690181732177734 64822395/8589934592
 2 35 33  3  0.060767734539695084095001220703 521990865/8589934592
 2 35 33  5  0.135039410088211297988891601562 289994925/2147483648
 2 35 33  7  0.189055174123495817184448242188 405992895/2147483648
 2 35 33  9  0.198876222129911184310913085938 427083435/2147483648
 2 35 33 11  0.167918570805341005325317382812 360602385/2147483648
 2 35 33 13  0.117265448207035660743713378906 503651265/4294967296
 2 35 33 15  0.068693960784003138542175292969 295038315/4294967296
 2 35 33 17  0.033935990883037447929382324219 145753971/4294967296
 2 35 33 19  0.014130210736766457557678222656 60688793/4294967296
 2 35 33 21  0.004931874107569456100463867188 10591119/2147483648
 2 35 33 23  0.001428002957254648208618164062 3066613/2147483648
 2 35 33 25  0.000337429810315370559692382812 724625/2147483648
 2 35 33 27  0.000063480343669652938842773438 136323/2147483648
 2 35 33 29  0.000009154144208878278732299805 157267/17179869184
 2 35 33 31  0.000000950938556343317031860352 16337/17179869184
 2 35 33 33  0.000000063388142734766006469727 1089/17179869184
 2 35 33 35  0.000000002037268131971359252930 35/17179869184
 2 35 35  1  0.264121199143119156360626220703 2268783825/8589934592
 2 35 35  3  0.236318967654369771480560302734 2029964475/8589934592
 2 35 35  5  0.189055174123495817184448242188 405992895/2147483648
 2 35 35  7  0.135039410088211297988891601562 289994925/2147483648
 2 35 35  9  0.085934170056134462356567382812 184542225/2147483648
 2 35 35 11  0.048571487423032522201538085938 104306475/2147483648
 2 35 35 13  0.024285743711516261100769042969 104306475/4294967296
 2 35 35 15  0.010685727233067154884338378906 45894849/4294967296
 2 35 35 17  0.004109895089641213417053222656 17651865/4294967296
 2 35 35 19  0.001369965029880404472351074219 5883955/4294967296
 2 35 35 21  0.000391418579965829849243164062 840565/2147483648
 2 35 35 23  0.000094480346888303756713867188 202895/2147483648
 2 35 35 25  0.000018896069377660751342773438 40579/2147483648
 2 35 35 27  0.000003047753125429153442382812 6545/2147483648
 2 35 35 29  0.000000380969140678644180297852 6545/17179869184
 2 35 35 31  0.000000034633558243513107299805 595/17179869184
 2 35 35 33  0.000000002037268131971359252930 35/17179869184
 2 35 35 35  0.000000000058207660913467407227 1/17179869184
 2 36  0  0  0.068798672873526811599731445312 147744025/2147483648
 2 36  0  2  0.000000000000000000000000000000 0
 2 36  0  4  0.069203370949253439903259277344 297226215/4294967296
 2 36  0  6  0.000000000000000000000000000000 0
 2 36  0  8  0.070461614057421684265136718750 37828791/536870912
 2 36  0 10  0.000000000000000000000000000000 0
 2 36  0 12  0.072719999123364686965942382812 156165009/2147483648
 2 36  0 14  0.000000000000000000000000000000 0
 2 36  0 16  0.076279719360172748565673828125 81904725/1073741824
 2 36  0 18  0.000000000000000000000000000000 0
 2 36  0 20  0.081728270743042230606079101562 175510125/2147483648
 2 36  0 22  0.000000000000000000000000000000 0
 2 36  0 24  0.090290280058979988098144531250 48474225/536870912
 2 36  0 26  0.000000000000000000000000000000 0
 2 36  0 28  0.104962450568564236164093017578 901620585/8589934592
 2 36  0 30  0.000000000000000000000000000000 0
 2 36  0 32  0.135833759559318423271179199219 583401555/4294967296
 2 36  0 34  0.000000000000000000000000000000 0
 2 36  0 36  0.264121199143119156360626220703 2268783825/8589934592
 2 36  2  0  0.000000000000000000000000000000 0
 2 36  2  2  0.068798672873526811599731445312 147744025/2147483648
 2 36  2  4  0.000809396151453256607055664062 1738165/2147483648
 2 36  2  6  0.067989276722073554992675781250 36501465/536870912
 2 36  2  8  0.003296449780464172363281250000 221221/67108864
 2 36  2 10  0.066341051831841468811035156250 35616581/536870912
 2 36  2 12  0.007654736749827861785888671875 8219211/1073741824
 2 36  2 14  0.063789472915232181549072265625 68493425/1073741824
 2 36  2 16  0.014274567365646362304687500000 478975/33554432
 2 36  2 18  0.060220831073820590972900390625 64661625/1073741824
 2 36  2 20  0.023897155188024044036865234375 25659375/1073741824
 2 36  2 22  0.055441400036215782165527343750 29764875/536870912
 2 36  2 24  0.038016960024833679199218750000 2551275/67108864
 2 36  2 26  0.049105240032076835632324218750 26363175/536870912
 2 36  2 28  0.060153919039294123649597167969 258359115/4294967296
 2 36  2 30  0.040511823026463389396667480469 173996955/4294967296
 2 36  2 32  0.101676732301712036132812500000 3411705/33554432
 2 36  2 34  0.027802231488749384880065917969 119409675/4294967296
 2 36  2 36  0.250220083398744463920593261719 1074687075/4294967296
 2 36  4  0  0.069203370949253439903259277344 297226215/4294967296
 2 36  4  2  0.000809396151453256607055664062 1738165/2147483648
 2 36  4  4  0.066391909611411392688751220703 570302161/8589934592
 2 36  4  6  0.007198864594101905822753906250 3864861/536870912
 2 36  4  8  0.058233239687979221343994140625 62527465/1073741824
 2 36  4 10  0.019512074068188667297363281250 10475465/536870912
 2 36  4 12  0.045590711524710059165954589844 195810615/4294967296
 2 36  4 14  0.036772754974663257598876953125 39484445/1073741824
 2 36  4 16  0.030042191501706838607788085938 64515115/2147483648
 2 36  4 18  0.057386909611523151397705078125 61618725/1073741824
 2 36  4 20  0.014172418741509318351745605469 60870075/4294967296
 2 36  4 22  0.078922463580965995788574218750 42371175/536870912
 2 36  4 24  0.002264245413243770599365234375 2431215/1073741824
 2 36  4 26  0.097632771357893943786621093750 52416195/536870912
 2 36  4 28  0.002256674633827060461044311523 38769375/17179869184
 2 36  4 30  0.107237178599461913108825683594 460580175/4294967296
 2 36  4 32  0.033759852522052824497222900391 289994925/8589934592
 2 36  4 34  0.094527587061747908592224121094 405992895/4294967296
 2 36  4 36  0.212687070888932794332504272461 3653936055/17179869184
 2 36  6  0  0.000000000000000000000000000000 0
 2 36  6  2  0.067989276722073554992675781250 36501465/536870912
 2 36  6  4  0.007198864594101905822753906250 3864861/536870912
 2 36  6  6  0.055000849068164825439453125000 7382089/134217728
 2 36  6  8  0.026593208312988281250000000000 27885/1048576
 2 36  6 10  0.033449269831180572509765625000 4489485/134217728
 2 36  6 12  0.051889251917600631713867187500 13928915/268435456
 2 36  6 14  0.011578593403100967407226562500 3108105/268435456
 2 36  6 16  0.073699951171875000000000000000 2415/32768
 2 36  6 18  0.000134948641061782836914062500 36225/268435456
 2 36  6 20  0.081451144069433212280273437500 21864375/268435456
 2 36  6 22  0.010063312947750091552734375000 1350675/134217728
 2 36  6 24  0.066790580749511718750000000000 70035/1048576
 2 36  6 26  0.048527531325817108154296875000 6513255/134217728
 2 36  6 28  0.030329707078635692596435546875 32566275/1073741824
 2 36  6 30  0.111208925954997539520263671875 119409675/1073741824
 2 36  6 32  0.000000000000000000000000000000 0
 2 36  6 34  0.162047292105853557586669921875 173996955/1073741824
 2 36  6 36  0.162047292105853557586669921875 173996955/1073741824
 2 36  8  0  0.070461614057421684265136718750 37828791/536870912
 2 36  8  2  0.003296449780464172363281250000 221221/67108864
 2 36  8  4  0.058233239687979221343994140625 62527465/1073741824
 2 36  8  6  0.026593208312988281250000000000 27885/1048576
 2 36  8  8  0.029475398361682891845703125000 3956121/134217728
 2 36  8 10  0.058384180068969726562500000000 244881/4194304
 2 36  8 12  0.004222093150019645690917968750 2266719/536870912
 2 36  8 14  0.076410919427871704101562500000 2563925/33554432
 2 36  8 16  0.004123430699110031127929687500 1106875/268435456
 2 36  8 18  0.064127594232559204101562500000 2151765/33554432
 2 36  8 20  0.037669306620955467224121093750 20223555/536870912
 2 36  8 22  0.026239156723022460937500000000 110055/4194304
 2 36  8 24  0.086097232997417449951171875000 11555775/134217728
 2 36  8 26  0.000000000000000000000000000000 0
 2 36  8 28  0.100088033359497785568237304688 214937415/2147483648
 2 36  8 30  0.048527531325817108154296875000 6513255/134217728
 2 36  8 32  0.034373668022453784942626953125 36908445/1073741824
 2 36  8 34  0.196420960128307342529296875000 26363175/134217728
 2 36  8 36  0.110486790072172880172729492188 237268575/2147483648
 2 36 10  0  0.000000000000000000000000000000 0
 2 36 10  2  0.066341051831841468811035156250 35616581/536870912
 2 36 10  4  0.019512074068188667297363281250 10475465/536870912
 2 36 10  6  0.033449269831180572509765625000 4489485/134217728
 2 36 10  8  0.058384180068969726562500000000 244881/4194304
 2 36 10 10  0.002549774944782257080078125000 342225/134217728
 2 36 10 12  0.075107362121343612670898437500 20161479/268435456
 2 36 10 14  0.011391658335924148559570312500 3057925/268435456
 2 36 10 16  0.047338008880615234375000000000 99275/2097152
 2 36 10 18  0.058689583092927932739257812500 15754365/268435456
 2 36 10 20  0.005270820111036300659179687500 1414875/268435456
 2 36 10 22  0.090090148150920867919921875000 12091695/134217728
 2 36 10 24  0.017112493515014648437500000000 71775/4194304
 2 36 10 26  0.049733184278011322021484375000 6675075/134217728
 2 36 10 28  0.100709698162972927093505859375 108136215/1073741824
 2 36 10 30  0.000941916368901729583740234375 1011375/1073741824
 2 36 10 32  0.109312534332275390625000000000 229245/2097152
 2 36 10 34  0.186813413165509700775146484375 200589375/1073741824
 2 36 10 36  0.067252828739583492279052734375 72212175/1073741824
 2 36 12  0  0.072719999123364686965942382812 156165009/2147483648
 2 36 12  2  0.007654736749827861785888671875 8219211/1073741824
 2 36 12  4  0.045590711524710059165954589844 195810615/4294967296
 2 36 12  6  0.051889251917600631713867187500 13928915/268435456
 2 36 12  8  0.004222093150019645690917968750 2266719/536870912
 2 36 12 10  0.075107362121343612670898437500 20161479/268435456
 2 36 12 12  0.014441907871514558792114257812 31013761/2147483648
 2 36 12 14  0.038504367694258689880371093750 20671875/536870912
 2 36 12 16  0.068810326047241687774658203125 73884525/1073741824
 2 36 12 18  0.000107875093817710876464843750 57915/536870912
 2 36 12 20  0.078050626907497644424438476562 167612445/2147483648
 2 36 12 22  0.043797288089990615844726562500 11756745/268435456
 2 36 12 24  0.014483230188488960266113281250 7775625/536870912
 2 36 12 26  0.107755232602357864379882812500 28925325/268435456
 2 36 12 28  0.033000039984472095966339111328 283468185/8589934592
 2 36 12 30  0.029469423461705446243286132812 63285105/2147483648
 2 36 12 32  0.168612449197098612785339355469 724184955/4294967296
 2 36 12 34  0.145714462269097566604614257812 312919425/2147483648
 2 36 12 36  0.036428615567274391651153564453 312919425/8589934592
 2 36 14  0  0.000000000000000000000000000000 0
 2 36 14  2  0.063789472915232181549072265625 68493425/1073741824
 2 36 14  4  0.036772754974663257598876953125 39484445/1073741824
 2 36 14  6  0.011578593403100967407226562500 3108105/268435456
 2 36 14  8  0.076410919427871704101562500000 2563925/33554432
 2 36 14 10  0.011391658335924148559570312500 3057925/268435456
 2 36 14 12  0.038504367694258689880371093750 20671875/536870912
 2 36 14 14  0.071530805900692939758300781250 38402809/536870912
 2 36 14 16  0.000417649745941162109375000000 7007/16777216
 2 36 14 18  0.066487016156315803527832031250 35694945/536870912
 2 36 14 20  0.061780465766787528991699218750 33168135/536870912
 2 36 14 22  0.001622121781110763549804687500 435435/268435456
 2 36 14 24  0.090097278356552124023437500000 3023163/33554432
 2 36 14 26  0.070400085300207138061523437500 18897879/268435456
 2 36 14 28  0.000897960271686315536499023438 1928355/2147483648
 2 36 14 30  0.108000130858272314071655273438 231928515/2147483648
 2 36 14 32  0.177632868289947509765625000000 2980185/16777216
 2 36 14 34  0.095200115349143743515014648438 204440691/2147483648
 2 36 14 36  0.017485735472291707992553710938 37550331/2147483648
 2 36 16  0  0.076279719360172748565673828125 81904725/1073741824
 2 36 16  2  0.014274567365646362304687500000 478975/33554432
 2 36 16  4  0.030042191501706838607788085938 64515115/2147483648
 2 36 16  6  0.073699951171875000000000000000 2415/32768
 2 36 16  8  0.004123430699110031127929687500 1106875/268435456
 2 36 16 10  0.047338008880615234375000000000 99275/2097152
 2 36 16 12  0.068810326047241687774658203125 73884525/1073741824
 2 36 16 14  0.000417649745941162109375000000 7007/16777216
 2 36 16 16  0.062163414433598518371582031250 33373729/536870912
 2 36 16 18  0.069595277309417724609375000000 1167615/16777216
 2 36 16 20  0.000061118043959140777587890625 65625/1073741824
 2 36 16 22  0.071146488189697265625000000000 149205/2097152
 2 36 16 24  0.091638375073671340942382812500 24598989/268435456
 2 36 16 26  0.005144119262695312500000000000 2697/524288
 2 36 16 28  0.055538528831675648689270019531 238536165/4294967296
 2 36 16 30  0.165777280926704406738281250000 11125125/67108864
 2 36 16 32  0.142084944527596235275268554688 305125095/2147483648
 2 36 16 34  0.052606657147407531738281250000 3530373/67108864
 2 36 16 36  0.007397811161354184150695800781 31773357/4294967296
 2 36 18  0  0.000000000000000000000000000000 0
 2 36 18  2  0.060220831073820590972900390625 64661625/1073741824
 2 36 18  4  0.057386909611523151397705078125 61618725/1073741824
 2 36 18  6  0.000134948641061782836914062500 36225/268435456
 2 36 18  8  0.064127594232559204101562500000 2151765/33554432
 2 36 18 10  0.058689583092927932739257812500 15754365/268435456
 2 36 18 12  0.000107875093817710876464843750 57915/536870912
 2 36 18 14  0.066487016156315803527832031250 35694945/536870912
 2 36 18 16  0.069595277309417724609375000000 1167615/16777216
 2 36 18 18  0.000557320192456245422363281250 299209/536870912
 2 36 18 20  0.060663638636469841003417968750 32568543/536870912
 2 36 18 22  0.099648188799619674682617187500 26749107/268435456
 2 36 18 24  0.017747730016708374023437500000 595515/33554432
 2 36 18 26  0.025469418615102767944335937500 6836895/268435456
 2 36 18 28  0.137448204215615987777709960938 295167771/2147483648
 2 36 18 30  0.164133322890847921371459960938 352473627/2147483648
 2 36 18 32  0.090182840824127197265625000000 1513017/16777216
 2 36 18 34  0.024659370537847280502319335938 52955595/2147483648
 2 36 18 36  0.002739930059760808944702148438 5883955/2147483648
 2 36 20  0  0.081728270743042230606079101562 175510125/2147483648
 2 36 20  2  0.023897155188024044036865234375 25659375/1073741824
 2 36 20  4  0.014172418741509318351745605469 60870075/4294967296
 2 36 20  6  0.081451144069433212280273437500 21864375/268435456
 2 36 20  8  0.037669306620955467224121093750 20223555/536870912
 2 36 20 10  0.005270820111036300659179687500 1414875/268435456
 2 36 20 12  0.078050626907497644424438476562 167612445/2147483648
 2 36 20 14  0.061780465766787528991699218750 33168135/536870912
 2 36 20 16  0.000061118043959140777587890625 65625/1073741824
 2 36 20 18  0.060663638636469841003417968750 32568543/536870912
 2 36 20 20  0.101379130501300096511840820312 217710025/2147483648
 2 36 20 22  0.026044804602861404418945312500 6991349/268435456
 2 36 20 24  0.012528905645012855529785156250 6726405/536870912
 2 36 20 26  0.112644825130701065063476562500 30237865/268435456
 2 36 20 28  0.168088848353363573551177978516 1443872213/8589934592
 2 36 20 30  0.118461681995540857315063476562 254394525/2147483648
 2 36 20 32  0.046304818009957671165466308594 198877679/4294967296
 2 36 20 34  0.009785464499145746231079101562 21014125/2147483648
 2 36 20 36  0.000880691804923117160797119141 7565085/8589934592
 2 36 22  0  0.000000000000000000000000000000 0
 2 36 22  2  0.055441400036215782165527343750 29764875/536870912
 2 36 22  4  0.078922463580965995788574218750 42371175/536870912
 2 36 22  6  0.010063312947750091552734375000 1350675/134217728
 2 36 22  8  0.026239156723022460937500000000 110055/4194304
 2 36 22 10  0.090090148150920867919921875000 12091695/134217728
 2 36 22 12  0.043797288089990615844726562500 11756745/268435456
 2 36 22 14  0.001622121781110763549804687500 435435/268435456
 2 36 22 16  0.071146488189697265625000000000 149205/2097152
 2 36 22 18  0.099648188799619674682617187500 26749107/268435456
 2 36 22 20  0.026044804602861404418945312500 6991349/268435456
 2 36 22 22  0.009196408092975616455078125000 1234321/134217728
 2 36 22 24  0.099359750747680664062500000000 416745/4194304
 2 36 22 26  0.165307261049747467041015625000 22187165/134217728
 2 36 22 28  0.134897523559629917144775390625 144845113/1073741824
 2 36 22 30  0.065364838577806949615478515625 70184961/1073741824
 2 36 22 32  0.019349575042724609375000000000 40579/2097152
 2 36 22 34  0.003266320563852787017822265625 3507185/1073741824
 2 36 22 36  0.000242949463427066802978515625 260865/1073741824
 2 36 24  0  0.090290280058979988098144531250 48474225/536870912
 2 36 24  2  0.038016960024833679199218750000 2551275/67108864
 2 36 24  4  0.002264245413243770599365234375 2431215/1073741824
 2 36 24  6  0.066790580749511718750000000000 70035/1048576
 2 36 24  8  0.086097232997417449951171875000 11555775/134217728
 2 36 24 10  0.017112493515014648437500000000 71775/4194304
 2 36 24 12  0.014483230188488960266113281250 7775625/536870912
 2 36 24 14  0.090097278356552124023437500000 3023163/33554432
 2 36 24 16  0.091638375073671340942382812500 24598989/268435456
 2 36 24 18  0.017747730016708374023437500000 595515/33554432
 2 36 24 20  0.012528905645012855529785156250 6726405/536870912
 2 36 24 22  0.099359750747680664062500000000 416745/4194304
 2 36 24 24  0.163534469902515411376953125000 21949225/134217728
 2 36 24 26  0.141906738281250000000000000000 2325/16384
 2 36 24 28  0.077692077029496431350708007812 166842465/2147483648
 2 36 24 30  0.028061456978321075439453125000 3766345/134217728
 2 36 24 32  0.006559635512530803680419921875 7043355/1073741824
 2 36 24 34  0.000907011330127716064453125000 121737/134217728
 2 36 24 36  0.000056688208132982254028320312 121737/2147483648
 2 36 26  0  0.000000000000000000000000000000 0
 2 36 26  2  0.049105240032076835632324218750 26363175/536870912
 2 36 26  4  0.097632771357893943786621093750 52416195/536870912
 2 36 26  6  0.048527531325817108154296875000 6513255/134217728
 2 36 26  8  0.000000000000000000000000000000 0
 2 36 26 10  0.049733184278011322021484375000 6675075/134217728
 2 36 26 12  0.107755232602357864379882812500 28925325/268435456
 2 36 26 14  0.070400085300207138061523437500 18897879/268435456
 2 36 26 16  0.005144119262695312500000000000 2697/524288
 2 36 26 18  0.025469418615102767944335937500 6836895/268435456
 2 36 26 20  0.112644825130701065063476562500 30237865/268435456
 2 36 26 22  0.165307261049747467041015625000 22187165/134217728
 2 36 26 24  0.141906738281250000000000000000 2325/16384
 2 36 26 26  0.081876106560230255126953125000 10989225/134217728
 2 36 26 28  0.033121970482170581817626953125 35564445/1073741824
 2 36 26 30  0.009375144727528095245361328125 10066485/1073741824
 2 36 26 32  0.001783370971679687500000000000 935/524288
 2 36 26 34  0.000206028111279010772705078125 221221/1073741824
 2 36 26 36  0.000010971911251544952392578125 11781/1073741824
 2 36 28  0  0.104962450568564236164093017578 901620585/8589934592
 2 36 28  2  0.060153919039294123649597167969 258359115/4294967296
 2 36 28  4  0.002256674633827060461044311523 38769375/17179869184
 2 36 28  6  0.030329707078635692596435546875 32566275/1073741824
 2 36 28  8  0.100088033359497785568237304688 214937415/2147483648
 2 36 28 10  0.100709698162972927093505859375 108136215/1073741824
 2 36 28 12  0.033000039984472095966339111328 283468185/8589934592
 2 36 28 14  0.000897960271686315536499023438 1928355/2147483648
 2 36 28 16  0.055538528831675648689270019531 238536165/4294967296
 2 36 28 18  0.137448204215615987777709960938 295167771/2147483648
 2 36 28 20  0.168088848353363573551177978516 1443872213/8589934592
 2 36 28 22  0.134897523559629917144775390625 144845113/1073741824
 2 36 28 24  0.077692077029496431350708007812 166842465/2147483648
 2 36 28 26  0.033121970482170581817626953125 35564445/1073741824
 2 36 28 28  0.010472226451383903622627258301 359822961/34359738368
 2 36 28 30  0.002403682214207947254180908203 20647473/8589934592
 2 36 28 32  0.000380631710868328809738159180 6539203/17179869184
 2 36 28 34  0.000037334975786507129669189453 320705/8589934592
 2 36 28 36  0.000001714361133053898811340332 58905/34359738368
 2 36 30  0  0.000000000000000000000000000000 0
 2 36 30  2  0.040511823026463389396667480469 173996955/4294967296
 2 36 30  4  0.107237178599461913108825683594 460580175/4294967296
 2 36 30  6  0.111208925954997539520263671875 119409675/1073741824
 2 36 30  8  0.048527531325817108154296875000 6513255/134217728
 2 36 30 10  0.000941916368901729583740234375 1011375/1073741824
 2 36 30 12  0.029469423461705446243286132812 63285105/2147483648
 2 36 30 14  0.108000130858272314071655273438 231928515/2147483648
 2 36 30 16  0.165777280926704406738281250000 11125125/67108864
 2 36 30 18  0.164133322890847921371459960938 352473627/2147483648
 2 36 30 20  0.118461681995540857315063476562 254394525/2147483648
 2 36 30 22  0.065364838577806949615478515625 70184961/1073741824
 2 36 30 24  0.028061456978321075439453125000 3766345/134217728
 2 36 30 26  0.009375144727528095245361328125 10066485/1073741824
 2 36 30 28  0.002403682214207947254180908203 20647473/8589934592
 2 36 30 30  0.000458702561445534229278564453 3940225/8589934592
 2 36 30 32  0.000061556696891784667968750000 4131/67108864
 2 36 30 34  0.000005195033736526966094970703 44625/8589934592
 2 36 30 36  0.000000207801349461078643798828 1785/8589934592
 2 36 32  0  0.135833759559318423271179199219 583401555/4294967296
 2 36 32  2  0.101676732301712036132812500000 3411705/33554432
 2 36 32  4  0.033759852522052824497222900391 289994925/8589934592
 2 36 32  6  0.000000000000000000000000000000 0
 2 36 32  8  0.034373668022453784942626953125 36908445/1073741824
 2 36 32 10  0.109312534332275390625000000000 229245/2097152
 2 36 32 12  0.168612449197098612785339355469 724184955/4294967296
 2 36 32 14  0.177632868289947509765625000000 2980185/16777216
 2 36 32 16  0.142084944527596235275268554688 305125095/2147483648
 2 36 32 18  0.090182840824127197265625000000 1513017/16777216
 2 36 32 20  0.046304818009957671165466308594 198877679/4294967296
 2 36 32 22  0.019349575042724609375000000000 40579/2097152
 2 36 32 24  0.006559635512530803680419921875 7043355/1073741824
 2 36 32 26  0.001783370971679687500000000000 935/524288
 2 36 32 28  0.000380631710868328809738159180 6539203/17179869184
 2 36 32 30  0.000061556696891784667968750000 4131/67108864
 2 36 32 32  0.000007102382369339466094970703 61009/8589934592
 2 36 32 34  0.000000521540641784667968750000 35/67108864
 2 36 32 36  0.000000018335413187742233276367 315/17179869184
 2 36 34  0  0.000000000000000000000000000000 0
 2 36 34  2  0.027802231488749384880065917969 119409675/4294967296
 2 36 34  4  0.094527587061747908592224121094 405992895/4294967296
 2 36 34  6  0.162047292105853557586669921875 173996955/1073741824
 2 36 34  8  0.196420960128307342529296875000 26363175/134217728
 2 36 34 10  0.186813413165509700775146484375 200589375/1073741824
 2 36 34 12  0.145714462269097566604614257812 312919425/2147483648
 2 36 34 14  0.095200115349143743515014648438 204440691/2147483648
 2 36 34 16  0.052606657147407531738281250000 3530373/67108864
 2 36 34 18  0.024659370537847280502319335938 52955595/2147483648
 2 36 34 20  0.009785464499145746231079101562 21014125/2147483648
 2 36 34 22  0.003266320563852787017822265625 3507185/1073741824
 2 36 34 24  0.000907011330127716064453125000 121737/134217728
 2 36 34 26  0.000206028111279010772705078125 221221/1073741824
 2 36 34 28  0.000037334975786507129669189453 320705/8589934592
 2 36 34 30  0.000005195033736526966094970703 44625/8589934592
 2 36 34 32  0.000000521540641784667968750000 35/67108864
 2 36 34 34  0.000000033644028007984161376953 289/8589934592
 2 36 34 36  0.000000001047737896442413330078 9/8589934592
 2 36 36  0  0.264121199143119156360626220703 2268783825/8589934592
 2 36 36  2  0.250220083398744463920593261719 1074687075/4294967296
 2 36 36  4  0.212687070888932794332504272461 3653936055/17179869184
 2 36 36  6  0.162047292105853557586669921875 173996955/1073741824
 2 36 36  8  0.110486790072172880172729492188 237268575/2147483648
 2 36 36 10  0.067252828739583492279052734375 72212175/1073741824
 2 36 36 12  0.036428615567274391651153564453 312919425/8589934592
 2 36 36 14  0.017485735472291707992553710938 37550331/2147483648
 2 36 36 16  0.007397811161354184150695800781 31773357/4294967296
 2 36 36 18  0.002739930059760808944702148438 5883955/2147483648
 2 36 36 20  0.000880691804923117160797119141 7565085/8589934592
 2 36 36 22  0.000242949463427066802978515625 260865/1073741824
 2 36 36 24  0.000056688208132982254028320312 121737/2147483648
 2 36 36 26  0.000010971911251544952392578125 11781/1073741824
 2 36 36 28  0.000001714361133053898811340332 58905/34359738368
 2 36 36 30  0.000000207801349461078643798828 1785/8589934592
 2 36 36 32  0.000000018335413187742233276367 315/17179869184
 2 36 36 34  0.000000001047737896442413330078 9/8589934592
 2 36 36 36  0.000000000029103830456733703613 1/34359738368
 2 37  1  1  0.034399336436763405799865722656 147744025/4294967296
 2 37  1  3  0.030959402793087065219879150391 265939245/8589934592
 2 37  1  5  0.038243968156166374683380126953 328513185/8589934592
 2 37  1  7  0.027813795022666454315185546875 29864835/1073741824
 2 37  1  9  0.042647819034755229949951171875 45792747/1073741824
 2 37  1 11  0.024877894436940550804138183594 106849743/4294967296
 2 37  1 13  0.047842104686424136161804199219 205480275/4294967296
 2 37  1 15  0.022080971393734216690063476562 47418525/2147483648
 2 37  1 17  0.054198747966438531875610351562 116390925/2147483648
 2 37  1 19  0.019356695702299475669860839844 83136375/4294967296
 2 37  1 21  0.062371575040742754936218261719 267883875/4294967296
 2 37  1 23  0.016632420010864734649658203125 17858925/1073741824
 2 37  1 25  0.073657860048115253448486328125 79089525/1073741824
 2 37  1 27  0.013810848759021610021591186523 237268575/17179869184
 2 37  1 29  0.091151601809542626142501831055 1565972595/17179869184
 2 37  1 31  0.010723717859946191310882568359 92116035/8589934592
 2 37  1 33  0.125110041699372231960296630859 1074687075/8589934592
 2 37  1 35  0.006950557872187346220016479492 119409675/17179869184
 2 37  1 37  0.257170641270931810140609741211 4418157975/17179869184
 2 37  3  1  0.030959402793087065219879150391 265939245/8589934592
 2 37  3  3  0.041623197088483721017837524414 715081081/17179869184
 2 37  3  5  0.020821715996135026216506958008 357714357/17179869184
 2 37  3  7  0.052228126209229230880737304688 112159047/2147483648
 2 37  3  9  0.011846616398543119430541992188 25440415/2147483648
 2 37  3 11  0.062194736092351377010345458984 534248715/8589934592
 2 37  3 13  0.004784210468642413616180419922 41096055/8589934592
 2 37  3 15  0.070904452586546540260314941406 304532305/4294967296
 2 37  3 17  0.000602208310738205909729003906 2586465/4294967296
 2 37  3 19  0.077641857205890119075775146484 666938475/8589934592
 2 37  3 21  0.000693017500452697277069091797 5952975/8589934592
 2 37  3 23  0.081498858053237199783325195312 175017465/2147483648
 2 37  3 25  0.007365786004811525344848632812 15817905/2147483648
 2 37  3 27  0.081177099928027018904685974121 2789223915/34359738368
 2 37  3 29  0.025319889391539618372917175293 869984775/34359738368
 2 37  3 31  0.074470262916292995214462280273 1279389375/17179869184
 2 37  3 33  0.068115467147435992956161499023 1170214815/17179869184
 2 37  3 35  0.056299518764717504382133483887 1934436735/34359738368
 2 37  3 37  0.231453577143838629126548767090 7952684355/34359738368
 2 37  5  1  0.038243968156166374683380126953 328513185/8589934592
 2 37  5  3  0.020821715996135026216506958008 357714357/17179869184
 2 37  5  5  0.055021083971951156854629516602 945255025/17179869184
 2 37  5  7  0.006856927182525396347045898438 14725139/2147483648
 2 37  5  9  0.067197193857282400131225585938 144304875/2147483648
 2 37  5 11  0.000174214947037398815155029297 1496495/8589934592
 2 37  5 13  0.071414727135561406612396240234 613447835/8589934592
 2 37  5 15  0.003865716280415654182434082031 16603125/4294967296
 2 37  5 17  0.065465272637084126472473144531 281171205/4294967296
 2 37  5 19  0.019736841204576194286346435547 169538175/8589934592
 2 37  5 21  0.049076121649704873561859130859 421560675/8589934592
 2 37  5 23  0.047525858972221612930297851562 102061005/2147483648
 2 37  5 25  0.025274755898863077163696289062 54277125/2147483648
 2 37  5 27  0.083596255135489627718925476074 2872345455/34359738368
 2 37  5 29  0.003475278936093673110008239746 119409675/34359738368
 2 37  5 31  0.118159483827184885740280151367 2029964475/17179869184
 2 37  5 33  0.010127955756615847349166870117 173996955/17179869184
 2 37  5 35  0.126599446957698091864585876465 4349923875/34359738368
 2 37  5 37  0.187367181497393175959587097168 6437887335/34359738368
 2 37  7  1  0.027813795022666454315185546875 29864835/1073741824
 2 37  7  3  0.052228126209229230880737304688 112159047/2147483648
 2 37  7  5  0.006856927182525396347045898438 14725139/2147483648
 2 37  7  7  0.068145725876092910766601562500 18292729/268435456
 2 37  7  9  0.000217203050851821899414062500 58305/268435456
 2 37  7 11  0.067025241442024707794189453125 71967805/1073741824
 2 37  7 13  0.013342672027647495269775390625 14326585/1073741824
 2 37  7 15  0.047722337767481803894042968750 25620735/536870912
 2 37  7 17  0.042900172993540763854980468750 23031855/536870912
 2 37  7 19  0.019138609059154987335205078125 20549925/1073741824
 2 37  7 21  0.075335078872740268707275390625 80890425/1073741824
 2 37  7 23  0.000409986823797225952148437500 110055/268435456
 2 37  7 25  0.088967140763998031616210937500 23881935/268435456
 2 37  7 27  0.016681338893249630928039550781 71645805/4294967296
 2 37  7 29  0.063186889747157692909240722656 271385625/4294967296
 2 37  7 31  0.085934170056134462356567382812 184542225/2147483648
 2 37  7 33  0.007365786004811525344848632812 15817905/2147483648
 2 37  7 35  0.180461757117882370948791503906 775077345/4294967296
 2 37  7 37  0.136267041089013218879699707031 585262485/4294967296
 2 37  9  1  0.042647819034755229949951171875 45792747/1073741824
 2 37  9  3  0.011846616398543119430541992188 25440415/2147483648
 2 37  9  5  0.067197193857282400131225585938 144304875/2147483648
 2 37  9  7  0.000217203050851821899414062500 58305/268435456
 2 37  9  9  0.064871940761804580688476562500 17413929/268435456
 2 37  9 11  0.019596909172832965850830078125 21042021/1073741824
 2 37  9 13  0.035754055716097354888916015625 38390625/1073741824
 2 37  9 15  0.057226372882723808288574218750 30723175/536870912
 2 37  9 17  0.004743738099932670593261718750 2546775/536870912
 2 37  9 19  0.080326837487518787384033203125 86250285/1073741824
 2 37  9 21  0.007491172291338443756103515625 8043585/1073741824
 2 37  9 23  0.060161110013723373413085937500 16149375/268435456
 2 37  9 25  0.058022048324346542358398437500 15575175/268435456
 2 37  9 27  0.010879134060814976692199707031 46725525/4294967296
 2 37  9 29  0.110835299128666520118713378906 476033985/4294967296
 2 37  9 31  0.020175848621875047683715820312 43327305/2147483648
 2 37  9 33  0.064584065694361925125122070312 138693225/2147483648
 2 37  9 35  0.194552825996652245521545410156 835598025/4294967296
 2 37  9 37  0.088869809405878186225891113281 381692925/4294967296
 2 37 11  1  0.024877894436940550804138183594 106849743/4294967296
 2 37 11  3  0.062194736092351377010345458984 534248715/8589934592
 2 37 11  5  0.000174214947037398815155029297 1496495/8589934592
 2 37 11  7  0.067025241442024707794189453125 71967805/1073741824
 2 37 11  9  0.019596909172832965850830078125 21042021/1073741824
 2 37 11 11  0.031801399076357483863830566406 136585969/4294967296
 2 37 11 13  0.063076132209971547126770019531 270909925/4294967296
 2 37 11 15  0.000655499752610921859741210938 1407675/2147483648
 2 37 11 17  0.074942072387784719467163085938 160936875/2147483648
 2 37 11 19  0.023590415949001908302307128906 101320065/4294967296
 2 37 11 21  0.032029106514528393745422363281 137563965/4294967296
 2 37 11 23  0.082509848289191722869873046875 88594275/1073741824
 2 37 11 25  0.000690738670527935028076171875 741675/1073741824
 2 37 11 27  0.080945937952492386102676391602 1390640625/17179869184
 2 37 11 29  0.073978896543849259614944458008 1270947765/17179869184
 2 37 11 31  0.003229203284718096256256103516 27738645/8589934592
 2 37 11 33  0.137307858676649630069732666016 1179465525/8589934592
 2 37 11 35  0.169533172447700053453445434570 2912557725/17179869184
 2 37 11 37  0.051840722153428941965103149414 890616825/17179869184
 2 37 13  1  0.047842104686424136161804199219 205480275/4294967296
 2 37 13  3  0.004784210468642413616180419922 41096055/8589934592
 2 37 13  5  0.071414727135561406612396240234 613447835/8589934592
 2 37 13  7  0.013342672027647495269775390625 14326585/1073741824
 2 37 13  9  0.035754055716097354888916015625 38390625/1073741824
 2 37 13 11  0.063076132209971547126770019531 270909925/4294967296
 2 37 13 13  0.000124415615573525428771972656 534361/4294967296
 2 37 13 15  0.069980225991457700729370117188 150281391/2147483648
 2 37 13 17  0.035388424526900053024291992188 75996063/2147483648
 2 37 13 19  0.015952029498293995857238769531 68513445/4294967296
 2 37 13 21  0.087898724013939499855041503906 377522145/4294967296
 2 37 13 23  0.013706929050385951995849609375 14717703/1073741824
 2 37 13 25  0.043461277149617671966552734375 46666191/1073741824
 2 37 13 27  0.102434817992616444826126098633 1759816773/17179869184
 2 37 13 29  0.009806134330574423074722290039 168468105/17179869184
 2 37 13 31  0.058632724103517830371856689453 503651265/8589934592
 2 37 13 33  0.176314499345608055591583251953 1514530017/8589934592
 2 37 13 35  0.123128720617387443780899047852 2115335313/17179869184
 2 37 13 37  0.026957175519783049821853637695 463120749/17179869184
 2 37 15  1  0.022080971393734216690063476562 47418525/2147483648
 2 37 15  3  0.070904452586546540260314941406 304532305/4294967296
 2 37 15  5  0.003865716280415654182434082031 16603125/4294967296
 2 37 15  7  0.047722337767481803894042968750 25620735/536870912
 2 37 15  9  0.057226372882723808288574218750 30723175/536870912
 2 37 15 11  0.000655499752610921859741210938 1407675/2147483648
 2 37 15 13  0.069980225991457700729370117188 150281391/2147483648
 2 37 15 15  0.039408938027918338775634765625 42315025/1073741824
 2 37 15 17  0.009672523476183414459228515625 10385793/1073741824
 2 37 15 19  0.085624472703784704208374023438 183877155/2147483648
 2 37 15 21  0.028839453589171171188354492188 61932255/2147483648
 2 37 15 23  0.019802363589406013488769531250 10631313/536870912
 2 37 15 25  0.103610800579190254211425781250 55625625/536870912
 2 37 15 27  0.039541335194371640682220458984 339657483/8589934592
 2 37 15 29  0.013229215401224792003631591797 113638095/8589934592
 2 37 15 31  0.134665783261880278587341308594 578385135/4294967296
 2 37 15 33  0.165068331873044371604919433594 708963087/4294967296
 2 37 15 35  0.075659432332031428813934326172 649909575/8589934592
 2 37 15 37  0.012441773316822946071624755859 106874019/8589934592
 2 37 17  1  0.054198747966438531875610351562 116390925/2147483648
 2 37 17  3  0.000602208310738205909729003906 2586465/4294967296
 2 37 17  5  0.065465272637084126472473144531 281171205/4294967296
 2 37 17  7  0.042900172993540763854980468750 23031855/536870912
 2 37 17  9  0.004743738099932670593261718750 2546775/536870912
 2 37 17 11  0.074942072387784719467163085938 160936875/2147483648
 2 37 17 13  0.035388424526900053024291992188 75996063/2147483648
 2 37 17 15  0.009672523476183414459228515625 10385793/1073741824
 2 37 17 17  0.083998785354197025299072265625 90193009/1073741824
 2 37 17 19  0.037309208419173955917358398438 80120915/2147483648
 2 37 17 21  0.009396679233759641647338867188 20179215/2147483648
 2 37 17 23  0.094742121174931526184082031250 50864289/536870912
 2 37 17 25  0.064145760610699653625488281250 34437993/536870912
 2 37 17 27  0.000272213830612599849700927734 2338299/8589934592
 2 37 17 29  0.087050340953283011913299560547 747756735/8589934592
 2 37 17 31  0.169679954415187239646911621094 728769855/4294967296
 2 37 17 33  0.120830915635451674461364746094 518964831/4294967296
 2 37 17 35  0.039591989363543689250946044922 340092599/8589934592
 2 37 17 37  0.005068870610557496547698974609 43541267/8589934592
 2 37 19  1  0.019356695702299475669860839844 83136375/4294967296
 2 37 19  3  0.077641857205890119075775146484 666938475/8589934592
 2 37 19  5  0.019736841204576194286346435547 169538175/8589934592
 2 37 19  7  0.019138609059154987335205078125 20549925/1073741824
 2 37 19  9  0.080326837487518787384033203125 86250285/1073741824
 2 37 19 11  0.023590415949001908302307128906 101320065/4294967296
 2 37 19 13  0.015952029498293995857238769531 68513445/4294967296
 2 37 19 15  0.085624472703784704208374023438 183877155/2147483648
 2 37 19 17  0.037309208419173955917358398438 80120915/2147483648
 2 37 19 19  0.006731629604473710060119628906 28912129/4294967296
 2 37 19 21  0.087945151375606656074523925781 377721549/4294967296
 2 37 19 23  0.077366377227008342742919921875 83071515/1073741824
 2 37 19 25  0.002197804860770702362060546875 2359875/1073741824
 2 37 19 27  0.053555009944830089807510375977 920068065/17179869184
 2 37 19 29  0.154350736469496041536331176758 2651725461/17179869184
 2 37 19 31  0.148367212736047804355621337891 1274464653/8589934592
 2 37 19 33  0.071336036198772490024566650391 612771885/8589934592
 2 37 19 35  0.017662763420958071947097778320 303443965/17179869184
 2 37 19 37  0.001810310932341963052749633789 31100905/17179869184
 2 37 21  1  0.062371575040742754936218261719 267883875/4294967296
 2 37 21  3  0.000693017500452697277069091797 5952975/8589934592
 2 37 21  5  0.049076121649704873561859130859 421560675/8589934592
 2 37 21  7  0.075335078872740268707275390625 80890425/1073741824
 2 37 21  9  0.007491172291338443756103515625 8043585/1073741824
 2 37 21 11  0.032029106514528393745422363281 137563965/4294967296
 2 37 21 13  0.087898724013939499855041503906 377522145/4294967296
 2 37 21 15  0.028839453589171171188354492188 61932255/2147483648
 2 37 21 17  0.009396679233759641647338867188 20179215/2147483648
 2 37 21 19  0.087945151375606656074523925781 377721549/4294967296
 2 37 21 21  0.081270581344142556190490722656 349054489/4294967296
 2 37 21 23  0.005956864915788173675537109375 6396135/1073741824
 2 37 21 25  0.036016716621816158294677734375 38672655/1073741824
 2 37 21 27  0.136658053670544177293777465820 2347767485/17179869184
 2 37 21 29  0.159711106738541275262832641602 2743815921/17179869184
 2 37 21 31  0.097631266457028687000274658203 838646193/8589934592
 2 37 21 33  0.034421214950270950794219970703 295675985/8589934592
 2 37 21 35  0.006696294585708528757095336914 115041465/17179869184
 2 37 21 37  0.000561820634175091981887817383 9652005/17179869184
 2 37 23  1  0.016632420010864734649658203125 17858925/1073741824
 2 37 23  3  0.081498858053237199783325195312 175017465/2147483648
 2 37 23  5  0.047525858972221612930297851562 102061005/2147483648
 2 37 23  7  0.000409986823797225952148437500 110055/268435456
 2 37 23  9  0.060161110013723373413085937500 16149375/268435456
 2 37 23 11  0.082509848289191722869873046875 88594275/1073741824
 2 37 23 13  0.013706929050385951995849609375 14717703/1073741824
 2 37 23 15  0.019802363589406013488769531250 10631313/536870912
 2 37 23 17  0.094742121174931526184082031250 50864289/536870912
 2 37 23 19  0.077366377227008342742919921875 83071515/1073741824
 2 37 23 21  0.005956864915788173675537109375 6396135/1073741824
 2 37 23 23  0.030791852623224258422851562500 8265625/268435456
 2 37 23 25  0.126128736883401870727539062500 33857425/268435456
 2 37 23 27  0.162368518067523837089538574219 697367475/4294967296
 2 37 23 29  0.114512959262356162071228027344 491829415/4294967296
 2 37 23 31  0.049980103503912687301635742188 107331455/2147483648
 2 37 23 33  0.013613268267363309860229492188 29234271/2147483648
 2 37 23 35  0.002142004435881972312927246094 9199839/4294967296
 2 37 23 37  0.000149818835780024528503417969 643467/4294967296
 2 37 25  1  0.073657860048115253448486328125 79089525/1073741824
 2 37 25  3  0.007365786004811525344848632812 15817905/2147483648
 2 37 25  5  0.025274755898863077163696289062 54277125/2147483648
 2 37 25  7  0.088967140763998031616210937500 23881935/268435456
 2 37 25  9  0.058022048324346542358398437500 15575175/268435456
 2 37 25 11  0.000690738670527935028076171875 741675/1073741824
 2 37 25 13  0.043461277149617671966552734375 46666191/1073741824
 2 37 25 15  0.103610800579190254211425781250 55625625/536870912
 2 37 25 17  0.064145760610699653625488281250 34437993/536870912
 2 37 25 19  0.002197804860770702362060546875 2359875/1073741824
 2 37 25 21  0.036016716621816158294677734375 38672655/1073741824
 2 37 25 23  0.126128736883401870727539062500 33857425/268435456
 2 37 25 25  0.162519607692956924438476562500 43626025/268435456
 2 37 25 27  0.122351496247574687004089355469 525495675/4294967296
 2 37 25 29  0.060467537259683012962341308594 259706095/4294967296
 2 37 25 31  0.020126055460423231124877929688 43220375/2147483648
 2 37 25 33  0.004390593152493238449096679688 9428727/2147483648
 2 37 25 35  0.000571453711017966270446777344 2454375/4294967296
 2 37 25 37  0.000033830059692263603210449219 145299/4294967296
 2 37 27  1  0.013810848759021610021591186523 237268575/17179869184
 2 37 27  3  0.081177099928027018904685974121 2789223915/34359738368
 2 37 27  5  0.083596255135489627718925476074 2872345455/34359738368
 2 37 27  7  0.016681338893249630928039550781 71645805/4294967296
 2 37 27  9  0.010879134060814976692199707031 46725525/4294967296
 2 37 27 11  0.080945937952492386102676391602 1390640625/17179869184
 2 37 27 13  0.102434817992616444826126098633 1759816773/17179869184
 2 37 27 15  0.039541335194371640682220458984 339657483/8589934592
 2 37 27 17  0.000272213830612599849700927734 2338299/8589934592
 2 37 27 19  0.053555009944830089807510375977 920068065/17179869184
 2 37 27 21  0.136658053670544177293777465820 2347767485/17179869184
 2 37 27 23  0.162368518067523837089538574219 697367475/4294967296
 2 37 27 25  0.122351496247574687004089355469 525495675/4294967296
 2 37 27 27  0.064110508901649154722690582275 4405640625/68719476736
 2 37 27 29  0.023991261914488859474658966064 1648666965/68719476736
 2 37 27 31  0.006354646902764216065406799316 218344005/34359738368
 2 37 27 33  0.001140202541137114167213439941 39177061/34359738368
 2 37 27 35  0.000124976926599629223346710205 8588349/68719476736
 2 37 27 37  0.000006343136192299425601959229 435897/68719476736
 2 37 29  1  0.091151601809542626142501831055 1565972595/17179869184
 2 37 29  3  0.025319889391539618372917175293 869984775/34359738368
 2 37 29  5  0.003475278936093673110008239746 119409675/34359738368
 2 37 29  7  0.063186889747157692909240722656 271385625/4294967296
 2 37 29  9  0.110835299128666520118713378906 476033985/4294967296
 2 37 29 11  0.073978896543849259614944458008 1270947765/17179869184
 2 37 29 13  0.009806134330574423074722290039 168468105/17179869184
 2 37 29 15  0.013229215401224792003631591797 113638095/8589934592
 2 37 29 17  0.087050340953283011913299560547 747756735/8589934592
 2 37 29 19  0.154350736469496041536331176758 2651725461/17179869184
 2 37 29 21  0.159711106738541275262832641602 2743815921/17179869184
 2 37 29 23  0.114512959262356162071228027344 491829415/4294967296
 2 37 29 25  0.060467537259683012962341308594 259706095/4294967296
 2 37 29 27  0.023991261914488859474658966064 1648666965/68719476736
 2 37 29 29  0.007128542187274433672428131104 489869689/68719476736
 2 37 29 31  0.001548298663692548871040344238 53199137/34359738368
 2 37 29 33  0.000233205064432695508003234863 8012865/34359738368
 2 37 29 35  0.000021845116862095892429351807 1501185/68719476736
 2 37 29 37  0.000000961081241257488727569580 66045/68719476736
 2 37 31  1  0.010723717859946191310882568359 92116035/8589934592
 2 37 31  3  0.074470262916292995214462280273 1279389375/17179869184
 2 37 31  5  0.118159483827184885740280151367 2029964475/17179869184
 2 37 31  7  0.085934170056134462356567382812 184542225/2147483648
 2 37 31  9  0.020175848621875047683715820312 43327305/2147483648
 2 37 31 11  0.003229203284718096256256103516 27738645/8589934592
 2 37 31 13  0.058632724103517830371856689453 503651265/8589934592
 2 37 31 15  0.134665783261880278587341308594 578385135/4294967296
 2 37 31 17  0.169679954415187239646911621094 728769855/4294967296
 2 37 31 19  0.148367212736047804355621337891 1274464653/8589934592
 2 37 31 21  0.097631266457028687000274658203 838646193/8589934592
 2 37 31 23  0.049980103503912687301635742188 107331455/2147483648
 2 37 31 25  0.020126055460423231124877929688 43220375/2147483648
 2 37 31 27  0.006354646902764216065406799316 218344005/34359738368
 2 37 31 29  0.001548298663692548871040344238 53199137/34359738368
 2 37 31 31  0.000281981250736862421035766602 4844401/17179869184
 2 37 31 33  0.000036236888263374567031860352 622545/17179869184
 2 37 31 35  0.000002936722012236714363098145 100905/34359738368
 2 37 31 37  0.000000113068381324410438537598 3885/34359738368
 2 37 33  1  0.125110041699372231960296630859 1074687075/8589934592
 2 37 33  3  0.068115467147435992956161499023 1170214815/17179869184
 2 37 33  5  0.010127955756615847349166870117 173996955/17179869184
 2 37 33  7  0.007365786004811525344848632812 15817905/2147483648
 2 37 33  9  0.064584065694361925125122070312 138693225/2147483648
 2 37 33 11  0.137307858676649630069732666016 1179465525/8589934592
 2 37 33 13  0.176314499345608055591583251953 1514530017/8589934592
 2 37 33 15  0.165068331873044371604919433594 708963087/4294967296
 2 37 33 17  0.120830915635451674461364746094 518964831/4294967296
 2 37 33 19  0.071336036198772490024566650391 612771885/8589934592
 2 37 33 21  0.034421214950270950794219970703 295675985/8589934592
 2 37 33 23  0.013613268267363309860229492188 29234271/2147483648
 2 37 33 25  0.004390593152493238449096679688 9428727/2147483648
 2 37 33 27  0.001140202541137114167213439941 39177061/34359738368
 2 37 33 29  0.000233205064432695508003234863 8012865/34359738368
 2 37 33 31  0.000036236888263374567031860352 622545/17179869184
 2 37 33 33  0.000004026165697723627090454102 69169/17179869184
 2 37 33 35  0.000000285246642306447029113770 9801/34359738368
 2 37 33 37  0.000000009691575542092323303223 333/34359738368
 2 37 35  1  0.006950557872187346220016479492 119409675/17179869184
 2 37 35  3  0.056299518764717504382133483887 1934436735/34359738368
 2 37 35  5  0.126599446957698091864585876465 4349923875/34359738368
 2 37 35  7  0.180461757117882370948791503906 775077345/4294967296
 2 37 35  9  0.194552825996652245521545410156 835598025/4294967296
 2 37 35 11  0.169533172447700053453445434570 2912557725/17179869184
 2 37 35 13  0.123128720617387443780899047852 2115335313/17179869184
 2 37 35 15  0.075659432332031428813934326172 649909575/8589934592
 2 37 35 17  0.039591989363543689250946044922 340092599/8589934592
 2 37 35 19  0.017662763420958071947097778320 303443965/17179869184
 2 37 35 21  0.006696294585708528757095336914 115041465/17179869184
 2 37 35 23  0.002142004435881972312927246094 9199839/4294967296
 2 37 35 25  0.000571453711017966270446777344 2454375/4294967296
 2 37 35 27  0.000124976926599629223346710205 8588349/68719476736
 2 37 35 29  0.000021845116862095892429351807 1501185/68719476736
 2 37 35 31  0.000002936722012236714363098145 100905/34359738368
 2 37 35 33  0.000000285246642306447029113770 9801/34359738368
 2 37 35 35  0.000000017826096154749393463135 1225/68719476736
 2 37 35 37  0.000000000538420863449573516846 37/68719476736
 2 37 37  1  0.257170641270931810140609741211 4418157975/17179869184
 2 37 37  3  0.231453577143838629126548767090 7952684355/34359738368
 2 37 37  5  0.187367181497393175959587097168 6437887335/34359738368
 2 37 37  7  0.136267041089013218879699707031 585262485/4294967296
 2 37 37  9  0.088869809405878186225891113281 381692925/4294967296
 2 37 37 11  0.051840722153428941965103149414 890616825/17179869184
 2 37 37 13  0.026957175519783049821853637695 463120749/17179869184
 2 37 37 15  0.012441773316822946071624755859 106874019/8589934592
 2 37 37 17  0.005068870610557496547698974609 43541267/8589934592
 2 37 37 19  0.001810310932341963052749633789 31100905/17179869184
 2 37 37 21  0.000561820634175091981887817383 9652005/17179869184
 2 37 37 23  0.000149818835780024528503417969 643467/4294967296
 2 37 37 25  0.000033830059692263603210449219 145299/4294967296
 2 37 37 27  0.000006343136192299425601959229 435897/68719476736
 2 37 37 29  0.000000961081241257488727569580 66045/68719476736
 2 37 37 31  0.000000113068381324410438537598 3885/34359738368
 2 37 37 33  0.000000009691575542092323303223 333/34359738368
 2 37 37 35  0.000000000538420863449573516846 37/68719476736
 2 37 37 37  0.000000000014551915228366851807 1/68719476736
 2 38  0  0  0.000000000000000000000000000000 0
 2 38  0  2  0.065358739229850471019744873047 561427295/8589934592
 2 38  0  4  0.000000000000000000000000000000 0
 2 38  0  6  0.066057763178832828998565673828 567431865/8589934592
 2 38  0  8  0.000000000000000000000000000000 0
 2 38  0 10  0.067525713471695780754089355469 290020731/4294967296
 2 38  0 12  0.000000000000000000000000000000 0
 2 38  0 14  0.069923076080158352851867675781 300317325/4294967296
 2 38  0 16  0.000000000000000000000000000000 0
 2 38  0 18  0.073555443668738007545471191406 315918225/4294967296
 2 38  0 20  0.000000000000000000000000000000 0
 2 38  0 22  0.079003995051607489585876464844 339319575/4294967296
 2 38  0 24  0.000000000000000000000000000000 0
 2 38  0 26  0.087468708807136863470077514648 1502700975/17179869184
 2 38  0 28  0.000000000000000000000000000000 0
 2 38  0 30  0.101875319669488817453384399414 1750204665/17179869184
 2 38  0 32  0.000000000000000000000000000000 0
 2 38  0 34  0.132060599571559578180313110352 2268783825/17179869184
 2 38  0 36  0.000000000000000000000000000000 0
 2 38  0 38  0.257170641270931810140609741211 4418157975/17179869184
 2 38  2  0  0.065358739229850471019744873047 561427295/8589934592
 2 38  2  2  0.000171996682183817028999328613 5909761/34359738368
 2 38  2  4  0.065014745865482836961746215820 1116944829/17179869184
 2 38  2  6  0.001564525970024988055229187012 53756703/34359738368
 2 38  2  8  0.063971728552132844924926757812 137378241/2147483648
 2 38  2 10  0.004442481149453669786453247070 76321245/17179869184
 2 38  2 12  0.062194736092351377010345458984 534248715/8589934592
 2 38  2 14  0.009016396652441471815109252930 154900515/17179869184
 2 38  2 16  0.059618622763082385063171386719 256060035/4294967296
 2 38  2 18  0.015678923518862575292587280273 269361855/17179869184
 2 38  2 20  0.056134417536668479442596435547 482190975/8589934592
 2 38  2 22  0.025156535266432911157608032227 432185985/17179869184
 2 38  2 24  0.051560502033680677413940429688 110725335/2147483648
 2 38  2 26  0.038900557337910868227481842041 2673225945/68719476736
 2 38  2 28  0.045575800904771313071250915527 1565972595/34359738368
 2 38  2 30  0.060320912962197326123714447021 4145221575/68719476736
 2 38  2 32  0.037533012509811669588088989258 644812245/17179869184
 2 38  2 34  0.100435561253107152879238128662 6901879215/68719476736
 2 38  2 36  0.025717064127093181014060974121 883631595/34359738368
 2 38  2 38  0.244312109207385219633579254150 16789000305/68719476736
 2 38  4  0  0.000000000000000000000000000000 0
 2 38  4  2  0.065014745865482836961746215820 1116944829/17179869184
 2 38  4  4  0.002751946914941072463989257812 5909761/2147483648
 2 38  4  6  0.060265062085818499326705932617 1035345883/17179869184
 2 38  4  8  0.010831192135810852050781250000 726869/67108864
 2 38  4 10  0.051194306579418480396270751953 439755745/8589934592
 2 38  4 12  0.023693232797086238861083984375 25440415/1073741824
 2 38  4 14  0.038711798260919749736785888672 332531815/8589934592
 2 38  4 16  0.040376633405685424804687500000 1354815/33554432
 2 38  4 18  0.024336180067621171474456787109 209046195/8589934592
 2 38  4 20  0.059401500038802623748779296875 63781875/1073741824
 2 38  4 22  0.010474464506842195987701416016 89974965/8589934592
 2 38  4 24  0.078568384051322937011718750000 5272635/67108864
 2 38  4 26  0.001074177125701680779457092285 36908445/34359738368
 2 38  4 28  0.094527587061747908592224121094 405992895/4294967296
 2 38  4 30  0.003475278936093673110008239746 119409675/34359738368
 2 38  4 32  0.101676732301712036132812500000 3411705/33554432
 2 38  4 34  0.036043607251485809683799743652 1238448915/34359738368
 2 38  4 36  0.088172791292890906333923339844 378699255/4294967296
 2 38  4 38  0.209410379320615902543067932129 7195285845/34359738368
 2 38  6  0  0.066057763178832828998565673828 567431865/8589934592
 2 38  6  2  0.001564525970024988055229187012 53756703/34359738368
 2 38  6  4  0.060265062085818499326705932617 1035345883/17179869184
 2 38  6  6  0.013439483038382604718208312988 461777121/34359738368
 2 38  6  8  0.044615316670387983322143554688 95810663/2147483648
 2 38  6 10  0.033857656817417591810226440430 581670115/17179869184
 2 38  6 12  0.024089175858534872531890869141 206924445/8589934592
 2 38  6 14  0.056594133202452212572097778320 972279805/17179869184
 2 38  6 16  0.006276798667386174201965332031 26958645/4294967296
 2 38  6 18  0.073485499306116253137588500977 1262471265/17179869184
 2 38  6 20  0.000192181323654949665069580078 1650825/8589934592
 2 38  6 22  0.076110210211481899023056030273 1307563455/17179869184
 2 38  6 24  0.014298290479928255081176757812 30705345/2147483648
 2 38  6 26  0.058732214019983075559139251709 4036047015/68719476736
 2 38  6 28  0.053140174277359619736671447754 1825882485/34359738368
 2 38  6 30  0.024168985328287817537784576416 1660880025/68719476736
 2 38  6 32  0.110793697822373360395431518555 1903421235/17179869184
 2 38  6 34  0.000230180812650360167026519775 15817905/68719476736
 2 38  6 36  0.153300421225139871239662170410 5267362365/34359738368
 2 38  6 38  0.161817111293203197419643402100 11119987215/68719476736
 2 38  8  0  0.000000000000000000000000000000 0
 2 38  8  2  0.063971728552132844924926757812 137378241/2147483648
 2 38  8  4  0.010831192135810852050781250000 726869/67108864
 2 38  8  6  0.044615316670387983322143554688 95810663/2147483648
 2 38  8  8  0.037250638008117675781250000000 312481/8388608
 2 38  8 10  0.017471467144787311553955078125 18759845/1073741824
 2 38  8 12  0.063637346029281616210937500000 2135315/33554432
 2 38  8 14  0.000611799769103527069091796875 656915/1073741824
 2 38  8 16  0.072172880172729492187500000000 302715/4194304
 2 38  8 18  0.009427084587514400482177734375 10122255/1073741824
 2 38  8 20  0.053476542234420776367187500000 1794375/33554432
 2 38  8 22  0.045459517277777194976806640625 48811785/1073741824
 2 38  8 24  0.017682909965515136718750000000 148335/8388608
 2 38  8 26  0.087274831021204590797424316406 374842545/4294967296
 2 38  8 28  0.000703297555446624755859375000 94395/134217728
 2 38  8 30  0.091538572451099753379821777344 393155175/4294967296
 2 38  8 32  0.054656267166137695312500000000 229245/4194304
 2 38  8 34  0.027061257278546690940856933594 116227215/4294967296
 2 38  8 36  0.189588926732540130615234375000 25446195/134217728
 2 38  8 38  0.112568425247445702552795410156 483477705/4294967296
 2 38 10  0  0.067525713471695780754089355469 290020731/4294967296
 2 38 10  2  0.004442481149453669786453247070 76321245/17179869184
 2 38 10  4  0.051194306579418480396270751953 439755745/8589934592
 2 38 10  6  0.033857656817417591810226440430 581670115/17179869184
 2 38 10  8  0.017471467144787311553955078125 18759845/1073741824
 2 38 10 10  0.065383804147131741046905517578 561642601/8589934592
 2 38 10 12  0.000006885966286063194274902344 29575/4294967296
 2 38 10 14  0.066964371944777667522430419922 575219575/8589934592
 2 38 10 16  0.021445832680910825729370117188 46054575/2147483648
 2 38 10 18  0.033111948869191110134124755859 284429475/8589934592
 2 38 10 20  0.066447946010157465934753417969 285391755/4294967296
 2 38 10 22  0.001005470403470098972320556641 8636925/8589934592
 2 38 10 24  0.083579379133880138397216796875 89742675/1073741824
 2 38 10 26  0.025535745226079598069190979004 877401525/34359738368
 2 38 10 28  0.037609935679938644170761108398 646133775/17179869184
 2 38 10 30  0.103167707420652732253074645996 3544815435/34359738368
 2 38 10 32  0.003335953806526958942413330078 28655625/8589934592
 2 38 10 34  0.096175548242172226309776306152 3304566675/34359738368
 2 38 10 36  0.185145436262246221303939819336 3180774375/17179869184
 2 38 10 38  0.070355265779653564095497131348 2417388525/34359738368
 2 38 12  0  0.000000000000000000000000000000 0
 2 38 12  2  0.062194736092351377010345458984 534248715/8589934592
 2 38 12  4  0.023693232797086238861083984375 25440415/1073741824
 2 38 12  6  0.024089175858534872531890869141 206924445/8589934592
 2 38 12  8  0.063637346029281616210937500000 2135315/33554432
 2 38 12 10  0.000006885966286063194274902344 29575/4294967296
 2 38 12 12  0.064597131684422492980957031250 34680321/536870912
 2 38 12 14  0.028413769090548157691955566406 122036209/4294967296
 2 38 12 16  0.021672785282135009765625000000 363609/16777216
 2 38 12 18  0.074828596087172627449035644531 321386373/4294967296
 2 38 12 20  0.001684511080384254455566406250 904365/536870912
 2 38 12 22  0.064275015844032168388366699219 276059091/4294967296
 2 38 12 24  0.055701166391372680664062500000 1869021/33554432
 2 38 12 26  0.006011153280269354581832885742 103270827/17179869184
 2 38 12 28  0.100582853425294160842895507812 216000033/2147483648
 2 38 12 30  0.043354055669624358415603637695 744817005/17179869184
 2 38 12 32  0.019129693508148193359375000000 320943/16777216
 2 38 12 34  0.157427663274575024843215942383 2704586661/17179869184
 2 38 12 36  0.149301279801875352859497070312 320622057/2147483648
 2 38 12 38  0.039398948836605995893478393555 676868787/17179869184
 2 38 14  0  0.069923076080158352851867675781 300317325/4294967296
 2 38 14  2  0.009016396652441471815109252930 154900515/17179869184
 2 38 14  4  0.038711798260919749736785888672 332531815/8589934592
 2 38 14  6  0.056594133202452212572097778320 972279805/17179869184
 2 38 14  8  0.000611799769103527069091796875 656915/1073741824
 2 38 14 10  0.066964371944777667522430419922 575219575/8589934592
 2 38 14 12  0.028413769090548157691955566406 122036209/4294967296
 2 38 14 14  0.018216096912510693073272705078 156475081/8589934592
 2 38 14 16  0.076807406265288591384887695312 164942649/2147483648
 2 38 14 18  0.006831708946265280246734619141 58683933/8589934592
 2 38 14 20  0.047376874135807156562805175781 203482125/4294967296
 2 38 14 22  0.073501613340340554714202880859 631374051/8589934592
 2 38 14 24  0.000193406827747821807861328125 207669/1073741824
 2 38 14 26  0.074124030157690867781639099121 2546882283/34359738368
 2 38 14 28  0.081607791187707334756851196289 1402011177/17179869184
 2 38 14 30  0.000166797690326347947120666504 5731125/34359738368
 2 38 14 32  0.089707801002077758312225341797 770584143/8589934592
 2 38 14 34  0.174885376734891906380653381348 6009015789/34359738368
 2 38 14 36  0.101607815420720726251602172852 1745608977/17179869184
 2 38 14 38  0.019699474418302997946739196777 676868787/34359738368
 2 38 16  0  0.000000000000000000000000000000 0
 2 38 16  2  0.059618622763082385063171386719 256060035/4294967296
 2 38 16  4  0.040376633405685424804687500000 1354815/33554432
 2 38 16  6  0.006276798667386174201965332031 26958645/4294967296
 2 38 16  8  0.072172880172729492187500000000 302715/4194304
 2 38 16 10  0.021445832680910825729370117188 46054575/2147483648
 2 38 16 12  0.021672785282135009765625000000 363609/16777216
 2 38 16 14  0.076807406265288591384887695312 164942649/2147483648
 2 38 16 16  0.009212970733642578125000000000 19321/2097152
 2 38 16 18  0.038707217667251825332641601562 83123117/2147483648
 2 38 16 20  0.080523788928985595703125000000 1350965/16777216
 2 38 16 22  0.005243820603936910629272460938 11261019/2147483648
 2 38 16 24  0.049512147903442382812500000000 207669/4194304
 2 38 16 26  0.098640935844741761684417724609 847319187/8589934592
 2 38 16 28  0.014508023858070373535156250000 973617/67108864
 2 38 16 30  0.036535366089083254337310791016 313836405/8589934592
 2 38 16 32  0.153037548065185546875000000000 320943/2097152
 2 38 16 34  0.147968677454628050327301025391 1271041261/8589934592
 2 38 16 36  0.058983221650123596191406250000 3958297/67108864
 2 38 16 38  0.008755321963690221309661865234 75207643/8589934592
 2 38 18  0  0.073555443668738007545471191406 315918225/4294967296
 2 38 18  2  0.015678923518862575292587280273 269361855/17179869184
 2 38 18  4  0.024336180067621171474456787109 209046195/8589934592
 2 38 18  6  0.073485499306116253137588500977 1262471265/17179869184
 2 38 18  8  0.009427084587514400482177734375 10122255/1073741824
 2 38 18 10  0.033111948869191110134124755859 284429475/8589934592
 2 38 18 12  0.074828596087172627449035644531 321386373/4294967296
 2 38 18 14  0.006831708946265280246734619141 58683933/8589934592
 2 38 18 16  0.038707217667251825332641601562 83123117/2147483648
 2 38 18 18  0.082117095706053078174591064453 705380481/8589934592
 2 38 18 20  0.010027695680037140846252441406 43068625/4294967296
 2 38 18 22  0.035076975706033408641815185547 301308927/8589934592
 2 38 18 24  0.101478301919996738433837890625 108961497/1073741824
 2 38 18 26  0.034615976008353754878044128418 1189395879/34359738368
 2 38 18 28  0.010165946383494883775711059570 174649629/17179869184
 2 38 18 30  0.115590799396159127354621887207 3971669625/34359738368
 2 38 18 32  0.164924218668602406978607177734 1416688251/8589934592
 2 38 18 34  0.100051481771515682339668273926 3437742737/34359738368
 2 38 18 36  0.029327037103939801454544067383 503834661/17179869184
 2 38 18 38  0.003439590771449729800224304199 118183439/34359738368
 2 38 20  0  0.000000000000000000000000000000 0
 2 38 20  2  0.056134417536668479442596435547 482190975/8589934592
 2 38 20  4  0.059401500038802623748779296875 63781875/1073741824
 2 38 20  6  0.000192181323654949665069580078 1650825/8589934592
 2 38 20  8  0.053476542234420776367187500000 1794375/33554432
 2 38 20 10  0.066447946010157465934753417969 285391755/4294967296
 2 38 20 12  0.001684511080384254455566406250 904365/536870912
 2 38 20 14  0.047376874135807156562805175781 203482125/4294967296
 2 38 20 16  0.080523788928985595703125000000 1350965/16777216
 2 38 20 18  0.010027695680037140846252441406 43068625/4294967296
 2 38 20 20  0.030567126348614692687988281250 16410601/536870912
 2 38 20 22  0.100224682828411459922790527344 430461735/4294967296
 2 38 20 24  0.048239976167678833007812500000 1618665/33554432
 2 38 20 26  0.001568967418279498815536499023 26954655/17179869184
 2 38 20 28  0.084048605058342218399047851562 180493005/2147483648
 2 38 20 30  0.161568479205016046762466430664 2775725337/17179869184
 2 38 20 32  0.129573047161102294921875000000 2173875/16777216
 2 38 20 34  0.055272690078709274530410766602 949577585/17179869184
 2 38 20 36  0.012484902981668710708618164062 26811125/2147483648
 2 38 20 38  0.001186065783258527517318725586 20376455/17179869184
 2 38 22  0  0.079003995051607489585876464844 339319575/4294967296
 2 38 22  2  0.025156535266432911157608032227 432185985/17179869184
 2 38 22  4  0.010474464506842195987701416016 89974965/8589934592
 2 38 22  6  0.076110210211481899023056030273 1307563455/17179869184
 2 38 22  8  0.045459517277777194976806640625 48811785/1073741824
 2 38 22 10  0.001005470403470098972320556641 8636925/8589934592
 2 38 22 12  0.064275015844032168388366699219 276059091/4294967296
 2 38 22 14  0.073501613340340554714202880859 631374051/8589934592
 2 38 22 16  0.005243820603936910629272460938 11261019/2147483648
 2 38 22 18  0.035076975706033408641815185547 301308927/8589934592
 2 38 22 20  0.100224682828411459922790527344 430461735/4294967296
 2 38 22 22  0.052791673806495964527130126953 453477025/8589934592
 2 38 22 24  0.000087334774434566497802734375 93775/1073741824
 2 38 22 26  0.065278751571895554661750793457 2242960825/34359738368
 2 38 22 28  0.151727795309852808713912963867 2606663675/17179869184
 2 38 22 30  0.145552879403112456202507019043 5001158855/34359738368
 2 38 22 32  0.078473351546563208103179931641 674080957/8589934592
 2 38 22 34  0.025170070555759593844413757324 864837039/34359738368
 2 38 22 36  0.004532019782345741987228393555 77859507/17179869184
 2 38 22 38  0.000355819734977558255195617676 12225873/34359738368
 2 38 24  0  0.000000000000000000000000000000 0
 2 38 24  2  0.051560502033680677413940429688 110725335/2147483648
 2 38 24  4  0.078568384051322937011718750000 5272635/67108864
 2 38 24  6  0.014298290479928255081176757812 30705345/2147483648
 2 38 24  8  0.017682909965515136718750000000 148335/8388608
 2 38 24 10  0.083579379133880138397216796875 89742675/1073741824
 2 38 24 12  0.055701166391372680664062500000 1869021/33554432
 2 38 24 14  0.000193406827747821807861328125 207669/1073741824
 2 38 24 16  0.049512147903442382812500000000 207669/4194304
 2 38 24 18  0.101478301919996738433837890625 108961497/1073741824
 2 38 24 20  0.048239976167678833007812500000 1618665/33554432
 2 38 24 22  0.000087334774434566497802734375 93775/1073741824
 2 38 24 24  0.059249997138977050781250000000 497025/8388608
 2 38 24 26  0.144777441164478659629821777344 621814375/4294967296
 2 38 24 28  0.152158178389072418212890625000 20422325/134217728
 2 38 24 30  0.094481870764866471290588378906 405796545/4294967296
 2 38 24 32  0.037495374679565429687500000000 157267/4194304
 2 38 24 34  0.009451648453250527381896972656 40594521/4294967296
 2 38 24 36  0.001391865313053131103515625000 186813/134217728
 2 38 24 38  0.000091824447736144065856933594 394383/4294967296
 2 38 26  0  0.087468708807136863470077514648 1502700975/17179869184
 2 38 26  2  0.038900557337910868227481842041 2673225945/68719476736
 2 38 26  4  0.001074177125701680779457092285 36908445/34359738368
 2 38 26  6  0.058732214019983075559139251709 4036047015/68719476736
 2 38 26  8  0.087274831021204590797424316406 374842545/4294967296
 2 38 26 10  0.025535745226079598069190979004 877401525/34359738368
 2 38 26 12  0.006011153280269354581832885742 103270827/17179869184
 2 38 26 14  0.074124030157690867781639099121 2546882283/34359738368
 2 38 26 16  0.098640935844741761684417724609 847319187/8589934592
 2 38 26 18  0.034615976008353754878044128418 1189395879/34359738368
 2 38 26 20  0.001568967418279498815536499023 26954655/17179869184
 2 38 26 22  0.065278751571895554661750793457 2242960825/34359738368
 2 38 26 24  0.144777441164478659629821777344 621814375/4294967296
 2 38 26 26  0.153790447984647471457719802856 21136798225/137438953472
 2 38 26 28  0.102338431679527275264263153076 7032643475/68719476736
 2 38 26 30  0.046094606041151564568281173706 6335194415/137438953472
 2 38 26 32  0.014222378056729212403297424316 488677189/34359738368
 2 38 26 34  0.002907585054344963282346725464 399615447/137438953472
 2 38 26 36  0.000357330005499534308910369873 24555531/68719476736
 2 38 26 38  0.000020086597942281514406204224 2760681/137438953472
 2 38 28  0  0.000000000000000000000000000000 0
 2 38 28  2  0.045575800904771313071250915527 1565972595/34359738368
 2 38 28  4  0.094527587061747908592224121094 405992895/4294967296
 2 38 28  6  0.053140174277359619736671447754 1825882485/34359738368
 2 38 28  8  0.000703297555446624755859375000 94395/134217728
 2 38 28 10  0.037609935679938644170761108398 646133775/17179869184
 2 38 28 12  0.100582853425294160842895507812 216000033/2147483648
 2 38 28 14  0.081607791187707334756851196289 1402011177/17179869184
 2 38 28 16  0.014508023858070373535156250000 973617/67108864
 2 38 28 18  0.010165946383494883775711059570 174649629/17179869184
 2 38 28 20  0.084048605058342218399047851562 180493005/2147483648
 2 38 28 22  0.151727795309852808713912963867 2606663675/17179869184
 2 38 28 24  0.152158178389072418212890625000 20422325/134217728
 2 38 28 26  0.102338431679527275264263153076 7032643475/68719476736
 2 38 28 28  0.049138561007566750049591064453 422097025/8589934592
 2 38 28 30  0.017107692619902081787586212158 1175631685/68719476736
 2 38 28 32  0.004257544875144958496093750000 285719/67108864
 2 38 28 34  0.000722779848729260265827178955 49669053/68719476736
 2 38 28 36  0.000075348769314587116241455078 647241/8589934592
 2 38 28 38  0.000003652108716778457164764404 250971/68719476736
 2 38 30  0  0.101875319669488817453384399414 1750204665/17179869184
 2 38 30  2  0.060320912962197326123714447021 4145221575/68719476736
 2 38 30  4  0.003475278936093673110008239746 119409675/34359738368
 2 38 30  6  0.024168985328287817537784576416 1660880025/68719476736
 2 38 30  8  0.091538572451099753379821777344 393155175/4294967296
 2 38 30 10  0.103167707420652732253074645996 3544815435/34359738368
 2 38 30 12  0.043354055669624358415603637695 744817005/17179869184
 2 38 30 14  0.000166797690326347947120666504 5731125/34359738368
 2 38 30 16  0.036535366089083254337310791016 313836405/8589934592
 2 38 30 18  0.115590799396159127354621887207 3971669625/34359738368
 2 38 30 20  0.161568479205016046762466430664 2775725337/17179869184
 2 38 30 22  0.145552879403112456202507019043 5001158855/34359738368
 2 38 30 24  0.094481870764866471290588378906 405796545/4294967296
 2 38 30 26  0.046094606041151564568281173706 6335194415/137438953472
 2 38 30 28  0.017107692619902081787586212158 1175631685/68719476736
 2 38 30 30  0.004794857821252662688493728638 659000241/137438953472
 2 38 30 32  0.000988304236670956015586853027 33957875/34359738368
 2 38 30 34  0.000141916862048674374818801880 19504905/137438953472
 2 38 30 36  0.000012720192898996174335479736 874125/68719476736
 2 38 30 38  0.000000537074811290949583053589 73815/137438953472
 2 38 32  0  0.000000000000000000000000000000 0
 2 38 32  2  0.037533012509811669588088989258 644812245/17179869184
 2 38 32  4  0.101676732301712036132812500000 3411705/33554432
 2 38 32  6  0.110793697822373360395431518555 1903421235/17179869184
 2 38 32  8  0.054656267166137695312500000000 229245/4194304
 2 38 32 10  0.003335953806526958942413330078 28655625/8589934592
 2 38 32 12  0.019129693508148193359375000000 320943/16777216
 2 38 32 14  0.089707801002077758312225341797 770584143/8589934592
 2 38 32 16  0.153037548065185546875000000000 320943/2097152
 2 38 32 18  0.164924218668602406978607177734 1416688251/8589934592
 2 38 32 20  0.129573047161102294921875000000 2173875/16777216
 2 38 32 22  0.078473351546563208103179931641 674080957/8589934592
 2 38 32 24  0.037495374679565429687500000000 157267/4194304
 2 38 32 26  0.014222378056729212403297424316 488677189/34359738368
 2 38 32 28  0.004257544875144958496093750000 285719/67108864
 2 38 32 30  0.000988304236670956015586853027 33957875/34359738368
 2 38 32 32  0.000172138214111328125000000000 361/2097152
 2 38 32 34  0.000021220970666036009788513184 729147/34359738368
 2 38 32 36  0.000001654028892517089843750000 111/67108864
 2 38 32 38  0.000000061379978433251380920410 2109/34359738368
 2 38 34  0  0.132060599571559578180313110352 2268783825/17179869184
 2 38 34  2  0.100435561253107152879238128662 6901879215/68719476736
 2 38 34  4  0.036043607251485809683799743652 1238448915/34359738368
 2 38 34  6  0.000230180812650360167026519775 15817905/68719476736
 2 38 34  8  0.027061257278546690940856933594 116227215/4294967296
 2 38 34 10  0.096175548242172226309776306152 3304566675/34359738368
 2 38 34 12  0.157427663274575024843215942383 2704586661/17179869184
 2 38 34 14  0.174885376734891906380653381348 6009015789/34359738368
 2 38 34 16  0.147968677454628050327301025391 1271041261/8589934592
 2 38 34 18  0.100051481771515682339668273926 3437742737/34359738368
 2 38 34 20  0.055272690078709274530410766602 949577585/17179869184
 2 38 34 22  0.025170070555759593844413757324 864837039/34359738368
 2 38 34 24  0.009451648453250527381896972656 40594521/4294967296
 2 38 34 26  0.002907585054344963282346725464 399615447/137438953472
 2 38 34 28  0.000722779848729260265827178955 49669053/68719476736
 2 38 34 30  0.000141916862048674374818801880 19504905/137438953472
 2 38 34 32  0.000021220970666036009788513184 729147/34359738368
 2 38 34 34  0.000002273598511237651109695435 312481/137438953472
 2 38 34 36  0.000000155603629536926746368408 10693/68719476736
 2 38 34 38  0.000000005114998202770948410034 703/137438953472
 2 38 36  0  0.000000000000000000000000000000 0
 2 38 36  2  0.025717064127093181014060974121 883631595/34359738368
 2 38 36  4  0.088172791292890906333923339844 378699255/4294967296
 2 38 36  6  0.153300421225139871239662170410 5267362365/34359738368
 2 38 36  8  0.189588926732540130615234375000 25446195/134217728
 2 38 36 10  0.185145436262246221303939819336 3180774375/17179869184
 2 38 36 12  0.149301279801875352859497070312 320622057/2147483648
 2 38 36 14  0.101607815420720726251602172852 1745608977/17179869184
 2 38 36 16  0.058983221650123596191406250000 3958297/67108864
 2 38 36 18  0.029327037103939801454544067383 503834661/17179869184
 2 38 36 20  0.012484902981668710708618164062 26811125/2147483648
 2 38 36 22  0.004532019782345741987228393555 77859507/17179869184
 2 38 36 24  0.001391865313053131103515625000 186813/134217728
 2 38 36 26  0.000357330005499534308910369873 24555531/68719476736
 2 38 36 28  0.000075348769314587116241455078 647241/8589934592
 2 38 36 30  0.000012720192898996174335479736 874125/68719476736
 2 38 36 32  0.000001654028892517089843750000 111/67108864
 2 38 36 34  0.000000155603629536926746368408 10693/68719476736
 2 38 36 36  0.000000009429641067981719970703 81/8589934592
 2 38 36 38  0.000000000276486389338970184326 19/68719476736
 2 38 38  0  0.257170641270931810140609741211 4418157975/17179869184
 2 38 38  2  0.244312109207385219633579254150 16789000305/68719476736
 2 38 38  4  0.209410379320615902543067932129 7195285845/34359738368
 2 38 38  6  0.161817111293203197419643402100 11119987215/68719476736
 2 38 38  8  0.112568425247445702552795410156 483477705/4294967296
 2 38 38 10  0.070355265779653564095497131348 2417388525/34359738368
 2 38 38 12  0.039398948836605995893478393555 676868787/17179869184
 2 38 38 14  0.019699474418302997946739196777 676868787/34359738368
 2 38 38 16  0.008755321963690221309661865234 75207643/8589934592
 2 38 38 18  0.003439590771449729800224304199 118183439/34359738368
 2 38 38 20  0.001186065783258527517318725586 20376455/17179869184
 2 38 38 22  0.000355819734977558255195617676 12225873/34359738368
 2 38 38 24  0.000091824447736144065856933594 394383/4294967296
 2 38 38 26  0.000020086597942281514406204224 2760681/137438953472
 2 38 38 28  0.000003652108716778457164764404 250971/68719476736
 2 38 38 30  0.000000537074811290949583053589 73815/137438953472
 2 38 38 32  0.000000061379978433251380920410 2109/34359738368
 2 38 38 34  0.000000005114998202770948410034 703/137438953472
 2 38 38 36  0.000000000276486389338970184326 19/68719476736
 2 38 38 38  0.000000000007275957614183425903 1/137438953472
 2 39  1  1  0.031045401134178973734378814697 2133423721/68719476736
 2 39  1  3  0.034313338095671497285366058350 2357994639/68719476736
 2 39  1  5  0.028074549351003952324390411377 1929268341/68719476736
 2 39  1  7  0.037983213827828876674175262451 2610186579/68719476736
 2 39  1  9  0.025322142551885917782783508301 870062193/34359738368
 2 39  1 11  0.042203570919809862971305847168 1450103655/34359738368
 2 39  1 13  0.022724999726051464676856994629 780825045/34359738368
 2 39  1 15  0.047198076354106888175010681152 1621713555/34359738368
 2 39  1 17  0.020227747008902952075004577637 695020095/34359738368
 2 39  1 19  0.053327696659835055470466613770 1832325705/34359738368
 2 39  1 21  0.017775898886611685156822204590 610775235/34359738368
 2 39  1 23  0.061228096164995804429054260254 2103781365/34359738368
 2 39  1 25  0.015307024041248951107263565063 2103781365/137438953472
 2 39  1 27  0.072161684765887912362813949585 9917826435/137438953472
 2 39  1 29  0.012734414958686102181673049927 1750204665/137438953472
 2 39  1 31  0.089140904710802715271711349487 12251432655/137438953472
 2 39  1 33  0.009904544967866968363523483276 1361270295/137438953472
 2 39  1 35  0.122156054603692609816789627075 16789000305/137438953472
 2 39  1 37  0.006429266031773295253515243530 883631595/137438953472
 2 39  1 39  0.250741375239158514887094497681 34461632205/137438953472
 2 39  3  1  0.034313338095671497285366058350 2357994639/68719476736
 2 39  3  3  0.024853520575561560690402984619 1707920929/68719476736
 2 39  3  5  0.043976424421998672187328338623 3022036875/68719476736
 2 39  3  7  0.016088128162664361298084259033 1105567749/68719476736
 2 39  3  9  0.053373237809864804148674011230 1833890487/34359738368
 2 39  3 11  0.008567642216803506016731262207 294381945/34359738368
 2 39  3 13  0.062023871432757005095481872559 2131123995/34359738368
 2 39  3 15  0.002957272954517975449562072754 101611125/34359738368
 2 39  3 17  0.069402971566887572407722473145 2384667945/34359738368
 2 39  3 19  0.000133653375087305903434753418 4592295/34359738368
 2 39  3 21  0.074890441173920407891273498535 2573215965/34359738368
 2 39  3 23  0.001381084875902161002159118652 47453715/34359738368
 2 39  3 25  0.077686024269496556371450424194 10677085875/137438953472
 2 39  3 27  0.008861961287038866430521011353 1217978685/137438953472
 2 39  3 29  0.076629900540865492075681686401 10531933335/137438953472
 2 39  3 31  0.027032705438614357262849807739 3715346745/137438953472
 2 39  3 33  0.069728989510622341185808181763 9583479345/137438953472
 2 39  3 35  0.068884993197571020573377609253 9467481375/137438953472
 2 39  3 37  0.052352594830153975635766983032 7195285845/137438953472
 2 39  3 39  0.226861244264000561088323593140 31179571995/137438953472
 2 39  5  1  0.028074549351003952324390411377 1929268341/68719476736
 2 39  5  3  0.043976424421998672187328338623 3022036875/68719476736
 2 39  5  5  0.013339693090529181063175201416 916696729/68719476736
 2 39  5  7  0.057718599782674573361873626709 3966391975/68719476736
 2 39  5  9  0.003052042244235053658485412598 104867373/34359738368
 2 39  5 11  0.066242971079191192984580993652 2276091155/34359738368
 2 39  5 13  0.000129442923935130238533020020 4447625/34359738368
 2 39  5 15  0.067113965487806126475334167480 2306018295/34359738368
 2 39  5 17  0.006772283086320385336875915527 232693875/34359738368
 2 39  5 19  0.058970839163521304726600646973 2026222605/34359738368
 2 39  5 21  0.024013056390685960650444030762 825082335/34359738368
 2 39  5 23  0.042199815652566030621528625488 1449974625/34359738368
 2 39  5 25  0.051061776939604897052049636841 7017877185/137438953472
 2 39  5 27  0.020140821106906514614820480347 2768133375/137438953472
 2 39  5 29  0.084180733865650836378335952759 11569711965/137438953472
 2 39  5 31  0.001897863367048557847738265991 260840355/137438953472
 2 39  5 33  0.114244153337494935840368270874 15701596875/137438953472
 2 39  5 35  0.012274053333385381847620010376 1686933045/137438953472
 2 39  5 37  0.118983170068531762808561325073 16352922375/137438953472
 2 39  5 39  0.185613745306909549981355667114 25510558905/137438953472
 2 39  7  1  0.037983213827828876674175262451 2610186579/68719476736
 2 39  7  3  0.016088128162664361298084259033 1105567749/68719476736
 2 39  7  5  0.057718599782674573361873626709 3966391975/68719476736
 2 39  7  7  0.001814651317545212805271148682 124701889/68719476736
 2 39  7  9  0.066380336269503459334373474121 2280810987/34359738368
 2 39  7 11  0.002502581482985988259315490723 85988045/34359738368
 2 39  7 13  0.059123555402038618922233581543 2031469895/34359738368
 2 39  7 15  0.020105468138353899121284484863 690818625/34359738368
 2 39  7 17  0.037780958373332396149635314941 1298143845/34359738368
 2 39  7 19  0.049152044666698202490806579590 1688851395/34359738368
 2 39  7 21  0.012284146650927141308784484863 422080065/34359738368
 2 39  7 23  0.076365477143554016947746276855 2623897815/34359738368
 2 39  7 25  0.000026981979317497462034225464 3708375/137438953472
 2 39  7 27  0.083243919543747324496507644653 11440957185/137438953472
 2 39  7 29  0.021588625058939214795827865601 2967118035/137438953472
 2 39  7 31  0.054644591327814850956201553345 7510295445/137438953472
 2 39  7 33  0.089004915535042528063058853149 12232742445/137438953472
 2 39  7 35  0.004628635906556155532598495483 636154875/137438953472
 2 39  7 37  0.172370401160151232033967971802 23690407545/137438953472
 2 39  7 39  0.137192768270324449986219406128 18855630495/137438953472
 2 39  9  1  0.025322142551885917782783508301 870062193/34359738368
 2 39  9  3  0.053373237809864804148674011230 1833890487/34359738368
 2 39  9  5  0.003052042244235053658485412598 104867373/34359738368
 2 39  9  7  0.066380336269503459334373474121 2280810987/34359738368
 2 39  9  9  0.003916747460607439279556274414 67289209/17179869184
 2 39  9 11  0.053652842470910400152206420898 921748815/17179869184
 2 39  9 13  0.029856146138627082109451293945 512924685/17179869184
 2 39  9 15  0.023371069401036947965621948242 401511915/17179869184
 2 39  9 17  0.063335135055240243673324584961 1088089335/17179869184
 2 39  9 19  0.000904923363123089075088500977 15546465/17179869184
 2 39  9 21  0.075703565671574324369430541992 1300577355/17179869184
 2 39  9 23  0.013702528376597911119461059570 235407645/17179869184
 2 39  9 25  0.049014384348993189632892608643 3368242845/68719476736
 2 39  9 27  0.064682770680519752204418182373 4444966155/68719476736
 2 39  9 29  0.005674457424902357161045074463 389945745/68719476736
 2 39  9 31  0.106173401800333522260189056396 7296180615/68719476736
 2 39  9 33  0.026030447552329860627651214600 1788798735/68719476736
 2 39  9 35  0.054432758261100389063358306885 3740590665/68719476736
 2 39  9 37  0.189959217605064623057842254639 13053898035/68719476736
 2 39  9 39  0.091461845513549633324146270752 6285210165/68719476736
 2 39 11  1  0.042203570919809862971305847168 1450103655/34359738368
 2 39 11  3  0.008567642216803506016731262207 294381945/34359738368
 2 39 11  5  0.066242971079191192984580993652 2276091155/34359738368
 2 39 11  7  0.002502581482985988259315490723 85988045/34359738368
 2 39 11  9  0.053652842470910400152206420898 921748815/17179869184
 2 39 11 11  0.033195954805705696344375610352 570302161/17179869184
 2 39 11 13  0.016914947133045643568038940430 290596579/17179869184
 2 39 11 15  0.068592879746574908494949340820 1178416701/17179869184
 2 39 11 17  0.000587509071920067071914672852 10093329/17179869184
 2 39 11 19  0.064446085074450820684432983398 1107175311/17179869184
 2 39 11 21  0.034677365154493600130081176758 595752597/17179869184
 2 39 11 23  0.019770667597185820341110229492 339657483/17179869184
 2 39 11 25  0.084722983345272950828075408936 5822119083/68719476736
 2 39 11 27  0.003923905853298492729663848877 269648757/68719476736
 2 39 11 29  0.068378379553905688226222991943 4698926463/68719476736
 2 39 11 31  0.081264501917758025228977203369 5584454049/68719476736
 2 39 11 33  0.000726570739061571657657623291 49929561/68719476736
 2 39 11 35  0.124491791342734359204769134521 8555010759/68719476736
 2 39 11 37  0.170259743186761625111103057861 11700160461/68719476736
 2 39 11 39  0.054877107308129779994487762451 3771126099/68719476736
 2 39 13  1  0.022724999726051464676856994629 780825045/34359738368
 2 39 13  3  0.062023871432757005095481872559 2131123995/34359738368
 2 39 13  5  0.000129442923935130238533020020 4447625/34359738368
 2 39 13  7  0.059123555402038618922233581543 2031469895/34359738368
 2 39 13  9  0.029856146138627082109451293945 512924685/17179869184
 2 39 13 11  0.016914947133045643568038940430 290596579/17179869184
 2 39 13 13  0.069695967773441225290298461914 1197367609/17179869184
 2 39 13 15  0.002574802783783525228500366211 44234775/17179869184
 2 39 13 17  0.054681823763530701398849487305 939426579/17179869184
 2 39 13 19  0.049408815626520663499832153320 848836989/17179869184
 2 39 13 21  0.005520283186342567205429077148 94837743/17179869184
 2 39 13 23  0.083128672151360660791397094727 1428139713/17179869184
 2 39 13 25  0.024553601178922690451145172119 1687310625/68719476736
 2 39 13 27  0.028728096032864414155483245850 1974179727/68719476736
 2 39 13 29  0.103049614655901677906513214111 7081515597/68719476736
 2 39 13 31  0.017546449831570498645305633545 1205782851/68719476736
 2 39 13 33  0.044260767914238385856151580811 3041576811/68719476736
 2 39 13 35  0.168482346998644061386585235596 11578018725/68719476736
 2 39 13 37  0.128046583718969486653804779053 8799294231/68719476736
 2 39 13 39  0.029549211627454496920108795166 2030606361/68719476736
 2 39 15  1  0.047198076354106888175010681152 1621713555/34359738368
 2 39 15  3  0.002957272954517975449562072754 101611125/34359738368
 2 39 15  5  0.067113965487806126475334167480 2306018295/34359738368
 2 39 15  7  0.020105468138353899121284484863 690818625/34359738368
 2 39 15  9  0.023371069401036947965621948242 401511915/17179869184
 2 39 15 11  0.068592879746574908494949340820 1178416701/17179869184
 2 39 15 13  0.002574802783783525228500366211 44234775/17179869184
 2 39 15 15  0.051113002060446888208389282227 878114689/17179869184
 2 39 15 17  0.056107128330040723085403442383 963913125/17179869184
 2 39 15 19  0.001095322135370224714279174805 18817491/17179869184
 2 39 15 21  0.074483594915363937616348266602 1279618417/17179869184
 2 39 15 23  0.044423130748327821493148803711 763183575/17179869184
 2 39 15 25  0.007624459787621162831783294678 523948887/68719476736
 2 39 15 27  0.094899055329733528196811676025 6521413425/68719476736
 2 39 15 29  0.053179774011368863284587860107 3654486243/68719476736
 2 39 15 31  0.005057973161456175148487091064 347581269/68719476736
 2 39 15 33  0.117731369755347259342670440674 8090438125/68719476736
 2 39 15 35  0.166063113298150710761547088623 11411770251/68719476736
 2 39 15 37  0.082081143409595824778079986572 5640573225/68719476736
 2 39 15 39  0.014227398190996609628200531006 977699359/68719476736
 2 39 17  1  0.020227747008902952075004577637 695020095/34359738368
 2 39 17  3  0.069402971566887572407722473145 2384667945/34359738368
 2 39 17  5  0.006772283086320385336875915527 232693875/34359738368
 2 39 17  7  0.037780958373332396149635314941 1298143845/34359738368
 2 39 17  9  0.063335135055240243673324584961 1088089335/17179869184
 2 39 17 11  0.000587509071920067071914672852 10093329/17179869184
 2 39 17 13  0.054681823763530701398849487305 939426579/17179869184
 2 39 17 15  0.056107128330040723085403442383 963913125/17179869184
 2 39 17 17  0.000373465532902628183364868164 6416089/17179869184
 2 39 17 19  0.068378690571989864110946655273 1174736959/17179869184
 2 39 17 21  0.056039461225736886262893676758 962750613/17179869184
 2 39 17 23  0.000913501891773194074630737305 15693843/17179869184
 2 39 17 25  0.077977920227567665278911590576 5358601875/68719476736
 2 39 17 27  0.078693227216717787086963653564 5407757397/68719476736
 2 39 17 29  0.001349726910120807588100433350 92752527/68719476736
 2 39 17 31  0.065364011694327928125858306885 4491780681/68719476736
 2 39 17 33  0.162160047344514168798923492432 11143553601/68719476736
 2 39 17 35  0.128573219626559875905513763428 8835484375/68719476736
 2 39 17 37  0.045183715134044177830219268799 3105001261/68719476736
 2 39 17 39  0.006097456367569975554943084717 419014011/68719476736
 2 39 19  1  0.053327696659835055470466613770 1832325705/34359738368
 2 39 19  3  0.000133653375087305903434753418 4592295/34359738368
 2 39 19  5  0.058970839163521304726600646973 2026222605/34359738368
 2 39 19  7  0.049152044666698202490806579590 1688851395/34359738368
 2 39 19  9  0.000904923363123089075088500977 15546465/17179869184
 2 39 19 11  0.064446085074450820684432983398 1107175311/17179869184
 2 39 19 13  0.049408815626520663499832153320 848836989/17179869184
 2 39 19 15  0.001095322135370224714279174805 18817491/17179869184
 2 39 19 17  0.068378690571989864110946655273 1174736959/17179869184
 2 39 19 19  0.059638177102897316217422485352 1024576081/17179869184
 2 39 19 21  0.000003088905941694974899291992 53067/17179869184
 2 39 19 23  0.065143591084051877260208129883 1119158373/17179869184
 2 39 19 25  0.090753805896383710205554962158 6236554053/68719476736
 2 39 19 27  0.011644737489405088126659393311 800220267/68719476736
 2 39 19 29  0.031336178552010096609592437744 2153405793/68719476736
 2 39 19 31  0.137461059479392133653163909912 9446252079/68719476736
 2 39 19 33  0.153574682641192339360713958740 10553571831/68719476736
 2 39 19 35  0.080905292546958662569522857666 5559769369/68719476736
 2 39 19 37  0.021408487387816421687602996826 1471180051/68719476736
 2 39 19 39  0.002312828277354128658771514893 158936349/68719476736
 2 39 21  1  0.017775898886611685156822204590 610775235/34359738368
 2 39 21  3  0.074890441173920407891273498535 2573215965/34359738368
 2 39 21  5  0.024013056390685960650444030762 825082335/34359738368
 2 39 21  7  0.012284146650927141308784484863 422080065/34359738368
 2 39 21  9  0.075703565671574324369430541992 1300577355/17179869184
 2 39 21 11  0.034677365154493600130081176758 595752597/17179869184
 2 39 21 13  0.005520283186342567205429077148 94837743/17179869184
 2 39 21 15  0.074483594915363937616348266602 1279618417/17179869184
 2 39 21 17  0.056039461225736886262893676758 962750613/17179869184
 2 39 21 19  0.000003088905941694974899291992 53067/17179869184
 2 39 21 21  0.060633501561824232339859008789 1041675625/17179869184
 2 39 21 23  0.094714968872722238302230834961 1627190775/17179869184
 2 39 21 25  0.021570798344328068196773529053 1482333975/68719476736
 2 39 21 27  0.014654006008640863001346588135 1007015625/68719476736
 2 39 21 29  0.111737772749620489776134490967 7678561275/68719476736
 2 39 21 31  0.159952612200868315994739532471 10991859813/68719476736
 2 39 21 33  0.109823364720796234905719757080 7547004157/68719476736
 2 39 21 35  0.042033547113533131778240203857 2888523363/68719476736
 2 39 21 37  0.008717583506950177252292633057 599067777/68719476736
 2 39 21 39  0.000770942759118042886257171631 52978783/68719476736
 2 39 23  1  0.061228096164995804429054260254 2103781365/34359738368
 2 39 23  3  0.001381084875902161002159118652 47453715/34359738368
 2 39 23  5  0.042199815652566030621528625488 1449974625/34359738368
 2 39 23  7  0.076365477143554016947746276855 2623897815/34359738368
 2 39 23  9  0.013702528376597911119461059570 235407645/17179869184
 2 39 23 11  0.019770667597185820341110229492 339657483/17179869184
 2 39 23 13  0.083128672151360660791397094727 1428139713/17179869184
 2 39 23 15  0.044423130748327821493148803711 763183575/17179869184
 2 39 23 17  0.000913501891773194074630737305 15693843/17179869184
 2 39 23 19  0.065143591084051877260208129883 1119158373/17179869184
 2 39 23 21  0.094714968872722238302230834961 1627190775/17179869184
 2 39 23 23  0.025316317623946815729141235352 434931025/17179869184
 2 39 23 25  0.008568025441491045057773590088 588790225/68719476736
 2 39 23 27  0.094602565150125883519649505615 6501038775/68719476736
 2 39 23 29  0.157447402671095915138721466064 10819703125/68719476736
 2 39 23 31  0.128021634693141095340251922607 8797579747/68719476736
 2 39 23 33  0.061681954350206069648265838623 4238751627/68719476736
 2 39 23 35  0.018130797616322524845600128174 1245938925/68719476736
 2 39 23 37  0.003035945803276263177394866943 208628607/68719476736
 2 39 23 39  0.000223822091356851160526275635 15380937/68719476736
 2 39 25  1  0.015307024041248951107263565063 2103781365/137438953472
 2 39 25  3  0.077686024269496556371450424194 10677085875/137438953472
 2 39 25  5  0.051061776939604897052049636841 7017877185/137438953472
 2 39 25  7  0.000026981979317497462034225464 3708375/137438953472
 2 39 25  9  0.049014384348993189632892608643 3368242845/68719476736
 2 39 25 11  0.084722983345272950828075408936 5822119083/68719476736
 2 39 25 13  0.024553601178922690451145172119 1687310625/68719476736
 2 39 25 15  0.007624459787621162831783294678 523948887/68719476736
 2 39 25 17  0.077977920227567665278911590576 5358601875/68719476736
 2 39 25 19  0.090753805896383710205554962158 6236554053/68719476736
 2 39 25 21  0.021570798344328068196773529053 1482333975/68719476736
 2 39 25 23  0.008568025441491045057773590088 588790225/68719476736
 2 39 25 25  0.088778056033333996310830116272 24403126225/274877906944
 2 39 25 27  0.154180753361288225278258323669 42380882775/274877906944
 2 39 25 29  0.137069006177625851705670356750 37677241525/274877906944
 2 39 25 31  0.076021059310733107849955558777 20896509667/274877906944
 2 39 25 33  0.027647899969451827928423881531 7599796875/274877906944
 2 39 25 35  0.006482760702056111767888069153 1781967693/274877906944
 2 39 25 37  0.000896723122423281893134117126 246489375/274877906944
 2 39 25 39  0.000055955522839212790131568909 15380937/274877906944
 2 39 27  1  0.072161684765887912362813949585 9917826435/137438953472
 2 39 27  3  0.008861961287038866430521011353 1217978685/137438953472
 2 39 27  5  0.020140821106906514614820480347 2768133375/137438953472
 2 39 27  7  0.083243919543747324496507644653 11440957185/137438953472
 2 39 27  9  0.064682770680519752204418182373 4444966155/68719476736
 2 39 27 11  0.003923905853298492729663848877 269648757/68719476736
 2 39 27 13  0.028728096032864414155483245850 1974179727/68719476736
 2 39 27 15  0.094899055329733528196811676025 6521413425/68719476736
 2 39 27 17  0.078693227216717787086963653564 5407757397/68719476736
 2 39 27 19  0.011644737489405088126659393311 800220267/68719476736
 2 39 27 21  0.014654006008640863001346588135 1007015625/68719476736
 2 39 27 23  0.094602565150125883519649505615 6501038775/68719476736
 2 39 27 25  0.154180753361288225278258323669 42380882775/274877906944
 2 39 27 27  0.139692427273985231295228004456 38398362025/274877906944
 2 39 27 29  0.083348383759584976360201835632 22910629275/274877906944
 2 39 27 31  0.034486463893699692562222480774 9479567013/274877906944
 2 39 27 33  0.009914941376337083056569099426 2725398333/274877906944
 2 39 27 35  0.001906544912344543263316154480 524067075/274877906944
 2 39 27 37  0.000221865604544291272759437561 60985953/274877906944
 2 39 27 39  0.000011869353329529985785484314 3262623/274877906944
 2 39 29  1  0.012734414958686102181673049927 1750204665/137438953472
 2 39 29  3  0.076629900540865492075681686401 10531933335/137438953472
 2 39 29  5  0.084180733865650836378335952759 11569711965/137438953472
 2 39 29  7  0.021588625058939214795827865601 2967118035/137438953472
 2 39 29  9  0.005674457424902357161045074463 389945745/68719476736
 2 39 29 11  0.068378379553905688226222991943 4698926463/68719476736
 2 39 29 13  0.103049614655901677906513214111 7081515597/68719476736
 2 39 29 15  0.053179774011368863284587860107 3654486243/68719476736
 2 39 29 17  0.001349726910120807588100433350 92752527/68719476736
 2 39 29 19  0.031336178552010096609592437744 2153405793/68719476736
 2 39 29 21  0.111737772749620489776134490967 7678561275/68719476736
 2 39 29 23  0.157447402671095915138721466064 10819703125/68719476736
 2 39 29 25  0.137069006177625851705670356750 37677241525/274877906944
 2 39 29 27  0.083348383759584976360201835632 22910629275/274877906944
 2 39 29 29  0.036945859847037354484200477600 10155600625/274877906944
 2 39 29 31  0.012025901112792780622839927673 3305654527/274877906944
 2 39 29 33  0.002822067846864229068160057068 775724103/274877906944
 2 39 29 35  0.000454537719633663073182106018 124942377/274877906944
 2 39 29 37  0.000045167991629568859934806824 12415683/274877906944
 2 39 29 39  0.000002094591764034703373908997 575757/274877906944
 2 39 31  1  0.089140904710802715271711349487 12251432655/137438953472
 2 39 31  3  0.027032705438614357262849807739 3715346745/137438953472
 2 39 31  5  0.001897863367048557847738265991 260840355/137438953472
 2 39 31  7  0.054644591327814850956201553345 7510295445/137438953472
 2 39 31  9  0.106173401800333522260189056396 7296180615/68719476736
 2 39 31 11  0.081264501917758025228977203369 5584454049/68719476736
 2 39 31 13  0.017546449831570498645305633545 1205782851/68719476736
 2 39 31 15  0.005057973161456175148487091064 347581269/68719476736
 2 39 31 17  0.065364011694327928125858306885 4491780681/68719476736
 2 39 31 19  0.137461059479392133653163909912 9446252079/68719476736
 2 39 31 21  0.159952612200868315994739532471 10991859813/68719476736
 2 39 31 23  0.128021634693141095340251922607 8797579747/68719476736
 2 39 31 25  0.076021059310733107849955558777 20896509667/274877906944
 2 39 31 27  0.034486463893699692562222480774 9479567013/274877906944
 2 39 31 29  0.012025901112792780622839927673 3305654527/274877906944
 2 39 31 31  0.003189821003616089001297950745 876811321/274877906944
 2 39 31 33  0.000625553253485122695565223694 171950769/274877906944
 2 39 31 35  0.000085819305240875110030174255 23589831/274877906944
 2 39 31 37  0.000007373269909294322133064270 2026749/274877906944
 2 39 31 39  0.000000299227394862100481987000 82251/274877906944
 2 39 33  1  0.009904544967866968363523483276 1361270295/137438953472
 2 39 33  3  0.069728989510622341185808181763 9583479345/137438953472
 2 39 33  5  0.114244153337494935840368270874 15701596875/137438953472
 2 39 33  7  0.089004915535042528063058853149 12232742445/137438953472
 2 39 33  9  0.026030447552329860627651214600 1788798735/68719476736
 2 39 33 11  0.000726570739061571657657623291 49929561/68719476736
 2 39 33 13  0.044260767914238385856151580811 3041576811/68719476736
 2 39 33 15  0.117731369755347259342670440674 8090438125/68719476736
 2 39 33 17  0.162160047344514168798923492432 11143553601/68719476736
 2 39 33 19  0.153574682641192339360713958740 10553571831/68719476736
 2 39 33 21  0.109823364720796234905719757080 7547004157/68719476736
 2 39 33 23  0.061681954350206069648265838623 4238751627/68719476736
 2 39 33 25  0.027647899969451827928423881531 7599796875/274877906944
 2 39 33 27  0.009914941376337083056569099426 2725398333/274877906944
 2 39 33 29  0.002822067846864229068160057068 775724103/274877906944
 2 39 33 31  0.000625553253485122695565223694 171950769/274877906944
 2 39 33 33  0.000104400711279595270752906799 28697449/274877906944
 2 39 33 35  0.000012366854207357391715049744 3399375/274877906944
 2 39 33 37  0.000000928372173802927136421204 255189/274877906944
 2 39 33 39  0.000000033247488318011164665222 9139/274877906944
 2 39 35  1  0.122156054603692609816789627075 16789000305/137438953472
 2 39 35  3  0.068884993197571020573377609253 9467481375/137438953472
 2 39 35  5  0.012274053333385381847620010376 1686933045/137438953472
 2 39 35  7  0.004628635906556155532598495483 636154875/137438953472
 2 39 35  9  0.054432758261100389063358306885 3740590665/68719476736
 2 39 35 11  0.124491791342734359204769134521 8555010759/68719476736
 2 39 35 13  0.168482346998644061386585235596 11578018725/68719476736
 2 39 35 15  0.166063113298150710761547088623 11411770251/68719476736
 2 39 35 17  0.128573219626559875905513763428 8835484375/68719476736
 2 39 35 19  0.080905292546958662569522857666 5559769369/68719476736
 2 39 35 21  0.042033547113533131778240203857 2888523363/68719476736
 2 39 35 23  0.018130797616322524845600128174 1245938925/68719476736
 2 39 35 25  0.006482760702056111767888069153 1781967693/274877906944
 2 39 35 27  0.001906544912344543263316154480 524067075/274877906944
 2 39 35 29  0.000454537719633663073182106018 124942377/274877906944
 2 39 35 31  0.000085819305240875110030174255 23589831/274877906944
 2 39 35 33  0.000012366854207357391715049744 3399375/274877906944
 2 39 35 35  0.000001279291609534993767738342 351649/274877906944
 2 39 35 37  0.000000084673956735059618949890 23275/274877906944
 2 39 35 39  0.000000002695742296054959297180 741/274877906944
 2 39 37  1  0.006429266031773295253515243530 883631595/137438953472
 2 39 37  3  0.052352594830153975635766983032 7195285845/137438953472
 2 39 37  5  0.118983170068531762808561325073 16352922375/137438953472
 2 39 37  7  0.172370401160151232033967971802 23690407545/137438953472
 2 39 37  9  0.189959217605064623057842254639 13053898035/68719476736
 2 39 37 11  0.170259743186761625111103057861 11700160461/68719476736
 2 39 37 13  0.128046583718969486653804779053 8799294231/68719476736
 2 39 37 15  0.082081143409595824778079986572 5640573225/68719476736
 2 39 37 17  0.045183715134044177830219268799 3105001261/68719476736
 2 39 37 19  0.021408487387816421687602996826 1471180051/68719476736
 2 39 37 21  0.008717583506950177252292633057 599067777/68719476736
 2 39 37 23  0.003035945803276263177394866943 208628607/68719476736
 2 39 37 25  0.000896723122423281893134117126 246489375/274877906944
 2 39 37 27  0.000221865604544291272759437561 60985953/274877906944
 2 39 37 29  0.000045167991629568859934806824 12415683/274877906944
 2 39 37 31  0.000007373269909294322133064270 2026749/274877906944
 2 39 37 33  0.000000928372173802927136421204 255189/274877906944
 2 39 37 35  0.000000084673956735059618949890 23275/274877906944
 2 39 37 37  0.000000004980392986908555030823 1369/274877906944
 2 39 37 39  0.000000000141881173476576805115 39/274877906944
 2 39 39  1  0.250741375239158514887094497681 34461632205/137438953472
 2 39 39  3  0.226861244264000561088323593140 31179571995/137438953472
 2 39 39  5  0.185613745306909549981355667114 25510558905/137438953472
 2 39 39  7  0.137192768270324449986219406128 18855630495/137438953472
 2 39 39  9  0.091461845513549633324146270752 6285210165/68719476736
 2 39 39 11  0.054877107308129779994487762451 3771126099/68719476736
 2 39 39 13  0.029549211627454496920108795166 2030606361/68719476736
 2 39 39 15  0.014227398190996609628200531006 977699359/68719476736
 2 39 39 17  0.006097456367569975554943084717 419014011/68719476736
 2 39 39 19  0.002312828277354128658771514893 158936349/68719476736
 2 39 39 21  0.000770942759118042886257171631 52978783/68719476736
 2 39 39 23  0.000223822091356851160526275635 15380937/68719476736
 2 39 39 25  0.000055955522839212790131568909 15380937/274877906944
 2 39 39 27  0.000011869353329529985785484314 3262623/274877906944
 2 39 39 29  0.000002094591764034703373908997 575757/274877906944
 2 39 39 31  0.000000299227394862100481987000 82251/274877906944
 2 39 39 33  0.000000033247488318011164665222 9139/274877906944
 2 39 39 35  0.000000002695742296054959297180 741/274877906944
 2 39 39 37  0.000000000141881173476576805115 39/274877906944
 2 39 39 39  0.000000000003637978807091712952 1/274877906944
 2 40  0  0  0.062090802268357947468757629395 2133423721/34359738368
 2 40  0  2  0.000000000000000000000000000000 0
 2 40  0  4  0.062387887446675449609756469727 1071815745/17179869184
 2 40  0  6  0.000000000000000000000000000000 0
 2 40  0  8  0.063305356379714794456958770752 4350310965/68719476736
 2 40  0 10  0.000000000000000000000000000000 0
 2 40  0 12  0.064928570645861327648162841797 557732175/8589934592
 2 40  0 14  0.000000000000000000000000000000 0
 2 40  0 16  0.067425823363009840250015258789 1158366825/17179869184
 2 40  0 18  0.000000000000000000000000000000 0
 2 40  0 20  0.071103595546446740627288818359 610775235/8589934592
 2 40  0 22  0.000000000000000000000000000000 0
 2 40  0 24  0.076535120206244755536317825317 10518906825/137438953472
 2 40  0 26  0.000000000000000000000000000000 0
 2 40  0 28  0.084896099724574014544486999512 2917007775/34359738368
 2 40  0 30  0.000000000000000000000000000000 0
 2 40  0 32  0.099045449678669683635234832764 6806351475/68719476736
 2 40  0 34  0.000000000000000000000000000000 0
 2 40  0 36  0.128585320635465905070304870605 4418157975/34359738368
 2 40  0 38  0.000000000000000000000000000000 0
 2 40  0 40  0.250741375239158514887094497681 34461632205/137438953472
 2 40  2  0  0.000000000000000000000000000000 0
 2 40  2  2  0.062090802268357947468757629395 2133423721/34359738368
 2 40  2  4  0.000594170356635004281997680664 10207769/17179869184
 2 40  2  6  0.061496631911722943186759948730 2113008183/34359738368
 2 40  2  8  0.002411632623989135026931762695 41431533/17179869184
 2 40  2 10  0.060290815599728375673294067383 1035788325/17179869184
 2 40  2 12  0.005565306055359542369842529297 47805615/8589934592
 2 40  2 14  0.058435713581275194883346557617 1003917915/17179869184
 2 40  2 16  0.010274411179125308990478515625 11032065/1073741824
 2 40  2 18  0.055867110786493867635726928711 959789655/17179869184
 2 40  2 20  0.016929427511058747768402099609 145422675/8589934592
 2 40  2 22  0.052481225284282118082046508789 901620585/17179869184
 2 40  2 24  0.026240612642141059041023254395 901620585/34359738368
 2 40  2 26  0.048107789843925274908542633057 3305942145/68719476736
 2 40  2 28  0.039618179871467873454093933105 1361270295/34359738368
 2 40  2 30  0.042448049862287007272243499756 2917007775/68719476736
 2 40  2 32  0.060370559804141521453857421875 64822395/1073741824
 2 40  2 34  0.034901729886769317090511322021 2398428615/68719476736
 2 40  2 36  0.099194390204502269625663757324 3408293295/34359738368
 2 40  2 38  0.023880130975157953798770904541 1641030105/68719476736
 2 40  2 40  0.238801309751579537987709045410 8205150525/34359738368
 2 40  4  0  0.062387887446675449609756469727 1071815745/17179869184
 2 40  4  2  0.000594170356635004281997680664 10207769/17179869184
 2 40  4  4  0.060321084340102970600128173828 518154169/8589934592
 2 40  4  6  0.005296360643114894628524780273 90990783/17179869184
 2 40  4  8  0.054284811863908544182777404785 1865211933/34359738368
 2 40  4 10  0.014423640095628798007965087891 123898125/8589934592
 2 40  4 12  0.044788731029257178306579589844 192366135/4294967296
 2 40  4 14  0.027400478138588368892669677734 235368315/8589934592
 2 40  4 16  0.032746613142080605030059814453 281291265/8589934592
 2 40  4 18  0.043303693528287112712860107422 371975895/8589934592
 2 40  4 20  0.019602495012804865837097167969 84192075/4294967296
 2 40  4 22  0.060767734539695084095001220703 521990865/8589934592
 2 40  4 24  0.007595966817461885511875152588 521990865/68719476736
 2 40  4 26  0.077801114675821736454963684082 2673225945/34359738368
 2 40  4 28  0.000379121338482946157455444336 6513255/17179869184
 2 40  4 30  0.091395322669995948672294616699 3140319375/34359738368
 2 40  4 32  0.004775123525178059935569763184 164071995/34359738368
 2 40  4 34  0.096522487438051030039787292480 3316487415/34359738368
 2 40  4 36  0.038074614421930164098739624023 654116895/17179869184
 2 40  4 38  0.082494997914182022213935852051 2834506545/34359738368
 2 40  4 40  0.206237494785455055534839630127 14172532725/68719476736
 2 40  6  0  0.000000000000000000000000000000 0
 2 40  6  2  0.061496631911722943186759948730 2113008183/34359738368
 2 40  6  4  0.005296360643114894628524780273 90990783/17179869184
 2 40  6  6  0.051856288948329165577888488770 1781768521/34359738368
 2 40  6  8  0.019867498136591166257858276367 341321019/17179869184
 2 40  6 10  0.035231308720540255308151245117 605269275/17179869184
 2 40  6 12  0.039910099585540592670440673828 342825145/8589934592
 2 40  6 14  0.016642082773614674806594848633 285908805/17179869184
 2 40  6 16  0.059609538875520229339599609375 64005255/1073741824
 2 40  6 18  0.002852563338819891214370727539 49006665/17179869184
 2 40  6 20  0.072017862112261354923248291016 618628725/8589934592
 2 40  6 22  0.001321037707384675741195678711 22695255/17179869184
 2 40  6 24  0.070528735377592965960502624512 2423348895/34359738368
 2 40  6 26  0.018504535764805041253566741943 1271622015/68719476736
 2 40  6 28  0.051436875510262325406074523926 1767357585/34359738368
 2 40  6 30  0.056986921481438912451267242432 3916111425/68719476736
 2 40  6 32  0.019102063961327075958251953125 20510685/1073741824
 2 40  6 34  0.109845698243589140474796295166 7548538905/68719476736
 2 40  6 36  0.000827709009172394871711730957 28439865/34359738368
 2 40  6 38  0.145262931109755299985408782959 9982392615/68719476736
 2 40  6 40  0.161403256788616999983787536621 5545773675/34359738368
 2 40  8  0  0.063305356379714794456958770752 4350310965/68719476736
 2 40  8  2  0.002411632623989135026931762695 41431533/17179869184
 2 40  8  4  0.054284811863908544182777404785 1865211933/34359738368
 2 40  8  6  0.019867498136591166257858276367 341321019/17179869184
 2 40  8  8  0.031995397650462109595537185669 4397413969/137438953472
 2 40  8 10  0.045754786697216331958770751953 393030625/8589934592
 2 40  8 12  0.008930216717999428510665893555 153419955/17179869184
 2 40  8 14  0.065616319770924746990203857422 563639895/8589934592
 2 40  8 16  0.000123435311252251267433166504 4241205/34359738368
 2 40  8 18  0.066159446141682565212249755859 568305315/8589934592
 2 40  8 20  0.015545797941740602254867553711 267074775/17179869184
 2 40  8 22  0.043568341643549501895904541016 374249205/8589934592
 2 40  8 24  0.051871775958716170862317085266 14258405205/274877906944
 2 40  8 26  0.011209197255084291100502014160 385145085/34359738368
 2 40  8 28  0.086891588798607699573040008545 5971144515/68719476736
 2 40  8 30  0.002501965354895219206809997559 85966875/34359738368
 2 40  8 32  0.083270410941622685641050338745 11444598135/137438953472
 2 40  8 34  0.059987121348967775702476501465 2061141795/34359738368
 2 40  8 36  0.021106579733896069228649139404 1450433115/68719476736
 2 40  8 38  0.182923691027099266648292541504 6285210165/34359738368
 2 40  8 40  0.114327306891937041655182838440 31426050825/274877906944
 2 40 10  0  0.000000000000000000000000000000 0
 2 40 10  2  0.060290815599728375673294067383 1035788325/17179869184
 2 40 10  4  0.014423640095628798007965087891 123898125/8589934592
 2 40 10  6  0.035231308720540255308151245117 605269275/17179869184
 2 40 10  8  0.045754786697216331958770751953 393030625/8589934592
 2 40 10 10  0.006825389456935226917266845703 58629649/8589934592
 2 40 10 12  0.066803059307858347892761230469 286916955/4294967296
 2 40 10 14  0.002403149264864623546600341797 20642895/8589934592
 2 40 10 16  0.056497463956475257873535156250 30331845/536870912
 2 40 10 18  0.031524877413176000118255615234 270796635/8589934592
 2 40 10 20  0.021418023621663451194763183594 91989711/4294967296
 2 40 10 22  0.070921592996455729007720947266 609211845/8589934592
 2 40 10 24  0.000025902700144797563552856445 445005/17179869184
 2 40 10 26  0.075636276887962594628334045410 2598842685/34359738368
 2 40 10 28  0.033719821076374500989913940430 579302115/17179869184
 2 40 10 30  0.027577662927797064185142517090 947561283/34359738368
 2 40 10 32  0.103761507198214530944824218750 55706535/536870912
 2 40 10 34  0.006665235705440863966941833496 229015755/34359738368
 2 40 10 36  0.084426318935584276914596557617 1450433115/17179869184
 2 40 10 38  0.182923691027099266648292541504 6285210165/34359738368
 2 40 10 40  0.073169476410839706659317016602 1257042033/17179869184
 2 40 12  0  0.064928570645861327648162841797 557732175/8589934592
 2 40 12  2  0.005565306055359542369842529297 47805615/8589934592
 2 40 12  4  0.044788731029257178306579589844 192366135/4294967296
 2 40 12  6  0.039910099585540592670440673828 342825145/8589934592
 2 40 12  8  0.008930216717999428510665893555 153419955/17179869184
 2 40 12 10  0.066803059307858347892761230469 286916955/4294967296
 2 40 12 12  0.003763776738196611404418945312 8082649/2147483648
 2 40 12 14  0.050475529627874493598937988281 216790749/4294967296
 2 40 12 16  0.041545722400769591331481933594 178437519/4294967296
 2 40 12 18  0.009733520681038498878479003906 41805153/4294967296
 2 40 12 20  0.075341763440519571304321289062 161795205/2147483648
 2 40 12 22  0.007273478200659155845642089844 31239351/4294967296
 2 40 12 24  0.050386795744998380541801452637 1731277119/34359738368
 2 40 12 26  0.064953139924909919500350952148 1115886447/17179869184
 2 40 12 28  0.001457144622690975666046142578 12516777/8589934592
 2 40 12 30  0.091765417309943586587905883789 1576517865/17179869184
 2 40 12 32  0.052769451693166047334671020508 906572277/17179869184
 2 40 12 34  0.011553075222764164209365844727 198480321/17179869184
 2 40 12 36  0.146338952821679413318634033203 1257042033/8589934592
 2 40 12 38  0.151967374084051698446273803711 2610779607/17179869184
 2 40 12 40  0.042213159467792138457298278809 1450433115/34359738368
 2 40 14  0  0.000000000000000000000000000000 0
 2 40 14  2  0.058435713581275194883346557617 1003917915/17179869184
 2 40 14  4  0.027400478138588368892669677734 235368315/8589934592
 2 40 14  6  0.016642082773614674806594848633 285908805/17179869184
 2 40 14  8  0.065616319770924746990203857422 563639895/8589934592
 2 40 14 10  0.002403149264864623546600341797 20642895/8589934592
 2 40 14 12  0.050475529627874493598937988281 216790749/4294967296
 2 40 14 14  0.044763190788216888904571533203 384512881/8589934592
 2 40 14 16  0.005430972203612327575683593750 2915731/536870912
 2 40 14 18  0.073814835981465876102447509766 634064613/8589934592
 2 40 14 20  0.017877133795991539955139160156 76781705/4294967296
 2 40 14 22  0.030276227160356938838958740234 260070811/8589934592
 2 40 14 24  0.079671525105368345975875854492 1368746379/17179869184
 2 40 14 26  0.003778576006880030035972595215 129830883/34359738368
 2 40 14 28  0.058320478827226907014846801758 1001938197/17179869184
 2 40 14 30  0.089250108139822259545326232910 3066610365/34359738368
 2 40 14 32  0.002590479329228401184082031250 1390753/536870912
 2 40 14 34  0.073383422248298302292823791504 2521435189/34359738368
 2 40 14 36  0.170728778291959315538406372070 2933098077/17179869184
 2 40 14 38  0.107252694055205211043357849121 3685174507/34359738368
 2 40 14 40  0.021888304909225553274154663086 376038215/17179869184
 2 40 16  0  0.067425823363009840250015258789 1158366825/17179869184
 2 40 16  2  0.010274411179125308990478515625 11032065/1073741824
 2 40 16  4  0.032746613142080605030059814453 281291265/8589934592
 2 40 16  6  0.059609538875520229339599609375 64005255/1073741824
 2 40 16  8  0.000123435311252251267433166504 4241205/34359738368
 2 40 16 10  0.056497463956475257873535156250 30331845/536870912
 2 40 16 12  0.041545722400769591331481933594 178437519/4294967296
 2 40 16 14  0.005430972203612327575683593750 2915731/536870912
 2 40 16 16  0.072637391393072903156280517578 623950441/8589934592
 2 40 16 18  0.024270085617899894714355468750 13029903/536870912
 2 40 16 20  0.019474745495244860649108886719 83643395/4294967296
 2 40 16 22  0.082686023786664009094238281250 44391721/536870912
 2 40 16 24  0.015957358424202539026737213135 1096581321/68719476736
 2 40 16 26  0.030956395436078310012817382812 66478353/2147483648
 2 40 16 28  0.099552867875900119543075561523 1710305247/17179869184
 2 40 16 30  0.025940376799553632736206054688 55706535/2147483648
 2 40 16 32  0.022119152912637218832969665527 760008307/34359738368
 2 40 16 34  0.139295197557657957077026367188 299134159/2147483648
 2 40 16 36  0.151967374084051698446273803711 2610779607/17179869184
 2 40 16 38  0.065039534587413072586059570312 139671337/2147483648
 2 40 16 40  0.010162427279283292591571807861 698356685/68719476736
 2 40 18  0  0.000000000000000000000000000000 0
 2 40 18  2  0.055867110786493867635726928711 959789655/17179869184
 2 40 18  4  0.043303693528287112712860107422 371975895/8589934592
 2 40 18  6  0.002852563338819891214370727539 49006665/17179869184
 2 40 18  8  0.066159446141682565212249755859 568305315/8589934592
 2 40 18 10  0.031524877413176000118255615234 270796635/8589934592
 2 40 18 12  0.009733520681038498878479003906 41805153/4294967296
 2 40 18 14  0.073814835981465876102447509766 634064613/8589934592
 2 40 18 16  0.024270085617899894714355468750 13029903/536870912
 2 40 18 18  0.016267416183836758136749267578 139736041/8589934592
 2 40 18 20  0.082002013223245739936828613281 352195965/4294967296
 2 40 18 22  0.025972845847718417644500732422 223105047/8589934592
 2 40 18 24  0.015916107629891484975814819336 273436647/17179869184
 2 40 18 26  0.094918869406683370471000671387 3261387519/34359738368
 2 40 18 28  0.051345988700632005929946899414 882117369/17179869184
 2 40 18 30  0.002164688921766355633735656738 74378145/34359738368
 2 40 18 32  0.094355681911110877990722656250 50656821/536870912
 2 40 18 34  0.162555139308096840977668762207 5585352057/34359738368
 2 40 18 36  0.108708320243749767541885375977 1867594721/17179869184
 2 40 18 38  0.034061652811942622065544128418 1170349479/34359738368
 2 40 18 40  0.004205142322462052106857299805 72243795/17179869184
 2 40 20  0  0.071103595546446740627288818359 610775235/8589934592
 2 40 20  2  0.016929427511058747768402099609 145422675/8589934592
 2 40 20  4  0.019602495012804865837097167969 84192075/4294967296
 2 40 20  6  0.072017862112261354923248291016 618628725/8589934592
 2 40 20  8  0.015545797941740602254867553711 267074775/17179869184
 2 40 20 10  0.021418023621663451194763183594 91989711/4294967296
 2 40 20 12  0.075341763440519571304321289062 161795205/2147483648
 2 40 20 14  0.017877133795991539955139160156 76781705/4294967296
 2 40 20 16  0.019474745495244860649108886719 83643395/4294967296
 2 40 20 18  0.082002013223245739936828613281 352195965/4294967296
 2 40 20 20  0.029571801889687776565551757812 63504961/2147483648
 2 40 20 22  0.010022892383858561515808105469 43047995/4294967296
 2 40 20 24  0.087851605931064113974571228027 3018558195/34359738368
 2 40 20 26  0.067742706451099365949630737305 1163810835/17179869184
 2 40 20 28  0.000637742341496050357818603516 5478165/8589934592
 2 40 20 30  0.058675332285929471254348754883 1008034533/17179869184
 2 40 20 32  0.150832812360022217035293579102 2591287985/17179869184
 2 40 20 34  0.137895753432530909776687622070 2369031005/17179869184
 2 40 20 36  0.064047552295960485935211181641 550164285/8589934592
 2 40 20 38  0.015418855182360857725143432617 264893915/17179869184
 2 40 20 40  0.001541885518236085772514343262 52978783/34359738368
 2 40 22  0  0.000000000000000000000000000000 0
 2 40 22  2  0.052481225284282118082046508789 901620585/17179869184
 2 40 22  4  0.060767734539695084095001220703 521990865/8589934592
 2 40 22  6  0.001321037707384675741195678711 22695255/17179869184
 2 40 22  8  0.043568341643549501895904541016 374249205/8589934592
 2 40 22 10  0.070921592996455729007720947266 609211845/8589934592
 2 40 22 12  0.007273478200659155845642089844 31239351/4294967296
 2 40 22 14  0.030276227160356938838958740234 260070811/8589934592
 2 40 22 16  0.082686023786664009094238281250 44391721/536870912
 2 40 22 18  0.025972845847718417644500732422 223105047/8589934592
 2 40 22 20  0.010022892383858561515808105469 43047995/4294967296
 2 40 22 22  0.084898204659111797809600830078 729270025/8589934592
 2 40 22 24  0.074997720366809517145156860352 1288451025/17179869184
 2 40 22 26  0.004418945900397375226020812988 151833825/34359738368
 2 40 22 28  0.037493077979888767004013061523 644126175/17179869184
 2 40 22 30  0.133026831754250451922416687012 4570767135/34359738368
 2 40 22 32  0.151266431435942649841308593750 81210547/536870912
 2 40 22 34  0.090664761344669386744499206543 3115217479/34359738368
 2 40 22 36  0.031426917237695306539535522461 539910327/17179869184
 2 40 22 38  0.006018327345373108983039855957 206788153/34359738368
 2 40 22 40  0.000497382425237447023391723633 8544965/17179869184
 2 40 24  0  0.076535120206244755536317825317 10518906825/137438953472
 2 40 24  2  0.026240612642141059041023254395 901620585/34359738368
 2 40 24  4  0.007595966817461885511875152588 521990865/68719476736
 2 40 24  6  0.070528735377592965960502624512 2423348895/34359738368
 2 40 24  8  0.051871775958716170862317085266 14258405205/274877906944
 2 40 24 10  0.000025902700144797563552856445 445005/17179869184
 2 40 24 12  0.050386795744998380541801452637 1731277119/34359738368
 2 40 24 14  0.079671525105368345975875854492 1368746379/17179869184
 2 40 24 16  0.015957358424202539026737213135 1096581321/68719476736
 2 40 24 18  0.015916107629891484975814819336 273436647/17179869184
 2 40 24 20  0.087851605931064113974571228027 3018558195/34359738368
 2 40 24 22  0.074997720366809517145156860352 1288451025/17179869184
 2 40 24 24  0.006365215131154400296509265900 3499314025/549755813888
 2 40 24 26  0.028287258828640915453433990479 1943885625/68719476736
 2 40 24 28  0.119491685290995519608259201050 16422812175/137438953472
 2 40 24 30  0.154797680661431513726711273193 10637615615/68719476736
 2 40 24 32  0.109190899482200620695948600769 30014165907/274877906944
 2 40 24 34  0.047520057865767739713191986084 3265553511/68719476736
 2 40 24 36  0.012881248308985959738492965698 1770385287/137438953472
 2 40 24 38  0.002014398822211660444736480713 138428433/68719476736
 2 40 24 40  0.000139888807098031975328922272 76904685/549755813888
 2 40 26  0  0.000000000000000000000000000000 0
 2 40 26  2  0.048107789843925274908542633057 3305942145/68719476736
 2 40 26  4  0.077801114675821736454963684082 2673225945/34359738368
 2 40 26  6  0.018504535764805041253566741943 1271622015/68719476736
 2 40 26  8  0.011209197255084291100502014160 385145085/34359738368
 2 40 26 10  0.075636276887962594628334045410 2598842685/34359738368
 2 40 26 12  0.064953139924909919500350952148 1115886447/17179869184
 2 40 26 14  0.003778576006880030035972595215 129830883/34359738368
 2 40 26 16  0.030956395436078310012817382812 66478353/2147483648
 2 40 26 18  0.094918869406683370471000671387 3261387519/34359738368
 2 40 26 20  0.067742706451099365949630737305 1163810835/17179869184
 2 40 26 22  0.004418945900397375226020812988 151833825/34359738368
 2 40 26 24  0.028287258828640915453433990479 1943885625/68719476736
 2 40 26 26  0.114625547030300367623567581177 15754015225/137438953472
 2 40 26 28  0.154806853606714867055416107178 10638245975/68719476736
 2 40 26 30  0.119367850529670249670743942261 16405792455/137438953472
 2 40 26 32  0.059812804218381643295288085938 128447019/2147483648
 2 40 26 34  0.020068488425749819725751876831 2758192047/137438953472
 2 40 26 36  0.004396617165184579789638519287 302133231/68719476736
 2 40 26 38  0.000573120203625876456499099731 78769041/137438953472
 2 40 26 40  0.000033912438084371387958526611 2330445/68719476736
 2 40 28  0  0.084896099724574014544486999512 2917007775/34359738368
 2 40 28  2  0.039618179871467873454093933105 1361270295/34359738368
 2 40 28  4  0.000379121338482946157455444336 6513255/17179869184
 2 40 28  6  0.051436875510262325406074523926 1767357585/34359738368
 2 40 28  8  0.086891588798607699573040008545 5971144515/68719476736
 2 40 28 10  0.033719821076374500989913940430 579302115/17179869184
 2 40 28 12  0.001457144622690975666046142578 12516777/8589934592
 2 40 28 14  0.058320478827226907014846801758 1001938197/17179869184
 2 40 28 16  0.099552867875900119543075561523 1710305247/17179869184
 2 40 28 18  0.051345988700632005929946899414 882117369/17179869184
 2 40 28 20  0.000637742341496050357818603516 5478165/8589934592
 2 40 28 22  0.037493077979888767004013061523 644126175/17179869184
 2 40 28 24  0.119491685290995519608259201050 16422812175/137438953472
 2 40 28 26  0.154806853606714867055416107178 10638245975/68719476736
 2 40 28 28  0.122528966312529519200325012207 4210063225/34359738368
 2 40 28 30  0.066295611686655320227146148682 4555799745/68719476736
 2 40 28 32  0.025367142239701934158802032471 1743216741/68719476736
 2 40 28 34  0.006826266078860498964786529541 469097433/68719476736
 2 40 28 36  0.001238709344761446118354797363 42561729/34359738368
 2 40 28 38  0.000136846661916933953762054443 9404031/68719476736
 2 40 28 40  0.000006981972546782344579696655 959595/137438953472
 2 40 30  0  0.000000000000000000000000000000 0
 2 40 30  2  0.042448049862287007272243499756 2917007775/68719476736
 2 40 30  4  0.091395322669995948672294616699 3140319375/34359738368
 2 40 30  6  0.056986921481438912451267242432 3916111425/68719476736
 2 40 30  8  0.002501965354895219206809997559 85966875/34359738368
 2 40 30 10  0.027577662927797064185142517090 947561283/34359738368
 2 40 30 12  0.091765417309943586587905883789 1576517865/17179869184
 2 40 30 14  0.089250108139822259545326232910 3066610365/34359738368
 2 40 30 16  0.025940376799553632736206054688 55706535/2147483648
 2 40 30 18  0.002164688921766355633735656738 74378145/34359738368
 2 40 30 20  0.058675332285929471254348754883 1008034533/17179869184
 2 40 30 22  0.133026831754250451922416687012 4570767135/34359738368
 2 40 30 24  0.154797680661431513726711273193 10637615615/68719476736
 2 40 30 26  0.119367850529670249670743942261 16405792455/137438953472
 2 40 30 28  0.066295611686655320227146148682 4555799745/68719476736
 2 40 30 30  0.027298883716866839677095413208 3751930009/137438953472
 2 40 30 32  0.008343367371708154678344726562 17917245/2147483648
 2 40 30 34  0.001852072200563270598649978638 254546865/137438953472
 2 40 30 36  0.000283728950307704508304595947 19497705/68719476736
 2 40 30 38  0.000026930465537589043378829956 3701295/137438953472
 2 40 30 40  0.000001196909579448401927947998 82251/68719476736
 2 40 32  0  0.099045449678669683635234832764 6806351475/68719476736
 2 40 32  2  0.060370559804141521453857421875 64822395/1073741824
 2 40 32  4  0.004775123525178059935569763184 164071995/34359738368
 2 40 32  6  0.019102063961327075958251953125 20510685/1073741824
 2 40 32  8  0.083270410941622685641050338745 11444598135/137438953472
 2 40 32 10  0.103761507198214530944824218750 55706535/536870912
 2 40 32 12  0.052769451693166047334671020508 906572277/17179869184
 2 40 32 14  0.002590479329228401184082031250 1390753/536870912
 2 40 32 16  0.022119152912637218832969665527 760008307/34359738368
 2 40 32 18  0.094355681911110877990722656250 50656821/536870912
 2 40 32 20  0.150832812360022217035293579102 2591287985/17179869184
 2 40 32 22  0.151266431435942649841308593750 81210547/536870912
 2 40 32 24  0.109190899482200620695948600769 30014165907/274877906944
 2 40 32 26  0.059812804218381643295288085938 128447019/2147483648
 2 40 32 28  0.025367142239701934158802032471 1743216741/68719476736
 2 40 32 30  0.008343367371708154678344726562 17917245/2147483648
 2 40 32 32  0.002100525896821636706590652466 288694081/137438953472
 2 40 32 34  0.000392849091440439224243164062 843637/2147483648
 2 40 32 36  0.000051589871873147785663604736 3545229/68719476736
 2 40 32 38  0.000004255678504705429077148438 9139/2147483648
 2 40 32 40  0.000000166237441590055823326111 45695/274877906944
 2 40 34  0  0.000000000000000000000000000000 0
 2 40 34  2  0.034901729886769317090511322021 2398428615/68719476736
 2 40 34  4  0.096522487438051030039787292480 3316487415/34359738368
 2 40 34  6  0.109845698243589140474796295166 7548538905/68719476736
 2 40 34  8  0.059987121348967775702476501465 2061141795/34359738368
 2 40 34 10  0.006665235705440863966941833496 229015755/34359738368
 2 40 34 12  0.011553075222764164209365844727 198480321/17179869184
 2 40 34 14  0.073383422248298302292823791504 2521435189/34359738368
 2 40 34 16  0.139295197557657957077026367188 299134159/2147483648
 2 40 34 18  0.162555139308096840977668762207 5585352057/34359738368
 2 40 34 20  0.137895753432530909776687622070 2369031005/17179869184
 2 40 34 22  0.090664761344669386744499206543 3115217479/34359738368
 2 40 34 24  0.047520057865767739713191986084 3265553511/68719476736
 2 40 34 26  0.020068488425749819725751876831 2758192047/137438953472
 2 40 34 28  0.006826266078860498964786529541 469097433/68719476736
 2 40 34 30  0.001852072200563270598649978638 254546865/137438953472
 2 40 34 32  0.000392849091440439224243164062 843637/2147483648
 2 40 34 34  0.000062933257140684872865676880 8649481/137438953472
 2 40 34 36  0.000007173992344178259372711182 492993/68719476736
 2 40 34 38  0.000000519379682373255491256714 71383/137438953472
 2 40 34 40  0.000000017971615307033061981201 1235/68719476736
 2 40 36  0  0.128585320635465905070304870605 4418157975/34359738368
 2 40 36  2  0.099194390204502269625663757324 3408293295/34359738368
 2 40 36  4  0.038074614421930164098739624023 654116895/17179869184
 2 40 36  6  0.000827709009172394871711730957 28439865/34359738368
 2 40 36  8  0.021106579733896069228649139404 1450433115/68719476736
 2 40 36 10  0.084426318935584276914596557617 1450433115/17179869184
 2 40 36 12  0.146338952821679413318634033203 1257042033/8589934592
 2 40 36 14  0.170728778291959315538406372070 2933098077/17179869184
 2 40 36 16  0.151967374084051698446273803711 2610779607/17179869184
 2 40 36 18  0.108708320243749767541885375977 1867594721/17179869184
 2 40 36 20  0.064047552295960485935211181641 550164285/8589934592
 2 40 36 22  0.031426917237695306539535522461 539910327/17179869184
 2 40 36 24  0.012881248308985959738492965698 1770385287/137438953472
 2 40 36 26  0.004396617165184579789638519287 302133231/68719476736
 2 40 36 28  0.001238709344761446118354797363 42561729/34359738368
 2 40 36 30  0.000283728950307704508304595947 19497705/68719476736
 2 40 36 32  0.000051589871873147785663604736 3545229/68719476736
 2 40 36 34  0.000007173992344178259372711182 492993/68719476736
 2 40 36 36  0.000000717380316928029060363770 24649/34359738368
 2 40 36 38  0.000000045969500206410884857178 3159/68719476736
 2 40 36 40  0.000000001418811734765768051147 195/137438953472
 2 40 38  0  0.000000000000000000000000000000 0
 2 40 38  2  0.023880130975157953798770904541 1641030105/68719476736
 2 40 38  4  0.082494997914182022213935852051 2834506545/34359738368
 2 40 38  6  0.145262931109755299985408782959 9982392615/68719476736
 2 40 38  8  0.182923691027099266648292541504 6285210165/34359738368
 2 40 38 10  0.182923691027099266648292541504 6285210165/34359738368
 2 40 38 12  0.151967374084051698446273803711 2610779607/17179869184
 2 40 38 14  0.107252694055205211043357849121 3685174507/34359738368
 2 40 38 16  0.065039534587413072586059570312 139671337/2147483648
 2 40 38 18  0.034061652811942622065544128418 1170349479/34359738368
 2 40 38 20  0.015418855182360857725143432617 264893915/17179869184
 2 40 38 22  0.006018327345373108983039855957 206788153/34359738368
 2 40 38 24  0.002014398822211660444736480713 138428433/68719476736
 2 40 38 26  0.000573120203625876456499099731 78769041/137438953472
 2 40 38 28  0.000136846661916933953762054443 9404031/68719476736
 2 40 38 30  0.000026930465537589043378829956 3701295/137438953472
 2 40 38 32  0.000004255678504705429077148438 9139/2147483648
 2 40 38 34  0.000000519379682373255491256714 71383/137438953472
 2 40 38 36  0.000000045969500206410884857178 3159/68719476736
 2 40 38 38  0.000000002626620698720216751099 361/137438953472
 2 40 38 40  0.000000000072759576141834259033 5/68719476736
 2 40 40  0  0.250741375239158514887094497681 34461632205/137438953472
 2 40 40  2  0.238801309751579537987709045410 8205150525/34359738368
 2 40 40  4  0.206237494785455055534839630127 14172532725/68719476736
 2 40 40  6  0.161403256788616999983787536621 5545773675/34359738368
 2 40 40  8  0.114327306891937041655182838440 31426050825/274877906944
 2 40 40 10  0.073169476410839706659317016602 1257042033/17179869184
 2 40 40 12  0.042213159467792138457298278809 1450433115/34359738368
 2 40 40 14  0.021888304909225553274154663086 376038215/17179869184
 2 40 40 16  0.010162427279283292591571807861 698356685/68719476736
 2 40 40 18  0.004205142322462052106857299805 72243795/17179869184
 2 40 40 20  0.001541885518236085772514343262 52978783/34359738368
 2 40 40 22  0.000497382425237447023391723633 8544965/17179869184
 2 40 40 24  0.000139888807098031975328922272 76904685/549755813888
 2 40 40 26  0.000033912438084371387958526611 2330445/68719476736
 2 40 40 28  0.000006981972546782344579696655 959595/137438953472
 2 40 40 30  0.000001196909579448401927947998 82251/68719476736
 2 40 40 32  0.000000166237441590055823326111 45695/274877906944
 2 40 40 34  0.000000017971615307033061981201 1235/68719476736
 2 40 40 36  0.000000001418811734765768051147 195/137438953472
 2 40 40 38  0.000000000072759576141834259033 5/68719476736
 2 40 40 40  0.000000000001818989403545856476 1/549755813888
 3  0  0  0  2.000000000000000000000000000000 2
 3  1  1  1  1.000000000000000000000000000000 1
 3  2  0  0 -0.500000000000000000000000000000 -1/2
 3  2  0  2  1.250000000000000000000000000000 5/4
 3  2  2  0  1.000000000000000000000000000000 1
 3  2  2  2  0.500000000000000000000000000000 1/2
 3  3  1  1  0.125000000000000000000000000000 1/8
 3  3  1  3  0.875000000000000000000000000000 7/8
 3  3  3  1  0.750000000000000000000000000000 3/4
 3  3  3  3  0.250000000000000000000000000000 1/4
 3  4  0  0  0.906250000000000000000000000000 29/32
 3  4  0  2 -0.437500000000000000000000000000 -7/16
 3  4  0  4  0.984375000000000000000000000000 63/64
 3  4  2  0 -0.125000000000000000000000000000 -1/8
 3  4  2  2  0.500000000000000000000000000000 1/2
 3  4  2  4  0.562500000000000000000000000000 9/16
 3  4  4  0  0.750000000000000000000000000000 3/4
 3  4  4  2  0.500000000000000000000000000000 1/2
 3  4  4  4  0.125000000000000000000000000000 1/8
 3  5  1  1  0.296875000000000000000000000000 19/64
 3  5  1  3 -0.070312500000000000000000000000 -9/128
 3  5  1  5  0.773437500000000000000000000000 99/128
 3  5  3  1  0.062500000000000000000000000000 1/16
 3  5  3  3  0.593750000000000000000000000000 19/32
 3  5  3  5  0.343750000000000000000000000000 11/32
 3  5  5  1  0.625000000000000000000000000000 5/8
 3  5  5  3  0.312500000000000000000000000000 5/16
 3  5  5  5  0.062500000000000000000000000000 1/16
 3  6  0  0 -0.414062500000000000000000000000 -53/128
 3  6  0  2  0.755859375000000000000000000000 387/512
 3  6  0  4 -0.386718750000000000000000000000 -99/256
 3  6  0  6  0.837890625000000000000000000000 429/512
 3  6  2  0  0.484375000000000000000000000000 31/64
 3  6  2  2 -0.058593750000000000000000000000 -15/256
 3  6  2  4  0.257812500000000000000000000000 33/128
 3  6  2  6  0.558593750000000000000000000000 143/256
 3  6  4  0 -0.062500000000000000000000000000 -1/16
 3  6  4  2  0.296875000000000000000000000000 19/64
 3  6  4  4  0.531250000000000000000000000000 17/32
 3  6  4  6  0.203125000000000000000000000000 13/64
 3  6  6  0  0.625000000000000000000000000000 5/8
 3  6  6  2  0.468750000000000000000000000000 15/32
 3  6  6  4  0.187500000000000000000000000000 3/16
 3  6  6  6  0.031250000000000000000000000000 1/32
 3  7  1  1  0.086914062500000000000000000000 89/1024
 3  7  1  3  0.354492187500000000000000000000 363/1024
 3  7  1  5 -0.139648437500000000000000000000 -143/1024
 3  7  1  7  0.698242187500000000000000000000 715/1024
 3  7  3  1  0.267578125000000000000000000000 137/512
 3  7  3  3 -0.080078125000000000000000000000 -41/512
 3  7  3  5  0.431640625000000000000000000000 221/512
 3  7  3  7  0.380859375000000000000000000000 195/512
 3  7  5  1  0.039062500000000000000000000000 5/128
 3  7  5  3  0.429687500000000000000000000000 55/128
 3  7  5  5  0.414062500000000000000000000000 53/128
 3  7  5  7  0.117187500000000000000000000000 15/128
 3  7  7  1  0.546875000000000000000000000000 35/64
 3  7  7  3  0.328125000000000000000000000000 21/64
 3  7  7  5  0.109375000000000000000000000000 7/64
 3  7  7  7  0.015625000000000000000000000000 1/64
 3  8  0  0  0.650512695312500000000000000000 5329/8192
 3  8  0  2 -0.381347656250000000000000000000 -781/2048
 3  8  0  4  0.663330078125000000000000000000 2717/4096
 3  8  0  6 -0.349121093750000000000000000000 -715/2048
 3  8  0  8  0.741882324218750000000000000000 12155/16384
 3  8  2  0 -0.129882812500000000000000000000 -133/1024
 3  8  2  2  0.373046875000000000000000000000 191/512
 3  8  2  4  0.025390625000000000000000000000 13/512
 3  8  2  6  0.126953125000000000000000000000 65/512
 3  8  2  8  0.539550781250000000000000000000 1105/2048
 3  8  4  0  0.369140625000000000000000000000 189/512
 3  8  4  2  0.031250000000000000000000000000 1/32
 3  8  4  4  0.066406250000000000000000000000 17/256
 3  8  4  6  0.468750000000000000000000000000 15/32
 3  8  4  8  0.249023437500000000000000000000 255/1024
 3  8  6  0 -0.039062500000000000000000000000 -5/128
 3  8  6  2  0.203125000000000000000000000000 13/64
 3  8  6  4  0.453125000000000000000000000000 29/64
 3  8  6  6  0.296875000000000000000000000000 19/64
 3  8  6  8  0.066406250000000000000000000000 17/256
 3  8  8  0  0.546875000000000000000000000000 35/64
 3  8  8  2  0.437500000000000000000000000000 7/16
 3  8  8  4  0.218750000000000000000000000000 7/32
 3  8  8  6  0.062500000000000000000000000000 1/16
 3  8  8  8  0.007812500000000000000000000000 1/128
 3  9  1  1  0.169250488281250000000000000000 2773/16384
 3  9  1  3 -0.014282226562500000000000000000 -117/8192
 3  9  1  5  0.372924804687500000000000000000 3055/8192
 3  9  1  7 -0.168609619140625000000000000000 -5525/32768
 3  9  1  9  0.640716552734375000000000000000 20995/32768
 3  9  3  1  0.054199218750000000000000000000 111/2048
 3  9  3  3  0.328125000000000000000000000000 21/64
 3  9  3  5 -0.087890625000000000000000000000 -45/512
 3  9  3  7  0.311279296875000000000000000000 1275/4096
 3  9  3  9  0.394287109375000000000000000000 1615/4096
 3  9  5  1  0.243164062500000000000000000000 249/1024
 3  9  5  3 -0.052734375000000000000000000000 -27/512
 3  9  5  5  0.228515625000000000000000000000 117/512
 3  9  5  7  0.423339843750000000000000000000 867/2048
 3  9  5  9  0.157714843750000000000000000000 323/2048
 3  9  7  1  0.027343750000000000000000000000 7/256
 3  9  7  3  0.328125000000000000000000000000 21/64
 3  9  7  5  0.406250000000000000000000000000 13/32
 3  9  7  7  0.201171875000000000000000000000 103/512
 3  9  7  9  0.037109375000000000000000000000 19/512
 3  9  9  1  0.492187500000000000000000000000 63/128
 3  9  9  3  0.328125000000000000000000000000 21/64
 3  9  9  5  0.140625000000000000000000000000 9/64
 3  9  9  7  0.035156250000000000000000000000 9/256
 3  9  9  9  0.003906250000000000000000000000 1/256
 3 10  0  0 -0.360137939453125000000000000000 -11801/32768
 3 10  0  2  0.582199096679687500000000000000 38155/65536
 3 10  0  4 -0.353088378906250000000000000000 -5785/16384
 3 10  0  6  0.598564147949218750000000000000 78455/131072
 3 10  0  8 -0.320358276367187500000000000000 -20995/65536
 3 10  0 10  0.672752380371093750000000000000 88179/131072
 3 10  2  0  0.353332519531250000000000000000 5789/16384
 3 10  2  2 -0.104400634765625000000000000000 -3421/32768
 3 10  2  4  0.274047851562500000000000000000 2245/8192
 3 10  2  6  0.086898803710937500000000000000 5695/65536
 3 10  2  8  0.049285888671875000000000000000 1615/32768
 3 10  2 10  0.517501831054687500000000000000 33915/65536
 3 10  4  0 -0.071777343750000000000000000000 -147/2048
 3 10  4  2  0.255126953125000000000000000000 1045/4096
 3 10  4  4  0.141601562500000000000000000000 145/1024
 3 10  4  6 -0.031127929687500000000000000000 -255/8192
 3 10  4  8  0.394287109375000000000000000000 1615/4096
 3 10  4 10  0.276000976562500000000000000000 2261/8192
 3 10  6  0  0.309570312500000000000000000000 317/1024
 3 10  6  2  0.069824218750000000000000000000 143/2048
 3 10  6  4  0.001953125000000000000000000000 1/512
 3 10  6  6  0.332763671875000000000000000000 1363/4096
 3 10  6  8  0.343261718750000000000000000000 703/2048
 3 10  6 10  0.097412109375000000000000000000 399/4096
 3 10  8  0 -0.027343750000000000000000000000 -7/256
 3 10  8  2  0.150390625000000000000000000000 77/512
 3 10  8  4  0.382812500000000000000000000000 49/128
 3 10  8  6  0.329101562500000000000000000000 337/1024
 3 10  8  8  0.130859375000000000000000000000 67/512
 3 10  8 10  0.020507812500000000000000000000 21/1024
 3 10 10  0  0.492187500000000000000000000000 63/128
 3 10 10  2  0.410156250000000000000000000000 105/256
 3 10 10  4  0.234375000000000000000000000000 15/64
 3 10 10  6  0.087890625000000000000000000000 45/512
 3 10 10  8  0.019531250000000000000000000000 5/256
 3 10 10 10  0.001953125000000000000000000000 1/512
 3 11  1  1  0.066246032714843750000000000000 8683/131072
 3 11  1  3  0.213661193847656250000000000000 28005/131072
 3 11  1  5 -0.069713592529296875000000000000 -18275/262144
 3 11  1  7  0.375804901123046875000000000000 98515/262144
 3 11  1  9 -0.181125640869140625000000000000 -47481/262144
 3 11  1 11  0.595127105712890625000000000000 156009/262144
 3 11  3  1  0.161941528320312500000000000000 10613/65536
 3 11  3  3 -0.044937133789062500000000000000 -2945/65536
 3 11  3  5  0.323600769042968750000000000000 42415/131072
 3 11  3  7 -0.061607360839843750000000000000 -8075/131072
 3 11  3  9  0.224250793457031250000000000000 29393/131072
 3 11  3 11  0.396751403808593750000000000000 52003/131072
 3 11  5  1  0.038208007812500000000000000000 313/8192
 3 11  5  3  0.286987304687500000000000000000 2351/8192
 3 11  5  5 -0.005920410156250000000000000000 -97/16384
 3 11  5  7  0.096252441406250000000000000000 1577/16384
 3 11  5  9  0.397766113281250000000000000000 6517/16384
 3 11  5 11  0.186706542968750000000000000000 3059/16384
 3 11  7  1  0.223876953125000000000000000000 917/4096
 3 11  7  3 -0.025634765625000000000000000000 -105/4096
 3 11  7  5  0.117065429687500000000000000000 959/8192
 3 11  7  7  0.366821289062500000000000000000 3005/8192
 3 11  7  9  0.258911132812500000000000000000 2121/8192
 3 11  7 11  0.058959960937500000000000000000 483/8192
 3 11  9  1  0.020507812500000000000000000000 21/1024
 3 11  9  3  0.260742187500000000000000000000 267/1024
 3 11  9  5  0.376464843750000000000000000000 771/2048
 3 11  9  7  0.248535156250000000000000000000 509/2048
 3 11  9  9  0.082519531250000000000000000000 169/2048
 3 11  9 11  0.011230468750000000000000000000 23/2048
 3 11 11  1  0.451171875000000000000000000000 231/512
 3 11 11  3  0.322265625000000000000000000000 165/512
 3 11 11  5  0.161132812500000000000000000000 165/1024
 3 11 11  7  0.053710937500000000000000000000 55/1024
 3 11 11  9  0.010742187500000000000000000000 11/1024
 3 11 11 11  0.000976562500000000000000000000 1/1024
 3 12  0  0  0.528162002563476562500000000000 276909/524288
 3 12  0  2 -0.339145660400390625000000000000 -88905/262144
 3 12  0  4  0.532457828521728515625000000000 1116645/2097152
 3 12  0  6 -0.329599380493164062500000000000 -172805/524288
 3 12  0  8  0.549845695495605468750000000000 576555/1048576
 3 12  0 10 -0.297563552856445312500000000000 -156009/524288
 3 12  0 12  0.619924068450927734375000000000 1300075/2097152
 3 12  2  0 -0.125144958496093750000000000000 -16403/131072
 3 12  2  2  0.302856445312500000000000000000 2481/8192
 3 12  2  4 -0.062742233276367187500000000000 -32895/524288
 3 12  2  6  0.197143554687500000000000000000 1615/8192
 3 12  2  8  0.129375457763671875000000000000 33915/262144
 3 12  2 10  0.000000000000000000000000000000 0
 3 12  2 12  0.495939254760742187500000000000 260015/524288
 3 12  4  0  0.271926879882812500000000000000 17821/65536
 3 12  4  2 -0.034027099609375000000000000000 -1115/32768
 3 12  4  4  0.138263702392578125000000000000 36245/262144
 3 12  4  6  0.207290649414062500000000000000 13585/65536
 3 12  4  8 -0.065956115722656250000000000000 -8645/131072
 3 12  4 10  0.326736450195312500000000000000 21413/65536
 3 12  4 12  0.291728973388671875000000000000 76475/262144
 3 12  6  0 -0.047485351562500000000000000000 -389/8192
 3 12  6  2  0.191894531250000000000000000000 393/2048
 3 12  6  4  0.184295654296875000000000000000 6039/32768
 3 12  6  6 -0.045654296875000000000000000000 -187/4096
 3 12  6  8  0.216613769531250000000000000000 3549/16384
 3 12  6 10  0.353759765625000000000000000000 1449/4096
 3 12  6 12  0.122833251953125000000000000000 4025/32768
 3 12  8  0  0.271728515625000000000000000000 1113/4096
 3 12  8  2  0.089355468750000000000000000000 183/2048
 3 12  8  4 -0.018493652343750000000000000000 -303/16384
 3 12  8  6  0.225341796875000000000000000000 923/4096
 3 12  8  8  0.347534179687500000000000000000 2847/8192
 3 12  8 10  0.185302734375000000000000000000 759/4096
 3 12  8 12  0.035095214843750000000000000000 575/16384
 3 12 10  0 -0.020507812500000000000000000000 -21/1024
 3 12 10  2  0.117187500000000000000000000000 15/128
 3 12 10  4  0.325927734375000000000000000000 1335/4096
 3 12 10  6  0.332031250000000000000000000000 85/256
 3 12 10  8  0.178222656250000000000000000000 365/2048
 3 12 10 10  0.050781250000000000000000000000 13/256
 3 12 10 12  0.006103515625000000000000000000 25/4096
 3 12 12  0  0.451171875000000000000000000000 231/512
 3 12 12  2  0.386718750000000000000000000000 99/256
 3 12 12  4  0.241699218750000000000000000000 495/2048
 3 12 12  6  0.107421875000000000000000000000 55/512
 3 12 12  8  0.032226562500000000000000000000 33/1024
 3 12 12 10  0.005859375000000000000000000000 3/512
 3 12 12 12  0.000488281250000000000000000000 1/2048
 3 13  1  1  0.117117881774902343750000000000 122807/1048576
 3 13  1  3  0.003051996231079101562500000000 12801/4194304
 3 13  1  5  0.238343477249145507812500000000 999685/4194304
 3 13  1  7 -0.102422237396240234375000000000 -214795/2097152
 3 13  1  9  0.371954441070556640625000000000 780045/2097152
 3 13  1 11 -0.185977220535278320312500000000 -780045/4194304
 3 13  1 13  0.557931661605834960937500000000 2340135/4194304
 3 13  3  1  0.045864105224609375000000000000 12023/262144
 3 13  3  3  0.217112541198730468750000000000 227659/1048576
 3 13  3  5 -0.083622932434082031250000000000 -87685/1048576
 3 13  3  7  0.295534133911132812500000000000 154945/524288
 3 13  3  9 -0.029172897338867187500000000000 -15295/524288
 3 13  3 11  0.160450935363769531250000000000 168245/1048576
 3 13  3 13  0.393834114074707031250000000000 412965/1048576
 3 13  5  1  0.152946472167968750000000000000 20047/131072
 3 13  5  3 -0.046773910522460937500000000000 -24523/524288
 3 13  5  5  0.248018264770507812500000000000 130033/524288
 3 13  5  7  0.059894561767578125000000000000 15701/262144
 3 13  5  9  0.017810821533203125000000000000 4669/262144
 3 13  5 11  0.360822677612304687500000000000 189175/524288
 3 13  5 13  0.207281112670898437500000000000 108675/524288
 3 13  7  1  0.028869628906250000000000000000 473/16384
 3 13  7  3  0.249160766601562500000000000000 16329/65536
 3 13  7  5  0.055679321289062500000000000000 3649/65536
 3 13  7  7  0.005096435546875000000000000000 167/32768
 3 13  7  9  0.292694091796875000000000000000 9591/32768
 3 13  7 11  0.289535522460937500000000000000 18975/65536
 3 13  7 13  0.078964233398437500000000000000 5175/65536
 3 13  9  1  0.208374023437500000000000000000 1707/8192
 3 13  9  3 -0.003753662109375000000000000000 -123/32768
 3 13  9  5  0.055938720703125000000000000000 1833/32768
 3 13  9  7  0.293029785156250000000000000000 4801/16384
 3 13  9  9  0.298400878906250000000000000000 4889/16384
 3 13  9 11  0.127410888671875000000000000000 4175/32768
 3 13  9 13  0.020599365234375000000000000000 675/32768
 3 13 11  1  0.016113281250000000000000000000 33/2048
 3 13 11  3  0.213500976562500000000000000000 1749/8192
 3 13 11  5  0.342407226562500000000000000000 2805/8192
 3 13 11  7  0.271240234375000000000000000000 1111/4096
 3 13 11  9  0.122802734375000000000000000000 503/4096
 3 13 11 11  0.030639648437500000000000000000 251/8192
 3 13 11 13  0.003295898437500000000000000000 27/8192
 3 13 13  1  0.418945312500000000000000000000 429/1024
 3 13 13  3  0.314208984375000000000000000000 1287/4096
 3 13 13  5  0.174560546875000000000000000000 715/4096
 3 13 13  7  0.069824218750000000000000000000 143/2048
 3 13 13  9  0.019042968750000000000000000000 39/2048
 3 13 13 11  0.003173828125000000000000000000 13/4096
 3 13 13 13  0.000244140625000000000000000000 1/4096
 3 14  0  0 -0.323286533355712890625000000000 -677981/2097152
 3 14  0  2  0.487832009792327880859375000000 8184463/16777216
 3 14  0  4 -0.320473790168762207031250000000 -2688329/8388608
 3 14  0  6  0.493917763233184814453125000000 8286565/16777216
 3 14  0  8 -0.309962034225463867187500000000 -1300075/4194304
 3 14  0 10  0.511437356472015380859375000000 8580495/16777216
 3 14  0 12 -0.278965830802917480468750000000 -2340135/8388608
 3 14  0 14  0.577857792377471923828125000000 9694845/16777216
 3 14  2  0  0.288126945495605468750000000000 302123/1048576
 3 14  2  2 -0.111283183097839355468750000000 -933511/8388608
 3 14  2  4  0.250184774398803710937500000000 1049351/4194304
 3 14  2  6 -0.023227334022521972656250000000 -194845/8388608
 3 14  2  8  0.138571262359619140625000000000 290605/2097152
 3 14  2 10  0.158627629280090332031250000000 1330665/8388608
 3 14  2 12 -0.032819509506225585937500000000 -137655/4194304
 3 14  2 14  0.475882887840270996093750000000 3991995/8388608
 3 14  4  0 -0.073116302490234375000000000000 -19167/262144
 3 14  4  2  0.218601703643798828125000000000 458441/2097152
 3 14  4  4  0.029103279113769531250000000000 30517/1048576
 3 14  4  6  0.052621364593505859375000000000 110355/2097152
 3 14  4  8  0.237989425659179687500000000000 124775/524288
 3 14  4 10 -0.071780681610107421875000000000 -150535/2097152
 3 14  4 12  0.269465446472167968750000000000 282555/1048576
 3 14  4 14  0.300557613372802734375000000000 630315/2097152
 3 14  6  0  0.229301452636718750000000000000 30055/131072
 3 14  6  2  0.000206947326660156250000000000 217/1048576
 3 14  6  4  0.068746566772460937500000000000 36043/524288
 3 14  6  6  0.229998588562011718750000000000 241171/1048576
 3 14  6  8 -0.028865814208984375000000000000 -7567/262144
 3 14  6 10  0.126671791076660156250000000000 132825/1048576
 3 14  6 12  0.345468521118164062500000000000 181125/524288
 3 14  6 14  0.143122673034667968750000000000 150075/1048576
 3 14  8  0 -0.034484863281250000000000000000 -565/16384
 3 14  8  2  0.151969909667968750000000000000 19919/131072
 3 14  8  4  0.197006225585937500000000000000 12911/65536
 3 14  8  6 -0.020469665527343750000000000000 -2683/131072
 3 14  8  8  0.097076416015625000000000000000 3181/32768
 3 14  8 10  0.318717956542968750000000000000 41775/131072
 3 14  8 12  0.223159790039062500000000000000 14625/65536
 3 14  8 14  0.049781799316406250000000000000 6525/131072
 3 14 10  0  0.244995117187500000000000000000 2007/8192
 3 14 10  2  0.099929809570312500000000000000 6549/65536
 3 14 10  4 -0.021881103515625000000000000000 -717/32768
 3 14 10  6  0.149276733398437500000000000000 9783/65536
 3 14 10  8  0.314514160156250000000000000000 5153/16384
 3 14 10 10  0.238845825195312500000000000000 15653/65536
 3 14 10 12  0.084869384765625000000000000000 2781/32768
 3 14 10 14  0.011947631835937500000000000000 783/65536
 3 14 12  0 -0.016113281250000000000000000000 -33/2048
 3 14 12  2  0.094665527343750000000000000000 1551/16384
 3 14 12  4  0.280639648437500000000000000000 2299/8192
 3 14 12  6  0.321594238281250000000000000000 5269/16384
 3 14 12  8  0.209228515625000000000000000000 857/4096
 3 14 12 10  0.081970214843750000000000000000 1343/16384
 3 14 12 12  0.018188476562500000000000000000 149/8192
 3 14 12 14  0.001770019531250000000000000000 29/16384
 3 14 14  0  0.418945312500000000000000000000 429/1024
 3 14 14  2  0.366577148437500000000000000000 3003/8192
 3 14 14  4  0.244384765625000000000000000000 1001/4096
 3 14 14  6  0.122192382812500000000000000000 1001/8192
 3 14 14  8  0.044433593750000000000000000000 91/2048
 3 14 14 10  0.011108398437500000000000000000 91/8192
 3 14 14 12  0.001708984375000000000000000000 7/4096
 3 14 14 14  0.000122070312500000000000000000 1/8192
 3 15  1  1  0.053576737642288208007812500000 1797737/33554432
 3 15  1  3  0.150077909231185913085937500000 5035779/33554432
 3 15  1  5 -0.038142770528793334960937500000 -1279859/33554432
 3 15  1  7  0.252072066068649291992187500000 8458135/33554432
 3 15  1  9 -0.122617334127426147460937500000 -4114355/33554432
 3 15  1 11  0.365117043256759643554687500000 12251295/33554432
 3 15  1 13 -0.186953991651535034179687500000 -6273135/33554432
 3 15  1 15  0.526870340108871459960937500000 17678835/33554432
 3 15  3  1  0.115300476551055908203125000000 1934421/16777216
 3 15  3  3 -0.023809254169464111328125000000 -399453/16777216
 3 15  3  5  0.237963974475860595703125000000 3992373/16777216
 3 15  3  7 -0.092556774616241455078125000000 -1552845/16777216
 3 15  3  9  0.260876715183258056640625000000 4376785/16777216
 3 15  3 11  0.001295506954193115234375000000 21735/16777216
 3 15  3 13  0.112709105014801025390625000000 1890945/16777216
 3 15  3 15  0.388220250606536865234375000000 6513255/16777216
 3 15  5  1  0.034550428390502929687500000000 144915/4194304
 3 15  5  3  0.205103158950805664062500000000 860265/4194304
 3 15  5  5 -0.057783365249633789062500000000 -242361/4194304
 3 15  5  7  0.185977220535278320312500000000 780045/4194304
 3 15  5  9  0.114196538925170898437500000000 478975/4194304
 3 15  5 11 -0.025910139083862304687500000000 -108675/4194304
 3 15  5 13  0.322026014328002929687500000000 1350675/4194304
 3 15  5 15  0.221840143203735351562500000000 930465/4194304
 3 15  7  1  0.144627094268798828125000000000 303305/2097152
 3 15  7  3 -0.040195941925048828125000000000 -84297/2097152
 3 15  7  5  0.181961536407470703125000000000 381601/2097152
 3 15  7  7  0.133773326873779296875000000000 280543/2097152
 3 15  7  9 -0.035893917083740234375000000000 -75275/2097152
 3 15  7 11  0.217473506927490234375000000000 456075/2097152
 3 15  7 13  0.301802158355712890625000000000 632925/2097152
 3 15  7 15  0.096452236175537109375000000000 202275/2097152
 3 15  9  1  0.022830963134765625000000000000 5985/262144
 3 15  9  3  0.217266082763671875000000000000 56955/262144
 3 15  9  5  0.096027374267578125000000000000 25173/262144
 3 15  9  7 -0.022830963134765625000000000000 -5985/262144
 3 15  9  9  0.186176300048828125000000000000 48805/262144
 3 15  9 11  0.305385589599609375000000000000 80055/262144
 3 15  9 13  0.164279937744140625000000000000 43065/262144
 3 15  9 15  0.030864715576171875000000000000 8091/262144
 3 15 11  1  0.195625305175781250000000000000 25641/131072
 3 15 11  3  0.013175964355468750000000000000 1727/131072
 3 15 11  5  0.022407531738281250000000000000 2937/131072
 3 15 11  7  0.226066589355468750000000000000 29631/131072
 3 15 11  9  0.299476623535156250000000000000 39253/131072
 3 15 11 11  0.181297302246093750000000000000 23763/131072
 3 15 11 13  0.055091857910156250000000000000 7221/131072
 3 15 11 15  0.006858825683593750000000000000 899/131072
 3 15 13  1  0.013092041015625000000000000000 429/32768
 3 15 13  3  0.178924560546875000000000000000 5863/32768
 3 15 13  5  0.309844970703125000000000000000 10153/32768
 3 15 13  7  0.278900146484375000000000000000 9139/32768
 3 15 13  9  0.154327392578125000000000000000 5057/32768
 3 15 13 11  0.053314208984375000000000000000 1747/32768
 3 15 13 13  0.010650634765625000000000000000 349/32768
 3 15 13 15  0.000946044921875000000000000000 31/32768
 3 15 15  1  0.392761230468750000000000000000 6435/16384
 3 15 15  3  0.305480957031250000000000000000 5005/16384
 3 15 15  5  0.183288574218750000000000000000 3003/16384
 3 15 15  7  0.083312988281250000000000000000 1365/16384
 3 15 15  9  0.027770996093750000000000000000 455/16384
 3 15 15 11  0.006408691406250000000000000000 105/16384
 3 15 15 13  0.000915527343750000000000000000 15/16384
 3 15 15 15  0.000061035156250000000000000000 1/16384
 3 16  0  0  0.453993963077664375305175781250 243736153/536870912
 3 16  0  2 -0.308302655816078186035156250000 -20689841/67108864
 3 16  0  4  0.455936513841152191162109375000 61194763/134217728
 3 16  0  6 -0.304173037409782409667968750000 -20412707/67108864
 3 16  0  8  0.462834853678941726684570312500 124241285/268435456
 3 16  0 10 -0.293324366211891174316406250000 -19684665/67108864
 3 16  0 12  0.480131842195987701416015625000 64442205/134217728
 3 16  0 14 -0.263435170054435729980468750000 -17678835/67108864
 3 16  0 16  0.543335038237273693084716796875 583401555/1073741824
 3 16  2  0 -0.119249731302261352539062500000 -4001357/33554432
 3 16  2  2  0.258856117725372314453125000000 4342885/16777216
 3 16  2  4 -0.087139844894409179687500000000 -365491/4194304
 3 16  2  6  0.202895581722259521484375000000 3404023/16777216
 3 16  2  8  0.010316073894500732421875000000 173075/16777216
 3 16  2 10  0.093708336353302001953125000000 1572165/16777216
 3 16  2 12  0.178903341293334960937500000000 750375/4194304
 3 16  2 14 -0.055460035800933837890625000000 -930465/16777216
 3 16  2 16  0.457545295357704162597656250000 30705345/67108864
 3 16  4  0  0.222967207431793212890625000000 3740769/16777216
 3 16  4  2 -0.053029298782348632812500000000 -222421/4194304
 3 16  4  4  0.151633977890014648437500000000 635999/4194304
 3 16  4  6  0.084179162979125976562500000000 353073/4194304
 3 16  4  8 -0.003742575645446777343750000000 -31395/8388608
 3 16  4 10  0.247009992599487304687500000000 1036035/4194304
 3 16  4 12 -0.064405202865600585937500000000 -270135/4194304
 3 16  4 14  0.221840143203735351562500000000 930465/4194304
 3 16  4 16  0.305030196905136108398437500000 10235115/33554432
 3 16  6  0 -0.050123929977416992187500000000 -210235/4194304
 3 16  6  2  0.171835422515869140625000000000 360365/2097152
 3 16  6  4  0.075796127319335937500000000000 39739/524288
 3 16  6  6 -0.008034229278564453125000000000 -16849/2097152
 3 16  6  8  0.227892398834228515625000000000 477925/2097152
 3 16  6 10  0.008261203765869140625000000000 17325/2097152
 3 16  6 12  0.062227249145507812500000000000 32625/524288
 3 16  6 14  0.327937602996826171875000000000 687735/2097152
 3 16  6 16  0.159146189689636230468750000000 1335015/8388608
 3 16  8  0  0.201942920684814453125000000000 423505/2097152
 3 16  8  2  0.020294189453125000000000000000 665/32768
 3 16  8  4  0.030523300170898437500000000000 16003/524288
 3 16  8  6  0.214935302734375000000000000000 7043/32768
 3 16  8  8  0.033535957336425781250000000000 35165/1048576
 3 16  8 10  0.017852783203125000000000000000 585/32768
 3 16  8 12  0.271310806274414062500000000000 142245/524288
 3 16  8 14  0.246917724609375000000000000000 8091/32768
 3 16  8 16  0.063658475875854492187500000000 267003/4194304
 3 16 10  0 -0.026538848876953125000000000000 -6957/262144
 3 16 10  2  0.124519348144531250000000000000 16321/131072
 3 16 10  4  0.196319580078125000000000000000 6433/32768
 3 16 10  6  0.011558532714843750000000000000 1515/131072
 3 16 10  8  0.029930114746093750000000000000 3923/131072
 3 16 10 10  0.247322082519531250000000000000 32417/131072
 3 16 10 12  0.268157958984375000000000000000 8787/32768
 3 16 10 14  0.116600036621093750000000000000 15283/131072
 3 16 10 16  0.018861770629882812500000000000 9889/524288
 3 16 12  0  0.224830627441406250000000000000 29469/131072
 3 16 12  2  0.105743408203125000000000000000 3465/32768
 3 16 12  4 -0.018463134765625000000000000000 -605/32768
 3 16 12  6  0.097015380859375000000000000000 3179/32768
 3 16 12  8  0.270156860351562500000000000000 17705/65536
 3 16 12 10  0.262237548828125000000000000000 8593/32768
 3 16 12 12  0.131988525390625000000000000000 4325/32768
 3 16 12 14  0.035003662109375000000000000000 1147/32768
 3 16 12 16  0.003902435302734375000000000000 1023/262144
 3 16 14  0 -0.013092041015625000000000000000 -429/32768
 3 16 14  2  0.078552246093750000000000000000 1287/16384
 3 16 14  4  0.244384765625000000000000000000 1001/4096
 3 16 14  6  0.305480957031250000000000000000 5005/16384
 3 16 14  8  0.227722167968750000000000000000 3731/16384
 3 16 14 10  0.109802246093750000000000000000 1799/16384
 3 16 14 12  0.033935546875000000000000000000 139/4096
 3 16 14 14  0.006164550781250000000000000000 101/16384
 3 16 14 16  0.000503540039062500000000000000 33/65536
 3 16 16  0  0.392761230468750000000000000000 6435/16384
 3 16 16  2  0.349121093750000000000000000000 715/2048
 3 16 16  4  0.244384765625000000000000000000 1001/4096
 3 16 16  6  0.133300781250000000000000000000 273/2048
 3 16 16  8  0.055541992187500000000000000000 455/8192
 3 16 16 10  0.017089843750000000000000000000 35/2048
 3 16 16 12  0.003662109375000000000000000000 15/4096
 3 16 16 14  0.000488281250000000000000000000 1/2048
 3 16 16 16  0.000030517578125000000000000000 1/32768
 3 17  1  1  0.089072109200060367584228515625 95640449/1073741824
 3 17  1  3  0.009597156196832656860351562500 2576217/268435456
 3 17  1  5  0.171902377158403396606445312500 46144693/268435456
 3 17  1  7 -0.066135330125689506530761718750 -35506135/536870912
 3 17  1  9  0.259384782984852790832519531250 139256145/536870912
 3 17  1 11 -0.135407466441392898559570312500 -36348165/268435456
 3 17  1 13  0.357023980468511581420898437500 95837895/268435456
 3 17  1 15 -0.185877776239067316055297851562 -399169485/2147483648
 3 17  1 17  0.500440166797488927841186523438 1074687075/2147483648
 3 17  3  1  0.039471670985221862792968750000 2648899/67108864
 3 17  3  3  0.158969730138778686523437500000 5334139/33554432
 3 17  3  5 -0.062179535627365112304687500000 -2086399/33554432
 3 17  3  7  0.239380896091461181640625000000 4016145/16777216
 3 17  3  9 -0.087230801582336425781250000000 -731745/8388608
 3 17  3 11  0.226312726736068725585937500000 7593795/33554432
 3 17  3 13  0.027730017900466918945312500000 930465/33554432
 3 17  3 15  0.076257549226284027099609375000 10235115/134217728
 3 17  3 17  0.381287746131420135498046875000 51175575/134217728
 3 17  5  1  0.111274272203445434570312500000 3733745/33554432
 3 17  5  3 -0.031985044479370117187500000000 -134155/4194304
 3 17  5  5  0.209570884704589843750000000000 219751/1048576
 3 17  5  7 -0.035829842090606689453125000000 -601125/16777216
 3 17  5  9  0.125513970851898193359375000000 2105775/16777216
 3 17  5 11  0.152456760406494140625000000000 319725/2097152
 3 17  5 13 -0.048226118087768554687500000000 -202275/4194304
 3 17  5 15  0.285136923193931579589843750000 19135215/67108864
 3 17  5 17  0.232088193297386169433593750000 15575175/67108864
 3 17  7  1  0.027347207069396972656250000000 229405/8388608
 3 17  7  3  0.189420461654663085937500000000 794487/4194304
 3 17  7  5 -0.025351285934448242187500000000 -106331/4194304
 3 17  7  7  0.100391387939453125000000000000 26317/262144
 3 17  7  9  0.179665088653564453125000000000 376785/2097152
 3 17  7 11 -0.037647485733032226562500000000 -157905/4194304
 3 17  7 13  0.152394533157348632812500000000 639189/4194304
 3 17  7 15  0.302377760410308837890625000000 5073057/16777216
 3 17  7 17  0.111402332782745361328125000000 1869021/16777216
 3 17  9  1  0.137277841567993164062500000000 575785/4194304
 3 17  9  3 -0.031437873840332031250000000000 -32965/1048576
 3 17  9  5  0.130640983581542968750000000000 136987/1048576
 3 17  9  7  0.167810916900634765625000000000 351925/2097152
 3 17  9  9 -0.021855831146240234375000000000 -45835/2097152
 3 17  9 11  0.096936225891113281250000000000 101645/1048576
 3 17  9 13  0.287213325500488281250000000000 301165/1048576
 3 17  9 15  0.192154288291931152343750000000 1611907/8388608
 3 17  9 17  0.041260123252868652343750000000 346115/8388608
 3 17 11  1  0.018651962280273437500000000000 9779/524288
 3 17 11  3  0.190883636474609375000000000000 50039/262144
 3 17 11  5  0.120807647705078125000000000000 31669/262144
 3 17 11  7 -0.021736145019531250000000000000 -2849/131072
 3 17 11  9  0.105346679687500000000000000000 863/8192
 3 17 11 11  0.273555755615234375000000000000 71711/262144
 3 17 11 13  0.220783233642578125000000000000 57877/262144
 3 17 11 15  0.080325126647949218750000000000 84227/1048576
 3 17 11 17  0.011382102966308593750000000000 11935/1048576
 3 17 13  1  0.184925079345703125000000000000 48477/262144
 3 17 13  3  0.026184082031250000000000000000 429/16384
 3 17 13  5  0.004364013671875000000000000000 143/32768
 3 17 13  7  0.171287536621093750000000000000 22451/131072
 3 17 13  9  0.280632019042968750000000000000 36783/131072
 3 17 13 11  0.215667724609375000000000000000 7067/32768
 3 17 13 13  0.092895507812500000000000000000 761/8192
 3 17 13 15  0.021841049194335937500000000000 11451/524288
 3 17 13 17  0.002202987670898437500000000000 1155/524288
 3 17 15  1  0.010910034179687500000000000000 715/65536
 3 17 15  3  0.152740478515625000000000000000 5005/32768
 3 17 15  5  0.280487060546875000000000000000 9191/32768
 3 17 15  7  0.277709960937500000000000000000 2275/8192
 3 17 15  9  0.177307128906250000000000000000 2905/16384
 3 17 15 11  0.075836181640625000000000000000 2485/32768
 3 17 15 13  0.021209716796875000000000000000 695/32768
 3 17 15 15  0.003532409667968750000000000000 463/131072
 3 17 15 17  0.000267028808593750000000000000 35/131072
 3 17 17  1  0.370941162109375000000000000000 12155/32768
 3 17 17  3  0.296752929687500000000000000000 2431/8192
 3 17 17  5  0.188842773437500000000000000000 1547/8192
 3 17 17  7  0.094421386718750000000000000000 1547/16384
 3 17 17  9  0.036315917968750000000000000000 595/16384
 3 17 17 11  0.010375976562500000000000000000 85/8192
 3 17 17 13  0.002075195312500000000000000000 17/8192
 3 17 17 15  0.000259399414062500000000000000 17/65536
 3 17 17 17  0.000015258789062500000000000000 1/65536
 3 18  0  0 -0.296123181004077196121215820312 -635919689/2147483648
 3 18  0  2  0.426840659463778138160705566406 1833266673/4294967296
 3 18  0  4 -0.294725133106112480163574218750 -158229351/536870912
 3 18  0  6  0.429776560049504041671752929688 922938135/2147483648
 3 18  0  8 -0.289930407889187335968017578125 -311310405/1073741824
 3 18  0 10  0.437041295226663351058959960938 938539035/2147483648
 3 18  0 12 -0.279033305123448371887207031250 -149804865/536870912
 3 18  0 14  0.453970722737722098827362060547 3899578815/8589934592
 3 18  0 16 -0.250220083398744463920593261719 -1074687075/4294967296
 3 18  0 18  0.514341282541863620281219482422 4418157975/8589934592
 3 18  2  0  0.247793511487543582916259765625 266066257/1073741824
 3 18  2  2 -0.110300784464925527572631835938 -236869131/2147483648
 3 18  2  4  0.226284708827733993530273437500 60742839/268435456
 3 18  2  6 -0.061411377973854541778564453125 -65939965/1073741824
 3 18  2  8  0.162383699789643287658691406250 87179085/536870912
 3 18  2 10  0.037821284495294094085693359375 40610295/1073741824
 3 18  2 12  0.058926288038492202758789062500 15817905/268435456
 3 18  2 14  0.193026921479031443595886230469 829044315/4294967296
 3 18  2 16 -0.071491452399641275405883789062 -153526725/2147483648
 3 18  2 18  0.440863956464454531669616699219 1893496275/4294967296
 3 18  4  0 -0.072221264243125915527343750000 -4846687/67108864
 3 18  4  2  0.191894613206386566162109375000 25755659/134217728
 3 18  4  4 -0.014445960521697998046875000000 -242363/16777216
 3 18  4  6  0.091292038559913635253906250000 6126505/67108864
 3 18  4  8  0.124659687280654907226562500000 4182885/33554432
 3 18  4 10 -0.038483664393424987792968750000 -2582595/67108864
 3 18  4 12  0.243541896343231201171875000000 4085955/16777216
 3 18  4 14 -0.051390957087278366088867187500 -13795155/268435456
 3 18  4 16  0.182355009019374847412109375000 24475275/134217728
 3 18  4 18  0.306687969714403152465820312500 82325925/268435456
 3 18  6  0  0.188745409250259399414062500000 6333245/33554432
 3 18  6  2 -0.023806974291801452636718750000 -1597659/67108864
 3 18  6  4  0.095031380653381347656250000000 797181/8388608
 3 18  6  6  0.132424801588058471679687500000 4443439/33554432
 3 18  6  8 -0.043022096157073974609375000000 -721791/16777216
 3 18  6 10  0.201732963323593139648437500000 6769035/33554432
 3 18  6 12  0.047261595726013183593750000000 396459/8388608
 3 18  6 14  0.017903946340084075927734375000 2403027/134217728
 3 18  6 16  0.306356415152549743652343750000 20559231/67108864
 3 18  6 18  0.171745263040065765380859375000 23051259/134217728
 3 18  8  0 -0.037317872047424316406250000000 -313045/8388608
 3 18  8  2  0.141009628772735595703125000000 2365749/16777216
 3 18  8  4  0.101112842559814453125000000000 212049/2097152
 3 18  8  6 -0.028189301490783691406250000000 -236469/8388608
 3 18  8  8  0.179469823837280273437500000000 752751/4194304
 3 18  8 10  0.090696215629577636718750000000 760815/8388608
 3 18  8 12 -0.021862506866455078125000000000 -45849/2097152
 3 18  8 14  0.220152229070663452148437500000 7387083/33554432
 3 18  8 16  0.259938776493072509765625000000 4361049/16777216
 3 18  8 18  0.076331228017807006835937500000 2561251/33554432
 3 18 10  0  0.182468652725219726562500000000 765329/4194304
 3 18 10  2  0.033168435096740722656250000000 278237/8388608
 3 18 10  4  0.009127616882324218750000000000 9571/1048576
 3 18 10  6  0.187203168869018554687500000000 785187/4194304
 3 18 10  8  0.084852695465087890625000000000 177949/2097152
 3 18 10 10 -0.020330667495727539062500000000 -85273/4194304
 3 18 10 12  0.171086311340332031250000000000 179397/1048576
 3 18 10 14  0.273637950420379638671875000000 4590883/16777216
 3 18 10 16  0.143699049949645996093750000000 1205435/8388608
 3 18 10 18  0.026321113109588623046875000000 441595/16777216
 3 18 12  0 -0.021253585815429687500000000000 -11143/524288
 3 18 12  2  0.104578971862792968750000000000 109659/1048576
 3 18 12  4  0.189582824707031250000000000000 24849/131072
 3 18 12  6  0.040346145629882812500000000000 21153/524288
 3 18 12  8 -0.002391815185546875000000000000 -627/262144
 3 18 12 10  0.175363540649414062500000000000 91941/524288
 3 18 12 12  0.269462585449218750000000000000 35319/131072
 3 18 12 14  0.172918796539306640625000000000 362637/2097152
 3 18 12 16  0.053973197937011718750000000000 56595/1048576
 3 18 12 18  0.006792545318603515625000000000 14245/2097152
 3 18 14  0  0.208927154541015625000000000000 54769/262144
 3 18 14  2  0.108827590942382812500000000000 57057/524288
 3 18 14  4 -0.012496948242187500000000000000 -819/65536
 3 18 14  6  0.061443328857421875000000000000 16107/262144
 3 18 14  8  0.225746154785156250000000000000 29589/131072
 3 18 14 10  0.264919281005859375000000000000 69447/262144
 3 18 14 12  0.168869018554687500000000000000 11067/65536
 3 18 14 14  0.063574790954589843750000000000 66663/1048576
 3 18 14 16  0.013418197631835937500000000000 7035/524288
 3 18 14 18  0.001235008239746093750000000000 1295/1048576
 3 18 16  0 -0.010910034179687500000000000000 -715/65536
 3 18 16  2  0.066551208496093750000000000000 8723/131072
 3 18 16  4  0.215026855468750000000000000000 3523/16384
 3 18 16  6  0.287429809570312500000000000000 18837/65536
 3 18 16  8  0.237335205078125000000000000000 7777/32768
 3 18 16 10  0.132827758789062500000000000000 8705/65536
 3 18 16 12  0.051086425781250000000000000000 837/16384
 3 18 16 14  0.013050079345703125000000000000 3421/262144
 3 18 16 16  0.002006530761718750000000000000 263/131072
 3 18 16 18  0.000141143798828125000000000000 37/262144
 3 18 18  0  0.370941162109375000000000000000 12155/32768
 3 18 18  2  0.333847045898437500000000000000 21879/65536
 3 18 18  4  0.242797851562500000000000000000 1989/8192
 3 18 18  6  0.141632080078125000000000000000 4641/32768
 3 18 18  8  0.065368652343750000000000000000 1071/16384
 3 18 18 10  0.023345947265625000000000000000 765/32768
 3 18 18 12  0.006225585937500000000000000000 51/8192
 3 18 18 14  0.001167297363281250000000000000 153/131072
 3 18 18 16  0.000137329101562500000000000000 9/65536
 3 18 18 18  0.000007629394531250000000000000 1/131072
 3 19  1  1  0.045032993541099131107330322266 386830469/8589934592
 3 19  1  3  0.114452569163404405117034912109 983140083/8589934592
 3 19  1  5 -0.021939998259767889976501464844 -94231575/4294967296
 3 19  1  7  0.186544567113742232322692871094 801202815/4294967296
 3 19  1  9 -0.085726847173646092414855957031 -368194005/4294967296
 3 19  1 11  0.262785247759893536567687988281 1128654045/4294967296
 3 19  1 13 -0.143578666902612894773483276367 -2466662715/17179869184
 3 19  1 15  0.348520830448251217603683471680 5987542275/17179869184
 3 19  1 17 -0.183693315193522721529006958008 -3155827125/17179869184
 3 19  1 19  0.477602619503159075975418090820 8205150525/17179869184
 3 19  3  1  0.089111367007717490196228027344 382730407/4294967296
 3 19  3  3 -0.012253441615030169486999511719 -52628131/4294967296
 3 19  3  5  0.183039240073412656784057617188 393073775/2147483648
 3 19  3  7 -0.080918872263282537460327148438 -173771955/2147483648
 3 19  3  9  0.230421305168420076370239257812 494825985/2147483648
 3 19  3 11 -0.075409824494272470474243164062 -161941365/2147483648
 3 19  3 13  0.194322056486271321773529052734 1669213755/8589934592
 3 19  3 15  0.049992211279459297657012939453 429429825/8589934592
 3 19  3 17  0.047919995267875492572784423828 411629625/8589934592
 3 19  3 19  0.373775963089428842067718505859 3210711075/8589934592
 3 19  5  1  0.031031619757413864135742187500 8329987/268435456
 3 19  5  3  0.156321574002504348754882812500 41962253/268435456
 3 19  5  5 -0.057419754564762115478515625000 -7706749/134217728
 3 19  5  7  0.188507057726383209228515625000 25300989/134217728
 3 19  5  9 -0.003070525825023651123046875000 -412119/134217728
 3 19  5 11  0.074569635093212127685546875000 10008567/134217728
 3 19  5 13  0.176884358748793601989746093750 94964067/536870912
 3 19  5 15 -0.057524716481566429138183593750 -30883347/536870912
 3 19  5 17  0.251484135165810585021972656250 135014517/536870912
 3 19  5 19  0.239216616377234458923339843750 128428443/536870912
 3 19  7  1  0.106967888772487640380859375000 14356987/134217728
 3 19  7  3 -0.032747022807598114013671875000 -4395231/134217728
 3 19  7  5  0.175541147589683532714843750000 11780367/67108864
 3 19  7  7  0.019950225949287414550781250000 1338837/67108864
 3 19  7  9  0.034773364663124084472656250000 2333601/67108864
 3 19  7 11  0.196561619639396667480468750000 13191027/67108864
 3 19  7 13 -0.020666901022195816040039062500 -5547729/268435456
 3 19  7 15  0.099797923117876052856445312500 26789301/268435456
 3 19  7 17  0.295783508569002151489257812500 79398781/268435456
 3 19  7 19  0.124038245528936386108398437500 33296263/268435456
 3 19  9  1  0.022386580705642700195312500000 751169/33554432
 3 19  9  3  0.173647135496139526367187500000 5826631/33554432
 3 19  9  5  0.003986179828643798828125000000 66877/16777216
 3 19  9  7  0.043857276439666748046875000000 735803/16777216
 3 19  9  9  0.189199864864349365234375000000 3174247/16777216
 3 19  9 11  0.012858450412750244140625000000 215729/16777216
 3 19  9 13  0.034293666481971740722656250000 2301409/67108864
 3 19  9 15  0.256559714674949645996093750000 17217431/67108864
 3 19  9 17  0.211884960532188415527343750000 14219359/67108864
 3 19  9 19  0.051326170563697814941406250000 3444441/67108864
 3 19 11  1  0.130829274654388427734375000000 2194951/16777216
 3 19 11  3 -0.022654712200164794921875000000 -380083/16777216
 3 19 11  5  0.092322230339050292968750000000 774455/8388608
 3 19 11  7  0.176741242408752441406250000000 1482613/8388608
 3 19 11  9  0.013400197029113769531250000000 112409/8388608
 3 19 11 11  0.024235129356384277343750000000 203299/8388608
 3 19 11 13  0.222769588232040405273437500000 7474907/33554432
 3 19 11 15  0.241789370775222778320312500000 8113105/33554432
 3 19 11 17  0.104010850191116333007812500000 3490025/33554432
 3 19 11 19  0.016556829214096069335937500000 555555/33554432
 3 19 13  1  0.015614986419677734375000000000 32747/2097152
 3 19 13  3  0.169062137603759765625000000000 354549/2097152
 3 19 13  5  0.135073661804199218750000000000 141635/1048576
 3 19 13  7 -0.008715629577636718750000000000 -9139/1048576
 3 19 13  9  0.051186561584472656250000000000 53673/1048576
 3 19 13 11  0.223639488220214843750000000000 234503/1048576
 3 19 13 13  0.244517087936401367187500000000 1025579/4194304
 3 19 13 15  0.130101442337036132812500000000 545685/4194304
 3 19 13 17  0.035506486892700195312500000000 148925/4194304
 3 19 13 19  0.004013776779174804687500000000 16835/4194304
 3 19 15  1  0.175787925720214843750000000000 184327/1048576
 3 19 15  3  0.036213874816894531250000000000 37973/1048576
 3 19 15  5 -0.004785537719726562500000000000 -2509/524288
 3 19 15  7  0.128267288208007812500000000000 67249/524288
 3 19 15  9  0.253107070922851562500000000000 132701/524288
 3 19 15 11  0.233015060424804687500000000000 122167/524288
 3 19 15 13  0.127080440521240234375000000000 266507/2097152
 3 19 15 15  0.042492389678955078125000000000 89113/2097152
 3 19 15 17  0.008133411407470703125000000000 17057/2097152
 3 19 15 19  0.000688076019287109375000000000 1443/2097152
 3 19 17  1  0.009273529052734375000000000000 2431/262144
 3 19 17  3  0.132358551025390625000000000000 34697/262144
 3 19 17  5  0.254600524902343750000000000000 33371/131072
 3 19 17  7  0.271461486816406250000000000000 35581/131072
 3 19 17  9  0.193122863769531250000000000000 25313/131072
 3 19 17 11  0.096366882324218750000000000000 12631/131072
 3 19 17 13  0.033689498901367187500000000000 17663/524288
 3 19 17 15  0.007921218872070312500000000000 4153/524288
 3 19 17 17  0.001131057739257812500000000000 593/524288
 3 19 17 19  0.000074386596679687500000000000 39/524288
 3 19 19  1  0.352394104003906250000000000000 46189/131072
 3 19 19  3  0.288322448730468750000000000000 37791/131072
 3 19 19  5  0.192214965820312500000000000000 12597/65536
 3 19 19  7  0.103500366210937500000000000000 6783/65536
 3 19 19  9  0.044357299804687500000000000000 2907/65536
 3 19 19 11  0.014785766601562500000000000000 969/65536
 3 19 19 13  0.003696441650390625000000000000 969/262144
 3 19 19 15  0.000652313232421875000000000000 171/262144
 3 19 19 17  0.000072479248046875000000000000 19/262144
 3 19 19 19  0.000003814697265625000000000000 1/262144
 3 20  0  0  0.403246976813534274697303771973 13855460621/34359738368
 3 20  0  2 -0.284709990664850920438766479492 -4891280395/17179869184
 3 20  0  4  0.404286774937645532190799713135 27782375625/68719476736
 3 20  0  6 -0.282545704976655542850494384766 -2427049125/8589934592
 3 20  0  8  0.407765091222245246171951293945 7005350925/17179869184
 3 20  0 10 -0.277408499387092888355255126953 -2382920865/8589934592
 3 20  0 12  0.415171715758333448320627212524 57060766125/137438953472
 3 20  0 14 -0.266603541240328922867774963379 -9160427925/34359738368
 3 20  0 16  0.431679290704778395593166351318 29664774975/68719476736
 3 20  0 18 -0.238801309751579537987709045410 -8205150525/34359738368
 3 20  0 20  0.489542684990738052874803543091 67282234305/137438953472
 3 20  2  0 -0.113649150938726961612701416016 -976238773/8589934592
 3 20  2  2  0.228472528513520956039428710938 490641019/2147483648
 3 20  2  4 -0.094635524146724492311477661133 -1625825925/17179869184
 3 20  2  6  0.194773846305906772613525390625 209136825/1073741824
 3 20  2  8 -0.037223623367026448249816894531 -159874245/4294967296
 3 20  2 10  0.128213656134903430938720703125 137668365/1073741824
 3 20  2 12  0.060133118386147543787956237793 2066158215/34359738368
 3 20  2 14  0.031601294176653027534484863281 135726525/4294967296
 3 20  2 16  0.202861313300672918558120727539 3485130825/17179869184
 3 20  2 18 -0.083061325130984187126159667969 -356745675/4294967296
 3 20  2 20  0.425689291296293959021568298340 14626572675/34359738368
 3 20  4  0  0.192364251008257269859313964844 826198167/4294967296
 3 20  4  2 -0.059789053630083799362182617188 -128396015/2147483648
 3 20  4  4  0.149289769469760358333587646484 1282389355/8589934592
 3 20  4  6  0.025311796925961971282958984375 27178335/1073741824
 3 20  4  8  0.042809795122593641281127929688 91933335/2147483648
 3 20  4 10  0.151738959364593029022216796875 162928467/1073741824
 3 20  4 12 -0.058358783426228910684585571289 -1002596265/17179869184
 3 20  4 14  0.233227912103757262229919433594 1001706255/4294967296
 3 20  4 16 -0.036419196403585374355316162109 -312838515/8589934592
 3 20  4 18  0.149510385235771536827087402344 642142215/4294967296
 3 20  4 20  0.306496289733331650495529174805 5265566163/17179869184
 3 20  6  0 -0.050745900720357894897460937500 -13621999/268435456
 3 20  6  2  0.154594004154205322265625000000 2593657/16777216
 3 20  6  4  0.025816591456532478332519531250 13860177/536870912
 3 20  6  6  0.030864536762237548828125000000 517821/16777216
 3 20  6  8  0.163102157413959503173828125000 21891201/134217728
 3 20  6 10 -0.050315916538238525390625000000 -844161/16777216
 3 20  6 12  0.166412760503590106964111328125 178684341/1073741824
 3 20  6 14  0.081341385841369628906250000000 682341/8388608
 3 20  6 16 -0.011585989966988563537597656250 -6220181/536870912
 3 20  6 18  0.283515989780426025390625000000 4756609/16777216
 3 20  6 20  0.181627430953085422515869140625 195020969/1073741824
 3 20  8  0  0.166672341525554656982421875000 22370383/134217728
 3 20  8  2 -0.005882337689399719238281250000 -394757/67108864
 3 20  8  4  0.059100877493619918823242187500 15864771/268435456
 3 20  8  6  0.149856716394424438476562500000 5028357/33554432
 3 20  8  8 -0.035579457879066467285156250000 -2387697/67108864
 3 20  8 10  0.126000434160232543945312500000 4227873/33554432
 3 20  8 12  0.133385924622416496276855468750 71611023/536870912
 3 20  8 14 -0.035160027444362640380859375000 -4719099/134217728
 3 20  8 16  0.172074276953935623168945312500 46190837/268435456
 3 20  8 18  0.265185214579105377197265625000 35592557/134217728
 3 20  8 20  0.087682208046317100524902343750 47074027/536870912
 3 20 10  0 -0.029252797365188598632812500000 -981561/33554432
 3 20 10  2  0.118935704231262207031250000000 997705/8388608
 3 20 10  4  0.114522799849510192871093750000 7685495/67108864
 3 20 10  6 -0.028749704360961914062500000000 -120585/4194304
 3 20 10  8  0.126746594905853271484375000000 2126455/16777216
 3 20 10 10  0.140177488327026367187500000000 587947/4194304
 3 20 10 12 -0.024007894098758697509765625000 -3222285/134217728
 3 20 10 14  0.104068219661712646484375000000 1745975/16777216
 3 20 10 16  0.263423398137092590332031250000 17678045/67108864
 3 20 10 18  0.165568292140960693359375000000 2777775/16777216
 3 20 10 20  0.033941499888896942138671875000 4555551/134217728
 3 20 12  0  0.167697846889495849609375000000 2813503/16777216
 3 20 12  2  0.041846871376037597656250000000 351037/8388608
 3 20 12  4 -0.002681165933609008789062500000 -89965/33554432
 3 20 12  6  0.157364606857299804687500000000 660035/4194304
 3 20 12  8  0.118698000907897949218750000000 995711/8388608
 3 20 12 10 -0.019132852554321289062500000000 -80249/4194304
 3 20 12 12  0.088118061423301696777343750000 5913503/67108864
 3 20 12 14  0.246669948101043701171875000000 4138435/16777216
 3 20 12 16  0.201730877161026000976562500000 6768965/33554432
 3 20 12 18  0.073251426219940185546875000000 1228955/16777216
 3 20 12 20  0.010285302996635437011718750000 690235/67108864
 3 20 14  0 -0.017524242401123046875000000000 -36751/2097152
 3 20 14  2  0.089511871337890625000000000000 23465/262144
 3 20 14  4  0.180279016494750976562500000000 756145/4194304
 3 20 14  6  0.063476562500000000000000000000 65/1024
 3 20 14  8 -0.013823509216308593750000000000 -14495/1048576
 3 20 14 10  0.115554809570312500000000000000 7573/65536
 3 20 14 12  0.245257019996643066406250000000 2057365/8388608
 3 20 14 14  0.208520889282226562500000000000 109325/524288
 3 20 14 16  0.094698667526245117187500000000 397195/4194304
 3 20 14 18  0.022935867309570312500000000000 12025/524288
 3 20 14 20  0.002350926399230957031250000000 19721/8388608
 3 20 16  0  0.195971488952636718750000000000 205491/1048576
 3 20 16  2  0.110265731811523437500000000000 57811/524288
 3 20 16  4 -0.005833148956298828125000000000 -12233/2097152
 3 20 16  6  0.037342071533203125000000000000 9789/262144
 3 20 16  8  0.185644149780273437500000000000 97331/524288
 3 20 16 10  0.254978179931640625000000000000 66841/262144
 3 20 16 12  0.193989515304565429687500000000 813651/4194304
 3 20 16 14  0.092541694641113281250000000000 97037/1048576
 3 20 16 16  0.027832508087158203125000000000 58369/2097152
 3 20 16 18  0.004872322082519531250000000000 5109/1048576
 3 20 16 20  0.000381231307983398437500000000 1599/4194304
 3 20 18  0 -0.009273529052734375000000000000 -2431/262144
 3 20 18  2  0.057327270507812500000000000000 3757/65536
 3 20 18  4  0.190950393676757812500000000000 100113/524288
 3 20 18  6  0.269256591796875000000000000000 8823/32768
 3 20 18  8  0.240852355957031250000000000000 31569/131072
 3 20 18 10  0.150970458984375000000000000000 4947/32768
 3 20 18 12  0.068043708801269531250000000000 71349/1048576
 3 20 18 14  0.021812438964843750000000000000 2859/131072
 3 20 18 16  0.004751205444335937500000000000 2491/524288
 3 20 18 18  0.000633239746093750000000000000 83/131072
 3 20 18 20  0.000039100646972656250000000000 41/1048576
 3 20 20  0  0.352394104003906250000000000000 46189/131072
 3 20 20  2  0.320358276367187500000000000000 20995/65536
 3 20 20  4  0.240268707275390625000000000000 62985/262144
 3 20 20  6  0.147857666015625000000000000000 4845/32768
 3 20 20  8  0.073928833007812500000000000000 4845/65536
 3 20 20 10  0.029571533203125000000000000000 969/32768
 3 20 20 12  0.009241104125976562500000000000 4845/524288
 3 20 20 14  0.002174377441406250000000000000 285/131072
 3 20 20 16  0.000362396240234375000000000000 95/262144
 3 20 20 18  0.000038146972656250000000000000 5/131072
 3 20 20 20  0.000001907348632812500000000000 1/524288
 3 21  1  1  0.071647188320639543235301971436 4923557291/68719476736
 3 21  1  3  0.012254325156391132622957229614 1684221625/137438953472
 3 21  1  5  0.132879694319854024797677993774 18262846125/137438953472
 3 21  1  7 -0.045159762521507218480110168457 -1551677625/34359738368
 3 21  1  9  0.196400159475160762667655944824 6748258095/34359738368
 3 21  1 11 -0.099730252313747769221663475037 -27413643015/274877906944
 3 21  1 13  0.263729960443015443161129951477 72493539525/274877906944
 3 21  1 15 -0.148751651977363508194684982300 -20444271375/137438953472
 3 21  1 17  0.340032299754966516047716140747 46733683425/137438953472
 3 21  1 19 -0.180917948800924932584166526794 -49730347095/274877906944
 3 21  1 21  0.457615988143516005948185920715 125788525005/274877906944
 3 21  3  1  0.034587920468766242265701293945 594215949/17179869184
 3 21  3  3  0.123922301718266680836677551270 4257937865/34359738368
 3 21  3  5 -0.045669295795960351824760437012 -1569185055/34359738368
 3 21  3  7  0.193754779757000505924224853516 1664340885/8589934592
 3 21  3  9 -0.087651911540888249874114990234 -752924187/8589934592
 3 21  3 11  0.216273299723980017006397247314 14862187989/68719476736
 3 21  3 13 -0.061020285866106860339641571045 -4193282115/68719476736
 3 21  3 15  0.165643450309289619326591491699 5691465615/34359738368
 3 21  3 17  0.068525593233061954379081726074 2354521455/34359738368
 3 21  3 19  0.025541357477777637541294097900 1755188721/68719476736
 3 21  3 21  0.366092790514812804758548736572 25157705001/68719476736
 3 21  5  1  0.087180030648596584796905517578 748870761/8589934592
 3 21  5  3 -0.021365918277297168970108032227 -367063681/17179869184
 3 21  5  5  0.173061101872008293867111206055 2973167091/17179869184
 3 21  5  7 -0.057462914614006876945495605469 -246801339/4294967296
 3 21  5  9  0.156738023506477475166320800781 673184685/4294967296
 3 21  5 11  0.030168874858645722270011901855 1036594647/34359738368
 3 21  5 13  0.034427278762450441718101501465 1182912291/34359738368
 3 21  5 15  0.190806772268842905759811401367 3278035387/17179869184
 3 21  5 17 -0.058973540842998772859573364258 -1013157717/17179869184
 3 21  5 19  0.221358431474072858691215515137 7605817791/34359738368
 3 21  5 21  0.244061860343208536505699157715 8385901667/34359738368
 3 21  7  1  0.025351164862513542175292968750 13610303/536870912
 3 21  7  3  0.149561590515077114105224609375 160590535/1073741824
 3 21  7  5 -0.042721786536276340484619140625 -45872169/1073741824
 3 21  7  7  0.134171750396490097045898437500 36016455/268435456
 3 21  7  9  0.066830243915319442749023437500 17939607/268435456
 3 21  7 11 -0.008820018265396356582641601562 -18940845/2147483648
 3 21  7 13  0.193656922783702611923217773438 415875075/2147483648
 3 21  7 15  0.003536899574100971221923828125 3797717/1073741824
 3 21  7 17  0.058811237104237079620361328125 63148085/1073741824
 3 21  7 19  0.284967176150530576705932617188 611962351/2147483648
 3 21  7 21  0.134654819499701261520385742188 289169023/2147483648
 3 21  9  1  0.102849874645471572875976562500 27608553/268435456
 3 21  9  3 -0.030308613553643226623535156250 -16271813/536870912
 3 21  9  5  0.143379164859652519226074218750 76976103/536870912
 3 21  9  7  0.062279798090457916259765625000 8359053/134217728
 3 21  9  9 -0.010527335107326507568359375000 -1412955/134217728
 3 21  9 11  0.174919526092708110809326171875 187818411/1073741824
 3 21  9 13  0.054849444888532161712646484375 58894143/1073741824
 3 21  9 15 -0.004356781020760536193847656250 -2339029/536870912
 3 21  9 17  0.221240630373358726501464843750 118777659/536870912
 3 21  9 19  0.224862436763942241668701171875 241444203/1073741824
 3 21  9 21  0.060811853967607021331787109375 65296231/1073741824
 3 21 11  1  0.018784537911415100097656250000 1260609/67108864
 3 21 11  3  0.158966816961765289306640625000 21336165/134217728
 3 21 11  5  0.027906037867069244384765625000 3745485/134217728
 3 21 11  7  0.010288506746292114257812500000 345225/33554432
 3 21 11  9  0.169844418764114379882812500000 5699033/33554432
 3 21 11 11  0.068342272192239761352539062500 18345489/268435456
 3 21 11 13 -0.015345420688390731811523437500 -4119255/268435456
 3 21 11 15  0.166156850755214691162109375000 22301195/134217728
 3 21 11 17  0.247976146638393402099609375000 33282795/134217728
 3 21 11 19  0.124966431409120559692382812500 33545421/268435456
 3 21 11 21  0.022113401442766189575195312500 5936021/268435456
 3 21 13  1  0.125151187181472778320312500000 4199377/33554432
 3 21 13  3 -0.014583840966224670410156250000 -978705/67108864
 3 21 13  5  0.064145848155021667480468750000 4304755/67108864
 3 21 13  7  0.171573460102081298828125000000 2878525/16777216
 3 21 13  9  0.049461662769317626953125000000 829829/16777216
 3 21 13 11 -0.008740969002246856689453125000 -1173193/134217728
 3 21 13 13  0.149765871465206146240234375000 20101235/134217728
 3 21 13 15  0.245708748698234558105468750000 16489235/67108864
 3 21 13 17  0.160801932215690612792968750000 10791235/67108864
 3 21 13 19  0.050397984683513641357421875000 6764303/134217728
 3 21 13 21  0.006318114697933197021484375000 848003/134217728
 3 21 15  1  0.013324499130249023437500000000 55887/4194304
 3 21 15  3  0.150897860527038574218750000000 1265823/8388608
 3 21 15  5  0.142417788505554199218750000000 1194687/8388608
 3 21 15  7  0.008052349090576171875000000000 16887/2097152
 3 21 15  9  0.018069744110107421875000000000 37895/2097152
 3 21 15 11  0.171874701976776123046875000000 2883579/16777216
 3 21 15 13  0.243074119091033935546875000000 4078107/16777216
 3 21 15 15  0.169304490089416503906250000000 1420229/8388608
 3 21 15 17  0.067036271095275878906250000000 562341/8388608
 3 21 15 19  0.014582097530364990234375000000 244647/16777216
 3 21 15 21  0.001366078853607177734375000000 22919/16777216
 3 21 17  1  0.167871952056884765625000000000 352053/2097152
 3 21 17  3  0.043996572494506835937500000000 184535/4194304
 3 21 17  5 -0.008742570877075195312500000000 -36669/4194304
 3 21 17  7  0.095086097717285156250000000000 99705/1048576
 3 21 17  9  0.223099708557128906250000000000 233937/1048576
 3 21 17 11  0.237624049186706542968750000000 1993335/8388608
 3 21 17 13  0.154504179954528808593750000000 1296075/8388608
 3 21 17 15  0.065547704696655273437500000000 274927/4194304
 3 21 17 17  0.017913579940795898437500000000 75135/4194304
 3 21 17 19  0.002888560295104980468750000000 24231/8388608
 3 21 17 21  0.000210165977478027343750000000 1763/8388608
 3 21 19  1  0.008008956909179687500000000000 4199/524288
 3 21 19  3  0.116129875183105468750000000000 121771/1048576
 3 21 19  5  0.231951713562011718750000000000 243219/1048576
 3 21 19  7  0.262447357177734375000000000000 68799/262144
 3 21 19  9  0.203304290771484375000000000000 53295/262144
 3 21 19 11  0.114127635955810546875000000000 239343/2097152
 3 21 19 13  0.046939373016357421875000000000 98439/2097152
 3 21 19 15  0.013897895812988281250000000000 14573/1048576
 3 21 19 17  0.002820014953613281250000000000 2957/1048576
 3 21 19 19  0.000352382659912109375000000000 739/2097152
 3 21 19 21  0.000020503997802734375000000000 43/2097152
 3 21 21  1  0.336376190185546875000000000000 88179/262144
 3 21 21  3  0.280313491821289062500000000000 146965/524288
 3 21 21  5  0.194063186645507812500000000000 101745/524288
 3 21 21  7  0.110893249511718750000000000000 14535/131072
 3 21 21  9  0.051750183105468750000000000000 6783/131072
 3 21 21 11  0.019406318664550781250000000000 20349/1048576
 3 21 21 13  0.005707740783691406250000000000 5985/1048576
 3 21 21 15  0.001268386840820312500000000000 665/524288
 3 21 21 17  0.000200271606445312500000000000 105/524288
 3 21 21 19  0.000020027160644531250000000000 21/1048576
 3 21 21 21  0.000000953674316406250000000000 1/1048576
 3 22  0  0 -0.275025317831023130565881729126 -37799191861/137438953472
 3 22  0  2  0.383459719932943698950111865997 210809210425/549755813888
 3 22  0  4 -0.274230926606833236292004585266 -75380023125/274877906944
 3 22  0  6  0.385102258178449119441211223602 211712205375/549755813888
 3 22  0  8 -0.271622189393383450806140899658 -18665734725/68719476736
 3 22  0 10  0.388884927137951308395713567734 427583499255/1099511627776
 3 22  0 12 -0.266316183160597574897110462189 -146408870025/549755813888
 3 22  0 14  0.396313335863851534668356180191 435751121025/1099511627776
 3 22  0 16 -0.255673141418810700997710227966 -70278897975/274877906944
 3 22  0 18  0.412386500943284772802144289017 453423752925/1099511627776
 3 22  0 20 -0.228807994071758002974092960358 -125788525005/549755813888
 3 22  0 22  0.468016351510414096992462873459 514589420475/1099511627776
 3 22  2  0  0.219884259728132747113704681396 15110331271/68719476736
 3 22  2  2 -0.107266660681489156559109687805 -29485235173/274877906944
 3 22  2  4  0.206329036846000235527753829956 28357646895/137438953472
 3 22  2  6 -0.076871138426213292405009269714 -21130177635/274877906944
 3 22  2  8  0.165895255951909348368644714355 5700117591/34359738368
 3 22  2 10 -0.015568008462651050649583339691 -8558603163/549755813888
 3 22  2 12  0.099493242607422871515154838562 27348494283/274877906944
 3 22  2 14  0.078199442277764319442212581635 42990598035/549755813888
 3 22  2 16  0.009863532359304372221231460571 1355633565/137438953472
 3 22  2 18  0.209651975963424774818122386932 115257392679/549755813888
 3 22  2 20 -0.091523197628703201189637184143 -25157705001/274877906944
 3 22  2 22  0.411854389329164405353367328644 226419345009/549755813888
 3 22  4  0 -0.070596299890894442796707153320 -1212835197/17179869184
 3 22  4  2  0.171951220909249968826770782471 11816397925/68719476736
 3 22  4  4 -0.034315674711251631379127502441 -1179077605/34359738368
 3 22  4  6  0.106530038683558814227581024170 7320688515/68719476736
 3 22  4  8  0.059879193431697785854339599609 514358355/8589934592
 3 22  4 10  0.006025183909514453262090682983 828094971/137438953472
 3 22  4 12  0.168283367165713571012020111084 11564344935/68719476736
 3 22  4 14 -0.068299304366519208997488021851 -9386984915/137438953472
 3 22  4 16  0.219420333887683227658271789551 7539225265/34359738368
 3 22  4 18 -0.021284464564814697951078414917 -2925314535/137438953472
 3 22  4 20  0.122030930171604268252849578857 8385901667/68719476736
 3 22  4 22  0.305077325429010670632123947144 41929508335/137438953472
 3 22  6  0  0.163277096231468021869659423828 1402539577/8589934592
 3 22  6  2 -0.034230570279760286211967468262 -1176153439/34359738368
 3 22  6  4  0.103450902330223470926284790039 1777272969/17179869184
 3 22  6  6  0.072659538796870037913322448730 2496562743/34359738368
 3 22  6  8 -0.012963605811819434165954589844 -55678263/4294967296
 3 22  6 10  0.172774478545761667191982269287 11872971759/68719476736
 3 22  6 12 -0.041696231433888897299766540527 -1432671603/34359738368
 3 22  6 14  0.129872550853178836405277252197 8924773737/68719476736
 3 22  6 16  0.108676674019079655408859252930 1867051043/17179869184
 3 22  6 18 -0.030434337837505154311656951904 -2091431771/68719476736
 3 22  6 20  0.260893712780671194195747375488 8964239713/34359738368
 3 22  6 22  0.189358339921454899013042449951 13012606035/68719476736
 3 22  8  0 -0.038471302017569541931152343750 -20654123/536870912
 3 22  8  2  0.129609345924109220504760742188 278333951/2147483648
 3 22  8  4  0.050854300148785114288330078125 54604389/1073741824
 3 22  8  6 -0.001302252989262342453002929688 -2796567/2147483648
 3 22  8  8  0.161956686526536941528320312500 43474917/268435456
 3 22  8 10 -0.014799225842580199241638183594 -63562191/4294967296
 3 22  8 12  0.073917013127356767654418945312 158735577/2147483648
 3 22  8 14  0.159003270557150244712829589844 682913847/4294967296
 3 22  8 16 -0.032458283938467502593994140625 -34851817/1073741824
 3 22  8 18  0.129755525616928935050964355469 557295739/4294967296
 3 22  8 20  0.264965935144573450088500976562 569010013/2147483648
 3 22  8 22  0.097733336733654141426086425781 419761485/4294967296
 3 22 10  0  0.150887209922075271606445312500 40503477/268435456
 3 22 10  2  0.006210603751242160797119140625 6668585/1073741824
 3 22 10  4  0.035448903217911720275878906250 19031485/536870912
 3 22 10  6  0.150676458142697811126708984375 161787615/1073741824
 3 22 10  8 -0.010803900659084320068359375000 -1450075/134217728
 3 22 10 10  0.061111952643841505050659179688 131236919/2147483648
 3 22 10 12  0.165390805341303348541259765625 177587025/1073741824
 3 22 10 14 -0.003416172694414854049682617188 -7336175/2147483648
 3 22 10 16  0.052085025236010551452636718750 27962935/536870912
 3 22 10 18  0.243954530451446771621704101562 523888365/2147483648
 3 22 10 20  0.182435561902821063995361328125 195888693/1073741824
 3 22 10 22  0.041462627705186605453491210938 89040315/2147483648
 3 22 12  0 -0.023762121796607971191406250000 -1594649/67108864
 3 22 12  2  0.102312479168176651000976562500 27464297/268435456
 3 22 12  4  0.120898596942424774169921875000 16226735/134217728
 3 22 12  6 -0.020407680422067642211914062500 -5478145/268435456
 3 22 12  8  0.081886023283004760742187500000 2747639/33554432
 3 22 12 10  0.158586544916033744812011718750 85140503/536870912
 3 22 12 12  0.008892815560102462768554687500 2387147/268435456
 3 22 12 14  0.026473077014088630676269531250 14212625/536870912
 3 22 12 16  0.208590961992740631103515625000 27996605/134217728
 3 22 12 18  0.218819821253418922424316406250 117477997/536870912
 3 22 12 20  0.091612663120031356811523437500 24592087/268435456
 3 22 12 22  0.014215758070349693298339843750 7632027/536870912
 3 22 14  0  0.155999928712844848632812500000 5234489/33554432
 3 22 14  2  0.047882981598377227783203125000 6426745/134217728
 3 22 14  4 -0.008840188384056091308593750000 -593255/67108864
 3 22 14  6  0.129618160426616668701171875000 17397055/134217728
 3 22 14  8  0.137402117252349853515625000000 2305225/16777216
 3 22 14 10 -0.000222239643335342407226562500 -59657/268435456
 3 22 14 12  0.032729841768741607666015625000 4392925/134217728
 3 22 14 14  0.195405725389719009399414062500 52453825/268435456
 3 22 14 16  0.226727053523063659667968750000 15215395/67108864
 3 22 14 18  0.123473275452852249145507812500 33144605/268435456
 3 22 14 20  0.033981211483478546142578125000 4560881/134217728
 3 22 14 22  0.003842096775770187377929687500 1031355/268435456
 3 22 16  0 -0.014775037765502929687500000000 -61971/4194304
 3 22 16  2  0.077779710292816162109375000000 1304927/16777216
 3 22 16  4  0.170117974281311035156250000000 1427053/8388608
 3 22 16  6  0.081064760684967041015625000000 1360041/16777216
 3 22 16  8 -0.013490200042724609375000000000 -28291/2097152
 3 22 16 10  0.070355921983718872070312500000 2360753/33554432
 3 22 16 12  0.209549009799957275390625000000 3515649/16777216
 3 22 16 14  0.223673552274703979492187500000 7505239/33554432
 3 22 16 16  0.132068514823913574218750000000 1107871/8388608
 3 22 16 18  0.046337932348251342773437500000 1554843/33554432
 3 22 16 20  0.009142220020294189453125000000 153381/16777216
 3 22 16 22  0.000788122415542602539062500000 26445/33554432
 3 22 18  0  0.185154438018798828125000000000 388297/2097152
 3 22 18  2  0.110676407814025878906250000000 928421/8388608
 3 22 18  4  0.000717401504516601562500000000 3009/4194304
 3 22 18  6  0.021114706993103027343750000000 177123/8388608
 3 22 18  8  0.151116371154785156250000000000 158457/1048576
 3 22 18 10  0.238107383251190185546875000000 3994779/16777216
 3 22 18 12  0.208553910255432128906250000000 1749477/8388608
 3 22 18 14  0.118632137775421142578125000000 1990317/16777216
 3 22 18 16  0.045338392257690429687500000000 190163/4194304
 3 22 18 18  0.011354029178619384765625000000 190489/16777216
 3 22 18 20  0.001696705818176269531250000000 14233/8388608
 3 22 18 22  0.000115334987640380859375000000 1935/16777216
 3 22 20  0 -0.008008956909179687500000000000 -4199/524288
 3 22 20  2  0.050055980682373046875000000000 104975/2097152
 3 22 20  4  0.170960426330566406250000000000 179265/1048576
 3 22 20  6  0.251820087432861328125000000000 528105/2097152
 3 22 20  8  0.240268707275390625000000000000 62985/262144
 3 22 20 10  0.164722681045532226562500000000 690897/4194304
 3 22 20 12  0.083849430084228515625000000000 175845/2097152
 3 22 20 14  0.031732320785522460937500000000 133095/4194304
 3 22 20 16  0.008730888366699218750000000000 9155/1048576
 3 22 20 18  0.001658201217651367187500000000 6955/4194304
 3 22 20 20  0.000195026397705078125000000000 409/2097152
 3 22 20 22  0.000010728836059570312500000000 45/4194304
 3 22 22  0  0.336376190185546875000000000000 88179/262144
 3 22 22  2  0.308344841003417968750000000000 323323/1048576
 3 22 22  4  0.237188339233398437500000000000 124355/524288
 3 22 22  6  0.152478218078613281250000000000 159885/1048576
 3 22 22  8  0.081321716308593750000000000000 10659/131072
 3 22 22 10  0.035578250885009765625000000000 74613/2097152
 3 22 22 12  0.012557029724121093750000000000 13167/1048576
 3 22 22 14  0.003488063812255859375000000000 7315/2097152
 3 22 22 16  0.000734329223632812500000000000 385/524288
 3 22 22 18  0.000110149383544921875000000000 231/2097152
 3 22 22 20  0.000010490417480468750000000000 11/1048576
 3 22 22 22  0.000000476837158203125000000000 1/2097152
 3 23  1  1  0.038878812253642536234110593796 42747706147/1099511627776
 3 23  1  3  0.091891259588919638190418481827 101035508409/1099511627776
 3 23  1  5 -0.012715079324152611661702394485 -13980377565/1099511627776
 3 23  1  7  0.146411855676888080779463052750 160981537761/1099511627776
 3 23  1  9 -0.062605166858247685013338923454 -137670217839/2199023255552
 3 23  1 11  0.202977241374810546403750777245 446351674131/2199023255552
 3 23  1 13 -0.109885041648794867796823382378 -241639762023/2199023255552
 3 23  1 15  0.263103236518418270861729979515 578570135715/2199023255552
 3 23  1 17 -0.151917865831364906625822186470 -334070919897/2199023255552
 3 23  1 19  0.331771591404049104312434792519 729573445029/2199023255552
 3 23  1 21 -0.177846213573957356857135891914 -391087959561/2199023255552
 3 23  1 23  0.439935370419789251172915101051 967428110493/2199023255552
 3 23  3  1  0.072398339563733316026628017426 39801408091/549755813888
 3 23  3  3 -0.005573340537011972628533840179 -3063976363/549755813888
 3 23  3  5  0.146505426992007414810359477997 80542210255/549755813888
 3 23  3  7 -0.066038104936524177901446819305 -36304832127/549755813888
 3 23  3  9  0.195767723956123518291860818863 215248888833/1099511627776
 3 23  3 11 -0.087156407113980094436556100845 -95829483057/1099511627776
 3 23  3 13  0.199858659708297636825591325760 219746920261/1099511627776
 3 23  3 15 -0.046051448230173264164477586746 -50634102805/1099511627776
 3 23  3 17  0.140300095589736883994191884994 154261586479/1099511627776
 3 23  3 19  0.083896264492977934423834085464 92244918337/1099511627776
 3 23  3 21  0.007626933135725266765803098679 8385901667/1099511627776
 3 23  3 23  0.358465857379087537992745637894 394137378349/1099511627776
 3 23  5  1  0.028020692836435046046972274780 3851134699/137438953472
 3 23  5  3  0.124793857401527930051088333130 17151537161/137438953472
 3 23  5  5 -0.048898699322307948023080825806 -6720586061/137438953472
 3 23  5  7  0.170515497164160478860139846802 23435471481/137438953472
 3 23  5  9 -0.043880398468900239095091819763 -12061752087/274877906944
 3 23  5 11  0.122524524234904674813151359558 33679284771/274877906944
 3 23  5 13  0.059652912346791708841919898987 16397267689/274877906944
 3 23  5 15  0.004028354927868349477648735046 1107305771/274877906944
 3 23  5 17  0.197162643595220288261771202087 54195654799/274877906944
 3 23  5 19 -0.055755511199095053598284721375 -15325958219/274877906944
 3 23  5 21  0.194618293808161979541182518005 53496269255/274877906944
 3 23  5 23  0.247217832675232784822583198547 67954720405/274877906944
 3 23  7  1  0.084741120066610164940357208252 5823365429/68719476736
 3 23  7  3 -0.024719601453398354351520538330 -1698718077/68719476736
 3 23  7  5  0.155553030679584480822086334229 10689522873/68719476736
 3 23  7  7 -0.023996567135327495634555816650 -1649031537/68719476736
 3 23  7  9  0.086653922793630044907331466675 11909624463/137438953472
 3 23  7 11  0.103918035463721025735139846802 14282386041/137438953472
 3 23  7 13 -0.033108621231804136186838150024 -4550414253/137438953472
 3 23  7 15  0.179010206171369645744562149048 24602975397/137438953472
 3 23  7 17  0.028958551825780887156724929810 3980033057/137438953472
 3 23  7 19  0.027623241701803635805845260620 3796509431/137438953472
 3 23  7 21  0.271820842790475580841302871704 37358772165/137438953472
 3 23  7 23  0.143545838327554520219564437866 19728789795/137438953472
 3 23  9  1  0.021268054144456982612609863281 91345597/4294967296
 3 23  9  3  0.141370190074667334556579589844 607180343/4294967296
 3 23  9  5 -0.025540460599586367607116699219 -109695443/4294967296
 3 23  9  7  0.087983697419986128807067871094 377887103/4294967296
 3 23  9  9  0.109260091441683471202850341797 938537039/8589934592
 3 23  9 11 -0.032109253457747399806976318359 -275816387/8589934592
 3 23  9 13  0.142598013277165591716766357422 1224907607/8589934592
 3 23  9 15  0.091963700600899755954742431641 789962173/8589934592
 3 23  9 17 -0.024572231690399348735809326172 -211073863/8589934592
 3 23  9 19  0.185693339793942868709564208984 1595093643/8589934592
 3 23  9 21  0.232486876775510609149932861328 1997047065/8589934592
 3 23  9 23  0.069597982219420373439788818359 597842115/8589934592
 3 23 11  1  0.099039547611027956008911132812 212685809/2147483648
 3 23 11  3 -0.026531525421887636184692382812 -56976017/2147483648
 3 23 11  5  0.115402101073414087295532226562 247824125/2147483648
 3 23 11  7  0.090386943425983190536499023438 194104483/2147483648
 3 23 11  9 -0.024454108672216534614562988281 -105029597/4294967296
 3 23 11 11  0.128648787038400769233703613281 552542333/4294967296
 3 23 11 13  0.114015683298930525779724121094 489693631/4294967296
 3 23 11 15 -0.024290404981002211570739746094 -104326495/4294967296
 3 23 11 17  0.113749022828415036201477050781 488548333/4294967296
 3 23 11 19  0.243444856954738497734069824219 1045587699/4294967296
 3 23 11 21  0.142749903956428170204162597656 613106169/4294967296
 3 23 11 23  0.027839192887768149375915527344 119568423/4294967296
 3 23 13  1  0.016065446659922599792480468750 8625071/536870912
 3 23 13  3  0.145710775628685951232910156250 78227877/536870912
 3 23 13  5  0.046488596126437187194824218750 24958375/536870912
 3 23 13  7 -0.007324149832129478454589843750 -3932123/536870912
 3 23 13  9  0.139364560134708881378173828125 149641557/1073741824
 3 23 13 11  0.108734450303018093109130859375 116752727/1073741824
 3 23 13 13 -0.018015141598880290985107421875 -19343611/1073741824
 3 23 13 15  0.082889660261571407318115234375 89002095/1073741824
 3 23 13 17  0.228003623895347118377685546875 244817027/1073741824
 3 23 13 19  0.183545500971376895904541015625 197080481/1073741824
 3 23 13 21  0.065507750026881694793701171875 70338411/1073741824
 3 23 13 23  0.009028927423059940338134765625 9694737/1073741824
 3 23 15  1  0.120119292289018630981445312500 32244277/268435456
 3 23 15  3 -0.007427621632814407348632812500 -1993837/268435456
 3 23 15  5  0.043562564998865127563476562500 11693737/268435456
 3 23 15  7  0.159245070070028305053710937500 42747023/268435456
 3 23 15  9  0.078953055664896965026855468750 42387599/536870912
 3 23 15 11 -0.015668435022234916687011718750 -8411927/536870912
 3 23 15 13  0.087604945525527000427246093750 47032547/536870912
 3 23 15 15  0.219632932916283607482910156250 117914533/536870912
 3 23 15 17  0.197267116978764533996582031250 105906977/536870912
 3 23 15 19  0.091885222122073173522949218750 49330503/536870912
 3 23 15 21  0.022510746493935585021972656250 12085365/536870912
 3 23 15 23  0.002315109595656394958496093750 1242915/536870912
 3 23 17  1  0.011545807123184204101562500000 387413/33554432
 3 23 17  3  0.135649174451828002929687500000 4551631/33554432
 3 23 17  5  0.145249992609024047851562500000 4873781/33554432
 3 23 17  7  0.024816721677780151367187500000 832711/33554432
 3 23 17  9 -0.000054970383644104003906250000 -3689/67108864
 3 23 17 11  0.125659063458442687988281250000 8432837/67108864
 3 23 17 13  0.225700125098228454589843750000 15146479/67108864
 3 23 17 15  0.194308593869209289550781250000 13039829/67108864
 3 23 17 17  0.099635854363441467285156250000 6686449/67108864
 3 23 17 19  0.031376883387565612792968750000 2105667/67108864
 3 23 17 21  0.005661025643348693847656250000 379905/67108864
 3 23 17 23  0.000451728701591491699218750000 30315/67108864
 3 23 19  1  0.160929977893829345703125000000 2699957/16777216
 3 23 19  3  0.050075232982635498046875000000 840123/16777216
 3 23 19  5 -0.009645402431488037109375000000 -161823/16777216
 3 23 19  7  0.069712579250335693359375000000 1169583/16777216
 3 23 19  9  0.193803280591964721679687500000 6502959/33554432
 3 23 19 11  0.233489066362380981445312500000 7834593/33554432
 3 23 19 13  0.174444526433944702148437500000 5853387/33554432
 3 23 19 15  0.088318973779678344726562500000 2963493/33554432
 3 23 19 17  0.030720740556716918945312500000 1030817/33554432
 3 23 19 19  0.007099598646163940429687500000 238223/33554432
 3 23 19 21  0.000988394021987915039062500000 33165/33554432
 3 23 19 23  0.000063031911849975585937500000 2115/33554432
 3 23 21  1  0.007007837295532226562500000000 29393/4194304
 3 23 21  3  0.102961301803588867187500000000 431851/4194304
 3 23 21  5  0.212160348892211914062500000000 889865/4194304
 3 23 21  7  0.252051115036010742187500000000 1057179/4194304
 3 23 21  9  0.209195494651794433593750000000 1754859/8388608
 3 23 21 11  0.128947377204895019531250000000 1081689/8388608
 3 23 21 13  0.060105681419372558593750000000 504203/8388608
 3 23 21 15  0.021074414253234863281250000000 176785/8388608
 3 23 21 17  0.005416512489318847656250000000 45437/8388608
 3 23 21 19  0.000966906547546386718750000000 8111/8388608
 3 23 21 21  0.000107407569885253906250000000 901/8388608
 3 23 21 23  0.000005602836608886718750000000 47/8388608
 3 23 23  1  0.322360515594482421875000000000 676039/2097152
 3 23 23  3  0.272766590118408203125000000000 572033/2097152
 3 23 23  5  0.194833278656005859375000000000 408595/2097152
 3 23 23  7  0.116899967193603515625000000000 245157/2097152
 3 23 23  9  0.058449983596801757812500000000 245157/4194304
 3 23 23 11  0.024067640304565429687500000000 100947/4194304
 3 23 23 13  0.008022546768188476562500000000 33649/4194304
 3 23 23 15  0.002111196517944335937500000000 8855/4194304
 3 23 23 17  0.000422239303588867187500000000 1771/4194304
 3 23 23 19  0.000060319900512695312500000000 253/4194304
 3 23 23 21  0.000005483627319335937500000000 23/4194304
 3 23 23 23  0.000000238418579101562500000000 1/4194304
 3 24  0  0  0.365862281091835939150769263506 3218158657801/8796093022208
 3 24  0  2 -0.265942759924200800014659762382 -584814313719/2199023255552
 3 24  0  4  0.366482899235734294052235782146 1611808836363/4398046511104
 3 24  0  6 -0.264666059742467041360214352608 -582006820329/2199023255552
 3 24  0  8  0.368492442120469831934315152466 12965175195489/35184372088832
 3 24  0 10 -0.261791973033041358576156198978 -1151373273633/4398046511104
 3 24  0 12  0.372444311345930145762395113707 3276054808191/8796093022208
 3 24  0 14 -0.256416150928771457984112203121 -1127730157983/4398046511104
 3 24  0 16  0.379827921554294789530104026198 6682003460847/17592186044416
 3 24  0 18 -0.245968593627139853197149932384 -1081781315043/4398046511104
 3 24  0 20  0.395473817026299911958631128073 3478624482411/8796093022208
 3 24  0 22 -0.219967685209894625586457550526 -967428110493/4398046511104
 3 24  0 24  0.449100690636868193905684165657 15801325804719/35184372088832
 3 24  2  0 -0.108607107910756894852966070175 -119414778007/1099511627776
 3 24  2  2  0.206064196116130915470421314240 113284989849/549755813888
 3 24  2  4 -0.096274903486119001172482967377 -52927687923/549755813888
 3 24  2  6  0.183953187630322645418345928192 101129334383/549755813888
 3 24  2  8 -0.059127102032789480290375649929 -260043744807/4398046511104
 3 24  2 10  0.140059704142004193272441625595 153997273287/1099511627776
 3 24  2 12  0.003403983552743738982826471329 3742719497/1099511627776
 3 24  2 14  0.075313260896109568420797586441 82807806081/1099511627776
 3 24  2 16  0.092853476664004119811579585075 204186954543/2199023255552
 3 24  2 18 -0.007626933135725266765803098679 -8385901667/1099511627776
 3 24  2 20  0.214247485358100675512105226517 235567601373/1099511627776
 3 24  2 22 -0.097763415648842055816203355789 -107492012277/1099511627776
 3 24  2 24  0.399200613899438394582830369472 1755702867191/4398046511104
 3 24  4  0  0.171015332291062804870307445526 94016673191/549755813888
 3 24  4  2 -0.062131446276907809078693389893 -4269640477/68719476736
 3 24  4  4  0.142729296978359343484044075012 39233130413/274877906944
 3 24  4  6 -0.005487978734890930354595184326 -377131027/68719476736
 3 24  4  8  0.068303165425732004223391413689 150200249199/2199023255552
 3 24  4 10  0.087602537394559476524591445923 12040001061/137438953472
 3 24  4 12 -0.020843522577706607989966869354 -11458847719/549755813888
 3 24  4 14  0.177043543742911424487829208374 24332679371/137438953472
 3 24  4 16 -0.071700510946357098873704671860 -78835545503/1099511627776
 3 24  4 18  0.204086210804234724491834640503 28049395231/137438953472
 3 24  4 20 -0.006837940052719204686582088470 -3759197299/549755813888
 3 24  4 22  0.098887133070093113929033279419 13590944081/137438953472
 3 24  4 24  0.302841845027160161407664418221 665956259969/2199023255552
 3 24  6  0 -0.050515283328422810882329940796 -6942767675/137438953472
 3 24  6  2  0.140648604705347679555416107178 9665298519/68719476736
 3 24  6  4 -0.000086608677520416676998138428 -5951703/68719476736
 3 24  6  6  0.053927091896184720098972320557 3705841537/68719476736
 3 24  6  8  0.107609832988600828684866428375 59159131317/549755813888
 3 24  6 10 -0.038166436534083914011716842651 -5245555095/137438953472
 3 24  6 12  0.168189656840695533901453018188 23115810421/137438953472
 3 24  6 14 -0.025081124746066052466630935669 -3447123537/137438953472
 3 24  6 16  0.095903204241039929911494255066 26361672051/274877906944
 3 24  6 18  0.129428800799360033124685287476 17788558931/137438953472
 3 24  6 20 -0.041740279229998122900724411011 -5736740295/137438953472
 3 24  6 22  0.239243063879257533699274063110 32881316325/137438953472
 3 24  6 24  0.195381835501393652521073818207 107412299995/549755813888
 3 24  8  0  0.144480476228636689484119415283 9928622725/68719476736
 3 24  8  2 -0.018279464507941156625747680664 -314038809/17179869184
 3 24  8  4  0.072477279201848432421684265137 2490300351/34359738368
 3 24  8  6  0.098302103171590715646743774414 1688817273/17179869184
 3 24  8  8 -0.032006114266550866886973381042 -8797773699/274877906944
 3 24  8 10  0.148660623963223770260810852051 5107940145/34359738368
 3 24  8 12  0.016732073898310773074626922607 1149819363/68719476736
 3 24  8 14  0.031228378851665183901786804199 1072998927/34359738368
 3 24  8 16  0.170138397392292972654104232788 23383643283/137438953472
 3 24  8 18 -0.020904074801364913582801818848 -718258541/34359738368
 3 24  8 20  0.093846215386292897164821624756 6449062815/68719476736
 3 24  8 22  0.260992433322826400399208068848 8967631725/34359738368
 3 24  8 24  0.106571910273487446829676628113 29294263635/274877906944
 3 24 10  0 -0.030579608166590332984924316406 -131338417/4294967296
 3 24 10  2  0.111362529452890157699584960938 239149211/2147483648
 3 24 10  4  0.066901249345391988754272460938 143669339/2147483648
 3 24 10  6 -0.016560317482799291610717773438 -35563011/2147483648
 3 24 10  8  0.142392212466802448034286499023 2446279583/17179869184
 3 24 10 10  0.029560805531218647956848144531 126962693/4294967296
 3 24 10 12  0.011185809737071394920349121094 48042687/4294967296
 3 24 10 14  0.165559668792411684989929199219 711073363/4294967296
 3 24 10 16  0.026340018142946064472198486328 226259033/8589934592
 3 24 10 18  0.015202963491901755332946777344 65296231/4294967296
 3 24 10 20  0.219751926837489008903503417969 943827339/4294967296
 3 24 10 22  0.194874350214377045631408691406 836978961/4294967296
 3 24 10 24  0.048718587553594261407852172852 836978961/17179869184
 3 24 12  0  0.138867116067558526992797851562 298214861/2147483648
 3 24 12  2  0.014829643070697784423828125000 1990401/134217728
 3 24 12  4  0.019636376760900020599365234375 21084399/1073741824
 3 24 12  6  0.142884425818920135498046875000 19177623/134217728
 3 24 12  8  0.017100599245168268680572509766 146893029/8589934592
 3 24 12 10  0.017560299485921859741210937500 4713807/268435456
 3 24 12 12  0.157799073960632085800170898438 338870931/2147483648
 3 24 12 14  0.050826821476221084594726562500 13643721/268435456
 3 24 12 16 -0.008415010990574955940246582031 -36142197/4294967296
 3 24 12 18  0.165551681071519851684570312500 44439941/268435456
 3 24 12 20  0.226011342834681272506713867188 485355663/2147483648
 3 24 12 22  0.108347129076719284057617187500 29084211/268435456
 3 24 12 24  0.018434060155414044857025146484 158347371/8589934592
 3 24 14  0 -0.019815189763903617858886718750 -10638199/536870912
 3 24 14  2  0.089350964874029159545898437500 23984967/268435456
 3 24 14  4  0.123007345944643020629882812500 33019533/268435456
 3 24 14  6 -0.008632119745016098022460937500 -2317167/268435456
 3 24 14  8  0.047717150766402482986450195312 102471801/2147483648
 3 24 14 10  0.155914055183529853820800781250 83705721/536870912
 3 24 14 12  0.048598067834973335266113281250 26090889/536870912
 3 24 14 14 -0.009349526837468147277832031250 -5019489/536870912
 3 24 14 16  0.137169613502919673919677734375 147284751/1073741824
 3 24 14 18  0.226877456530928611755371093750 121803907/536870912
 3 24 14 20  0.147743398323655128479003906250 79319133/536870912
 3 24 14 22  0.045839169993996620178222656250 24609717/536870912
 3 24 14 24  0.005672018509358167648315429688 12180567/2147483648
 3 24 16  0  0.146440137177705764770507812500 39309725/268435456
 3 24 16  2  0.052163615822792053222656250000 3500641/67108864
 3 24 16  4 -0.011600919067859649658203125000 -1557049/134217728
 3 24 16  6  0.105372413992881774902343750000 7071423/67108864
 3 24 16  8  0.144970138557255268096923828125 155660501/1073741824
 3 24 16 10  0.024088434875011444091796875000 3233095/134217728
 3 24 16 12  0.002098839730024337768554687500 563403/268435456
 3 24 16 14  0.139949746429920196533203125000 18783737/134217728
 3 24 16 16  0.223353734239935874938964843750 119912123/536870912
 3 24 16 18  0.163744606077671051025390625000 21977429/134217728
 3 24 16 20  0.066574718803167343139648437500 17871015/268435456
 3 24 16 22  0.014681182801723480224609375000 1970475/134217728
 3 24 16 24  0.001383419148623943328857421875 1485435/1073741824
 3 24 18  0 -0.012678653001785278320312500000 -425425/33554432
 3 24 18  2  0.068423688411712646484375000000 1147959/16777216
 3 24 18  4  0.159947097301483154296875000000 2683467/16777216
 3 24 18  6  0.093952238559722900390625000000 1576257/16777216
 3 24 18  8 -0.006977565586566925048828125000 -936513/134217728
 3 24 18 10  0.038340836763381958007812500000 1286505/33554432
 3 24 18 12  0.171092480421066284179687500000 5740911/33554432
 3 24 18 14  0.222753971815109252929687500000 7474383/33554432
 3 24 18 16  0.161153689026832580566406250000 10814841/67108864
 3 24 18 18  0.073062509298324584960937500000 2451571/33554432
 3 24 18 20  0.020866245031356811523437500000 700155/33554432
 3 24 18 22  0.003466755151748657226562500000 116325/33554432
 3 24 18 24  0.000257380306720733642578125000 34545/134217728
 3 24 20  0  0.175946772098541259765625000000 2951897/16777216
 3 24 20  2  0.110431194305419921875000000000 231591/2097152
 3 24 20  4  0.006815314292907714843750000000 57171/8388608
 3 24 20  6  0.010319232940673828125000000000 21641/2097152
 3 24 20  8  0.122112527489662170410156250000 8194833/67108864
 3 24 20 10  0.217994928359985351562500000000 914337/4194304
 3 24 20 12  0.214643895626068115234375000000 3601127/16777216
 3 24 20 14  0.140239477157592773437500000000 588207/4194304
 3 24 20 16  0.064034432172775268554687500000 2148639/33554432
 3 24 20 18  0.020443677902221679687500000000 85747/4194304
 3 24 20 20  0.004386126995086669921875000000 73587/16777216
 3 24 20 22  0.000571489334106445312500000000 2397/4194304
 3 24 20 24  0.000034317374229431152343750000 2303/67108864
 3 24 22  0 -0.007007837295532226562500000000 -29393/4194304
 3 24 22  2  0.044203281402587890625000000000 92701/2097152
 3 24 22  4  0.154172420501708984375000000000 323323/2097152
 3 24 22  6  0.235494136810302734375000000000 493867/2097152
 3 24 22  8  0.236976563930511474609375000000 3975807/16777216
 3 24 22 10  0.174751996994018554687500000000 732963/4194304
 3 24 22 12  0.098014593124389648437500000000 411103/4194304
 3 24 22 14  0.042168855667114257812500000000 176869/4194304
 3 24 22 16  0.013777852058410644531250000000 115577/8388608
 3 24 22 18  0.003322839736938476562500000000 13937/4194304
 3 24 22 20  0.000559568405151367187500000000 2347/4194304
 3 24 22 22  0.000058889389038085937500000000 247/4194304
 3 24 22 24  0.000002920627593994140625000000 49/16777216
 3 24 24  0  0.322360515594482421875000000000 676039/2097152
 3 24 24  2  0.297563552856445312500000000000 156009/524288
 3 24 24  4  0.233799934387207031250000000000 245157/1048576
 3 24 24  6  0.155866622924804687500000000000 81719/524288
 3 24 24  8  0.087674975395202636718750000000 735471/8388608
 3 24 24 10  0.041258811950683593750000000000 43263/1048576
 3 24 24 12  0.016045093536376953125000000000 33649/2097152
 3 24 24 14  0.005066871643066406250000000000 5313/1048576
 3 24 24 16  0.001266717910766601562500000000 5313/4194304
 3 24 24 18  0.000241279602050781250000000000 253/1048576
 3 24 24 20  0.000032901763916015625000000000 69/2097152
 3 24 24 22  0.000002861022949218750000000000 3/1048576
 3 24 24 24  0.000000119209289550781250000000 1/8388608
 3 25  1  1  0.059809492432862043642671778798 1052179718101/17592186044416
 3 25  1  3  0.013273456381853065977338701487 116754557061/8796093022208
 3 25  1  5  0.107462641142888060130644589663 945251387905/8796093022208
 3 25  1  7 -0.032085621689120102928427513689 -2257824904423/70368744177664
 3 25  1  9  0.156421702456569278183451388031 11007198764001/70368744177664
 3 25  1 11 -0.075919228370992186682997271419 -1335585189851/17592186044416
 3 25  1 13  0.207257744081800865387776866555 3646116793033/17592186044416
 3 25  1 15 -0.117313982425599760972545482218 -4127618808885/35184372088832
 3 25  1 17  0.261460801559081801315187476575 9199334128699/35184372088832
 3 25  1 19 -0.153708703593281370558543130755 -2704072110259/17592186044416
 3 25  1 21  0.323841314336789309891173616052 5697076650681/17592186044416
 3 25  1 23 -0.174650268581004297629988286644 -12289920070337/70368744177664
 3 25  1 25  0.424150652268153294244257267565 29846948742247/70368744177664
 3 25  3  1  0.030772147546031192177906632423 67668668077/2199023255552
 3 25  3  3  0.100766912202743696980178356171 55397195831/549755813888
 3 25  3  5 -0.034045625798171386122703552246 -1169798795/34359738368
 3 25  3  7  0.159858741080711297399830073118 1406132356959/8796093022208
 3 25  3  9 -0.077348571491370421426836401224 -680365229973/8796093022208
 3 25  3 11  0.192267758369780494831502437592 105700317987/549755813888
 3 25  3 13 -0.082400026901268574874848127365 -90599787707/1099511627776
 3 25  3 15  0.182806333408507271087728440762 803990756855/4398046511104
 3 25  3 17 -0.031493973896658644662238657475 -138511962017/4398046511104
 3 25  3 19  0.118038146993967529851943254471 129784315141/1099511627776
 3 25  3 21  0.096639698227590997703373432159 53128235953/549755813888
 3 25  3 23 -0.006882769205162730941083282232 -60541478179/8796093022208
 3 25  3 25  0.351021229463299277995247393847 3087615387129/8796093022208
 3 25  5  1  0.071487910859104886185377836227 78601789235/1099511627776
 3 25  5  3 -0.014213934036888531409204006195 -7814192875/549755813888
 3 25  5  5  0.144439600053374306298792362213 79406509885/549755813888
 3 25  5  7 -0.058339441376347167533822357655 -256579576605/4398046511104
 3 25  5  9  0.156554948106304436805658042431 688535943315/4398046511104
 3 25  5 11 -0.024133406673172430600970983505 -26534961255/1099511627776
 3 25  5 13  0.090001364283125440124422311783 98957546545/1099511627776
 3 25  5 15  0.084054201217895752051845192909 184837143205/2199023255552
 3 25  5 17 -0.018303791146081493934616446495 -40250462395/2199023255552
 3 25  5 19  0.198223907359533768612891435623 217949491045/1099511627776
 3 25  5 21 -0.049842304974845319520682096481 -54802193875/1099511627776
 3 25  5 23  0.170959106063719445955939590931 751886099965/4398046511104
 3 25  5 25  0.249111840264276906964369118214 1095605459949/4398046511104
 3 25  7  1  0.023426046482200035825371742249 6439302625/274877906944
 3 25  7  3  0.122099506814265623688697814941 4195307109/34359738368
 3 25  7  5 -0.043243097883532755076885223389 -2971643059/68719476736
 3 25  7  7  0.137913024030240194406360387802 151636973543/1099511627776
 3 25  7  9  0.006395030281964864116162061691 7031410155/1099511627776
 3 25  7 11  0.043789923620352055877447128296 6018441275/137438953472
 3 25  7 13  0.128643113654106855392456054688 276258983/2147483648
 3 25  7 15 -0.042915778301903628744184970856 -23593198629/549755813888
 3 25  7 17  0.158324611989883123897016048431 87039875923/549755813888
 3 25  7 19  0.052692089375341311097145080566 1810486405/34359738368
 3 25  7 21  0.004349873888713773339986801147 597842115/137438953472
 3 25  7 23  0.257548783160927996505051851273 283177881805/1099511627776
 3 25  7 25  0.150976872887440549675375223160 166000827265/1099511627776
 3 25  9  1  0.082223912359040696173906326294 11300768465/137438953472
 3 25  9  3 -0.025139393328572623431682586670 -1727565955/68719476736
 3 25  9  5  0.136100617717602290213108062744 9352763233/68719476736
 3 25  9  7  0.008080244524535373784601688385 4442161405/549755813888
 3 25  9  9  0.035043672405663528479635715485 19265462645/549755813888
 3 25  9 11  0.135178910022659692913293838501 18578847925/137438953472
 3 25  9 13 -0.030245047637436073273420333862 -4156847695/137438953472
 3 25  9 15  0.104669530988758197054266929626 28771341599/274877906944
 3 25  9 17  0.119960883803287288174033164978 32974596655/274877906944
 3 25  9 19 -0.031744824336783494800329208374 -4362975435/137438953472
 3 25  9 21  0.152245586104982066899538040161 20924474025/137438953472
 3 25  9 23  0.235980658462722203694283962250 129731738955/549755813888
 3 25  9 25  0.077645248913540854118764400482 42685927011/549755813888
 3 25 11  1  0.018200292601250112056732177734 156339323/8589934592
 3 25 11  3  0.132896424736827611923217773438 285392899/2147483648
 3 25 11  5 -0.008971233852207660675048828125 -9632789/1073741824
 3 25 11  7  0.052521516598062589764595031738 1804625569/34359738368
 3 25 11  9  0.127761067036772146821022033691 4389836837/34359738368
 3 25 11 11 -0.020595792680978775024414062500 -5528641/268435456
 3 25 11 13  0.078670003684237599372863769531 337885093/4294967296
 3 25 11 15  0.141446153691504150629043579102 2430026417/17179869184
 3 25 11 17 -0.014409196970518678426742553711 -247548119/17179869184
 3 25 11 19  0.069814100163057446479797363281 299849277/4294967296
 3 25 11 21  0.231742470525205135345458984375 248831583/1073741824
 3 25 11 23  0.157347870612284168601036071777 5406431667/34359738368
 3 25 11 25  0.033576323854504153132438659668 1153673703/34359738368
 3 25 13  1  0.095550820464268326759338378906 410387649/4294967296
 3 25 13  3 -0.022298610303550958633422851562 -47885901/2147483648
 3 25 13  5  0.091959418263286352157592773438 197481347/2147483648
 3 25 13  7  0.106859177874866873025894165039 1835826697/17179869184
 3 25 13  9 -0.020218507794197648763656616211 -347351319/17179869184
 3 25 13 11  0.081201297929510474205017089844 348756919/4294967296
 3 25 13 13  0.141952359816059470176696777344 609680743/4294967296
 3 25 13 15  0.002226288313977420330047607422 19123671/8589934592
 3 25 13 17  0.032588246162049472332000732422 279930903/8589934592
 3 25 13 19  0.199546438409015536308288574219 857045427/4294967296
 3 25 13 21  0.198462770087644457817077636719 852391107/4294967296
 3 25 13 23  0.080117261444684118032455444336 1376404071/17179869184
 3 25 13 25  0.012053039332386106252670288086 207069639/17179869184
 3 25 15  1  0.013950471766293048858642578125 14979205/1073741824
 3 25 15  3  0.133888125419616699218750000000 1123135/8388608
 3 25 15  5  0.060510795563459396362304687500 16243243/268435456
 3 25 15  7 -0.014531278284266591072082519531 -62411365/4294967296
 3 25 15  9  0.107391834026202559471130371094 461244415/4294967296
 3 25 15 11  0.131018133834004402160644531250 70339825/536870912
 3 25 15 13  0.003043618053197860717773437500 817015/268435456
 3 25 15 15  0.025928850751370191574096679688 55681783/2147483648
 3 25 15 17  0.178305588196963071823120117188 382908335/2147483648
 3 25 15 19  0.210584867745637893676757812500 56528445/268435456
 3 25 15 21  0.114908488467335700988769531250 61691025/536870912
 3 25 15 23  0.031472785631194710731506347656 135174585/4294967296
 3 25 15 25  0.003527718828991055488586425781 15151437/4294967296
 3 25 17  1  0.115628587082028388977050781250 62077625/536870912
 3 25 17  3 -0.001182433217763900756835937500 -317407/268435456
 3 25 17  5  0.028585422784090042114257812500 7673341/268435456
 3 25 17  7  0.143841891083866357803344726562 308898109/2147483648
 3 25 17  9  0.100265892688184976577758789062 215319365/2147483648
 3 25 17 11 -0.007848767563700675964355468750 -4213775/536870912
 3 25 17 13  0.042247394099831581115722656250 22681397/536870912
 3 25 17 15  0.179296976886689662933349609375 192518663/1073741824
 3 25 17 17  0.211021414957940578460693359375 226582519/1073741824
 3 25 17 19  0.130747156217694282531738281250 70194345/536870912
 3 25 17 21  0.047133425250649452209472656250 25304565/536870912
 3 25 17 23  0.009442640002816915512084960938 20277915/2147483648
 3 25 17 25  0.000820399727672338485717773438 1761795/2147483648
 3 25 19  1  0.010131523013114929199218750000 679915/67108864
 3 25 19  3  0.122733414173126220703125000000 2059125/16777216
 3 25 19  5  0.145162343978881835937500000000 608855/4194304
 3 25 19  7  0.039990637451410293579101562500 10734905/268435456
 3 25 19  9 -0.008067917078733444213867187500 -2165715/268435456
 3 25 19 11  0.087547004222869873046875000000 1468795/16777216
 3 25 19 13  0.199920386075973510742187500000 6708215/33554432
 3 25 19 15  0.205771811306476593017578125000 27618225/134217728
 3 25 19 17  0.128626413643360137939453125000 17263945/134217728
 3 25 19 19  0.052279680967330932617187500000 1754215/33554432
 3 25 19 21  0.013656914234161376953125000000 229125/16777216
 3 25 19 23  0.002101939171552658081054687500 564235/268435456
 3 25 19 25  0.000145848840475082397460937500 39151/268435456
 3 25 21  1  0.154778867959976196289062500000 5193517/33554432
 3 25 21  3  0.054849803447723388671875000000 920227/16777216
 3 25 21  5 -0.008759796619415283203125000000 -146965/16777216
 3 25 21  7  0.050400115549564361572265625000 6764589/134217728
 3 25 21  9  0.166722513735294342041015625000 22377117/134217728
 3 25 21 11  0.223755329847335815429687500000 7507983/33554432
 3 25 21 13  0.187427729368209838867187500000 6289031/33554432
 3 25 21 15  0.109035894274711608886718750000 7317275/67108864
 3 25 21 17  0.045372888445854187011718750000 3044923/67108864
 3 25 21 19  0.013389199972152709960937500000 449267/33554432
 3 25 21 21  0.002680629491806030273437500000 89947/33554432
 3 25 21 23  0.000328205525875091552734375000 44051/134217728
 3 25 21 25  0.000018619000911712646484375000 2499/134217728
 3 25 23  1  0.006199240684509277343750000000 52003/8388608
 3 25 23  3  0.092103004455566406250000000000 96577/1048576
 3 25 23  5  0.194833278656005859375000000000 408595/2097152
 3 25 23  7  0.241106182336807250976562500000 8090181/33554432
 3 25 23  9  0.211881190538406372070312500000 7109553/33554432
 3 25 23 11  0.140967607498168945312500000000 591261/4194304
 3 25 23 13  0.072625160217285156250000000000 76153/1048576
 3 25 23 15  0.029028952121734619140625000000 487025/16777216
 3 25 23 17  0.008882105350494384765625000000 149017/16777216
 3 25 23 19  0.002017974853515625000000000000 529/262144
 3 25 23 21  0.000321626663208007812500000000 1349/4194304
 3 25 23 23  0.000032156705856323242187500000 1079/33554432
 3 25 23 25  0.000001519918441772460937500000 51/33554432
 3 25 25  1  0.309962034225463867187500000000 1300075/4194304
 3 25 25  3  0.265681743621826171875000000000 557175/2097152
 3 25 25  5  0.194833278656005859375000000000 408595/2097152
 3 25 25  7  0.121770799160003662109375000000 2042975/16777216
 3 25 25  9  0.064466893672943115234375000000 1081575/16777216
 3 25 25 11  0.028651952743530273437500000000 120175/4194304
 3 25 25 13  0.010555982589721679687500000000 44275/4194304
 3 25 25 15  0.003166794776916503906250000000 26565/8388608
 3 25 25 17  0.000753998756408691406250000000 6325/8388608
 3 25 25 19  0.000137090682983398437500000000 575/4194304
 3 25 25 21  0.000017881393432617187500000000 75/4194304
 3 25 25 23  0.000001490116119384765625000000 25/16777216
 3 25 25 25  0.000000059604644775390625000000 1/16777216
 3 26  0  0 -0.258014557328380078615737147629 -9078080189377/35184372088832
 3 26  0  2  0.350659717751668154051003511995 24675483971879/70368744177664
 3 26  0  4 -0.257520449806122542213415727019 -4530347663231/17592186044416
 3 26  0  6  0.351672101098902345484020770527 98986896466601/281474976710656
 3 26  0  8 -0.255938069112126242998783709481 -36020081021353/140737488355328
 3 26  0 10  0.353911493659996523319932748564 99617229435581/281474976710656
 3 26  0 12 -0.252904836153987844227231107652 -8898297858307/35184372088832
 3 26  0 14  0.357951759960236870483640814200 50377231649173/140737488355328
 3 26  0 16 -0.247517814420334048008953686804 -17417517762359/70368744177664
 3 26  0 18  0.365253177847172594283620128408 51404814864013/140737488355328
 3 26  0 20 -0.237279956731043739637243561447 -8348546286847/35184372088832
 3 26  0 22  0.380488085122902219836760195903 107097874898651/281474976710656
 3 26  0 24 -0.212075326134076647122128633782 -29846948742247/140737488355328
 3 26  0 26  0.432307395581002396056646830402 121683714103007/281474976710656
 3 26  2  0  0.199188747889650130673544481397 3504165510829/17592186044416
 3 26  2  2 -0.103753191834385916081373579800 -3650490906905/35184372088832
 3 26  2  4  0.190003595450775719655212014914 1671289300139/8796093022208
 3 26  2  6 -0.083358120262168711178674129769 -11731612479719/140737488355328
 3 26  2  8  0.162550227211184505904384423047 11438455354645/70368744177664
 3 26  2 10 -0.042348873660010610819881549105 -5960074113587/140737488355328
 3 26  2 12  0.117199140036916560347890481353 2061789075775/17592186044416
 3 26  2 14  0.019861773185610331893258262426 1397648036213/70368744177664
 3 26  2 16  0.054876112658661213572486303747 1930781566571/35184372088832
 3 26  2 18  0.104775068667279924738977570087 7372890003245/70368744177664
 3 26  2 20 -0.021842257375567442068131640553 -384253055381/17592186044416
 3 26  2 22  0.217237403037948695327941095456 30573446480395/140737488355328
 3 26  2 24 -0.102381191926795622748613823205 -7204435903301/70368744177664
 3 26  2 26  0.387585940865726286119752330706 54547871839279/140737488355328
 3 26  4  0 -0.068755273885926726507022976875 -151194446217/2199023255552
 3 26  4  2  0.156537964562403431045822799206 688461248899/4398046511104
 3 26  4  4 -0.044255820767830300610512495041 -48659789531/1099511627776
 3 26  4  6  0.111444615714674455375643447042 1960554413301/17592186044416
 3 26  4  8  0.022059672733917068399023264647 194038933407/8796093022208
 3 26  4 10  0.036067826761211563280085101724 634511918601/17592186044416
 3 26  4 12  0.108711367116939072730019688606 239058824433/2199023255552
 3 26  4 14 -0.039812607738781480293255299330 -350195401127/8796093022208
 3 26  4 16  0.180231895738188541145063936710 792668260241/4398046511104
 3 26  4 18 -0.070854066148854144557844847441 -623238956847/8796093022208
 3 26  4 20  0.188367663855842693010345101356 414224873413/2199023255552
 3 26  4 22  0.006549731985558082669740542769 115224103631/17592186044416
 3 26  4 24  0.079262858265906288579571992159 697203474513/8796093022208
 3 26  4 26  0.300066534863788092479808256030 5278826307027/17592186044416
 3 26  6  0  0.145429240669727732893079519272 159901141135/1099511627776
 3 26  6  2 -0.039248839646006672410294413567 -86309111135/2199023255552
 3 26  6  4  0.104627646151129738427698612213 57519656765/549755813888
 3 26  6  6  0.036457950515682568948250263929 320687524135/8796093022208
 3 26  6  8  0.013651947532480335212312638760 60041900215/4398046511104
 3 26  6 10  0.129469684201808377110864967108 1138827385795/8796093022208
 3 26  6 12 -0.049039159398489573504775762558 -53919125975/1099511627776
 3 26  6 14  0.154972575172678261878900229931 681576593555/4398046511104
 3 26  6 16 -0.005323582361143053276464343071 -11706681415/2199023255552
 3 26  6 18  0.066039607989978321711532771587 290445267515/4398046511104
 3 26  6 20  0.144452062054369889665395021439 158826721885/1099511627776
 3 26  6 22 -0.047735334809999585559125989676 -419884445435/8796093022208
 3 26  6 24  0.218916465686788797029294073582 962804798137/4398046511104
 3 26  6 26  0.200044356575858728319872170687 1759608769009/8796093022208
 3 26  8  0 -0.038830517387395957484841346741 -10673651345/274877906944
 3 26  8  2  0.119584500671408022753894329071 65742274495/549755813888
 3 26  8  4  0.022431537458032835274934768677 3082967033/137438953472
 3 26  8  6  0.021123291022831836016848683357 46450608193/2199023255552
 3 26  8  8  0.125722099887752847280353307724 138232910695/1099511627776
 3 26  8 10 -0.038456855797903699567541480064 -84567520235/2199023255552
 3 26  8 12  0.121951375931530492380261421204 33521738965/274877906944
 3 26  8 14  0.048847530500097491312772035599 53708427773/1099511627776
 3 26  8 16 -0.000118773152280482463538646698 -65296231/549755813888
 3 26  8 18  0.170520455217229027766734361649 187489223285/1099511627776
 3 26  8 20 -0.005074852870166068896651268005 -1394964935/274877906944
 3 26  8 22  0.064070017485846619820222258568 140891458435/2199023255552
 3 26  8 24  0.254503871438828355167061090469 279829965961/1099511627776
 3 26  8 26  0.114311060900490701897069811821 251372681287/2199023255552
 3 26 10  0  0.131003813126881141215562820435 18005026977/137438953472
 3 26 10  2 -0.007271911268617259338498115540 -1998887749/274877906944
 3 26 10  4  0.050541958291432820260524749756 3473216927/68719476736
 3 26 10  6  0.110425889976795588154345750809 121414550037/1099511627776
 3 26 10  8 -0.030688962184285628609359264374 -16871435383/549755813888
 3 26 10 10  0.109133122860839648637920618057 119993137561/1099511627776
 3 26 10 12  0.070318226957169827073812484741 9664463523/137438953472
 3 26 10 14 -0.018289348428879748098552227020 -10054675631/549755813888
 3 26 10 16  0.149493667613569414243102073669 41092506455/274877906944
 3 26 10 18  0.056607517837619525380432605743 31120312041/549755813888
 3 26 10 20 -0.008723260609258431941270828247 -1198915809/137438953472
 3 26 10 22  0.193783942638219741638749837875 213067698207/1099511627776
 3 26 10 24  0.203556463367931428365409374237 111906349191/549755813888
 3 26 10 26  0.055610786384022503625601530075 61144706259/1099511627776
 3 26 12  0 -0.025116003002040088176727294922 -215744823/8589934592
 3 26 12  2  0.097344820678699761629104614258 1672371285/17179869184
 3 26 12  4  0.077156622661277651786804199219 331385171/4294967296
 3 26 12  6 -0.021699986376916058361530303955 -1491211709/68719476736
 3 26 12  8  0.116361027612583711743354797363 3998134465/34359738368
 3 26 12 10  0.066513732759631238877773284912 4570788911/68719476736
 3 26 12 12 -0.017185139586217701435089111328 -147619225/8589934592
 3 26 12 14  0.131320581276668235659599304199 4512140815/34359738368
 3 26 12 16  0.089340756589081138372421264648 1534862511/17179869184
 3 26 12 18 -0.021781887189717963337898254395 -748419945/34359738368
 3 26 12 20  0.123771546757780015468597412109 1063189491/8589934592
 3 26 12 22  0.225488057258189655840396881104 15495421305/68719476736
 3 26 12 24  0.123113187466515228152275085449 4230136911/34359738368
 3 26 12 26  0.022814681593445129692554473877 1567812981/68719476736
 3 26 14  0  0.129316481994464993476867675781 555410061/4294967296
 3 26 14  2  0.021194438799284398555755615234 182058843/8589934592
 3 26 14  4  0.009022518526762723922729492188 19375711/2147483648
 3 26 14  6  0.131031176453689113259315490723 4502196941/34359738368
 3 26 14  8  0.042033462144900113344192504883 722129381/17179869184
 3 26 14 10 -0.006217676185769960284233093262 -213637727/34359738368
 3 26 14 12  0.130009636981412768363952636719 558387139/4294967296
 3 26 14 14  0.095925085304770618677139282227 1647980417/17179869184
 3 26 14 16 -0.017645126790739595890045166016 -151570485/8589934592
 3 26 14 18  0.083635113725904375314712524414 1436840313/17179869184
 3 26 14 20  0.214007884031161665916442871094 919156863/4294967296
 3 26 14 22  0.166641482821432873606681823730 5725757751/34359738368
 3 26 14 24  0.057913384109269827604293823242 994944363/17179869184
 3 26 14 26  0.007790379080688580870628356934 267675387/34359738368
 3 26 16  0 -0.016861078329384326934814453125 -18104445/1073741824
 3 26 16  2  0.078978759702295064926147460938 169605595/2147483648
 3 26 16  4  0.122501874342560768127441406250 65767693/536870912
 3 26 16  6  0.003831001580692827701568603516 32908053/8589934592
 3 26 16  8  0.023514031199738383293151855469 100991995/4294967296
 3 26 16 10  0.141325111617334187030792236328 1213973465/8589934592
 3 26 16 12  0.082131349481642246246337890625 88187865/1073741824
 3 26 16 14 -0.014691326534375548362731933594 -63098767/4294967296
 3 26 16 16  0.073922681156545877456665039062 158747749/2147483648
 3 26 16 18  0.201584907481446862220764160156 865800585/4294967296
 3 26 16 20  0.185112250037491321563720703125 198762765/1073741824
 3 26 16 22  0.086797486874274909496307373047 745584735/8589934592
 3 26 16 24  0.021248352946713566780090332031 91260981/4294967296
 3 26 16 26  0.002174059278331696987152099609 18675027/8589934592
 3 26 18  0  0.138438763096928596496582031250 74323745/536870912
 3 26 18  2  0.055231857113540172576904296875 59304755/1073741824
 3 26 18  4 -0.012297723442316055297851562500 -3301145/268435456
 3 26 18  6  0.084837909089401364326477050781 364376045/4294967296
 3 26 18  8  0.144992817658931016921997070312 311369705/2147483648
 3 26 18 10  0.047607269370928406715393066406 204471665/4294967296
 3 26 18 12 -0.010159472003579139709472656250 -5454325/536870912
 3 26 18 14  0.090864312369376420974731445312 195129625/2147483648
 3 26 18 16  0.201204619370400905609130859375 216041815/1073741824
 3 26 18 18  0.188274823594838380813598632812 404317105/2147483648
 3 26 18 20  0.101042343303561210632324218750 54246695/536870912
 3 26 18 22  0.032700704177841544151306152344 140448455/4294967296
 3 26 18 24  0.005998033564537763595581054688 12880679/2147483648
 3 26 18 26  0.000483124284073710441589355469 2075003/4294967296
 3 26 20  0 -0.011036381125450134277343750000 -740639/67108864
 3 26 20  2  0.060815609991550445556640625000 8162533/134217728
 3 26 20  4  0.150177568197250366210937500000 5039123/33554432
 3 26 20  6  0.103077417239546775817871093750 55339267/536870912
 3 26 20  8  0.002410147339105606079101562500 646969/268435456
 3 26 20 10  0.016983537003397941589355468750 9117967/536870912
 3 26 20 12  0.134681329131126403808593750000 9038311/67108864
 3 26 20 14  0.210838433355093002319335937500 56596511/268435456
 3 26 20 16  0.180369071662425994873046875000 24208727/134217728
 3 26 20 18  0.099390413612127304077148437500 26679911/268435456
 3 26 20 20  0.036617085337638854980468750000 2457331/67108864
 3 26 20 22  0.008812354877591133117675781250 4731097/536870912
 3 26 20 24  0.001262988895177841186523437500 339031/268435456
 3 26 20 26  0.000082233920693397521972656250 44149/536870912
 3 26 22  0  0.167985945940017700195312500000 5636673/33554432
 3 26 22  2  0.109762176871299743652343750000 7366015/67108864
 3 26 22  4  0.012340724468231201171875000000 207043/16777216
 3 26 22  6  0.003295753151178359985351562500 884697/268435456
 3 26 22  8  0.098078437149524688720703125000 13163865/134217728
 3 26 22 10  0.196911323815584182739257812500 52857981/268435456
 3 26 22 12  0.214373320341110229492187500000 7193175/33554432
 3 26 22 14  0.156890012323856353759765625000 21057421/134217728
 3 26 22 16  0.082382068037986755371093750000 5528567/67108864
 3 26 22 18  0.031508244574069976806640625000 4228965/134217728
 3 26 22 20  0.008645147085189819335937500000 290083/33554432
 3 26 22 22  0.001622419804334640502929687500 435515/268435456
 3 26 22 24  0.000187329947948455810546875000 25143/134217728
 3 26 22 26  0.000010069459676742553710937500 2703/268435456
 3 26 24  0 -0.006199240684509277343750000000 -52003/8388608
 3 26 24  2  0.039409458637237548828125000000 661181/16777216
 3 26 24  4  0.139925718307495117187500000000 586891/4194304
 3 26 24  6  0.220405146479606628417968750000 14791139/67108864
 3 26 24  8  0.231937557458877563476562500000 7782533/33554432
 3 26 24 10  0.181725010275840759277343750000 12195359/67108864
 3 26 24 12  0.110355257987976074218750000000 925727/8388608
 3 26 24 14  0.052621573209762573242187500000 1765687/33554432
 3 26 24 16  0.019649207592010498046875000000 329659/16777216
 3 26 24 18  0.005654305219650268554687500000 189727/33554432
 3 26 24 20  0.001214385032653808593750000000 10187/8388608
 3 26 24 22  0.000183716416358947753906250000 12329/67108864
 3 26 24 24  0.000017493963241577148437500000 587/33554432
 3 26 24 26  0.000000789761543273925781250000 53/67108864
 3 26 26  0  0.309962034225463867187500000000 1300075/4194304
 3 26 26  2  0.287821888923645019531250000000 2414425/8388608
 3 26 26  4  0.230257511138916015625000000000 482885/2097152
 3 26 26  6  0.158302038908004760742187500000 5311735/33554432
 3 26 26  8  0.093118846416473388671875000000 1562275/16777216
 3 26 26 10  0.046559423208236694335937500000 1562275/33554432
 3 26 26 12  0.019603967666625976562500000000 82225/4194304
 3 26 26 14  0.006861388683319091796875000000 115115/16777216
 3 26 26 16  0.001960396766662597656250000000 16445/8388608
 3 26 26 18  0.000445544719696044921875000000 7475/16777216
 3 26 26 20  0.000077486038208007812500000000 325/4194304
 3 26 26 22  0.000009685754776000976562500000 325/33554432
 3 26 26 24  0.000000774860382080078125000000 13/16777216
 3 26 26 26  0.000000029802322387695312500000 1/33554432
 3 27  1  1  0.034230865806414101371046854183 4817566077823/140737488355328
 3 27  1  3  0.076421379399114641728374408558 10755352993281/140737488355328
 3 27  1  5 -0.007064077902194654257073125336 -3976722326005/562949953421312
 3 27  1  7  0.119548691157016051533901190851 67299930118421/562949953421312
 3 27  1  9 -0.047334313407047190480625431519 -26646849527727/562949953421312
 3 27  1 11  0.163847690312449500993352557998 92238049629583/562949953421312
 3 27  1 13 -0.086203825567412906138997641392 -24264219793957/281474976710656
 3 27  1 15  0.209899898117686944942761329003 59081568934245/281474976710656
 3 27  1 17 -0.122767529182691959022122318856 -34555987417523/281474976710656
 3 27  1 19  0.259161719797202039217154379003 72947539044211/281474976710656
 3 27  1 21 -0.154539677309669443161510571372 -86998104143223/562949953421312
 3 27  1 23  0.316284753630993620276967703830 178052487324439/562949953421312
 3 27  1 25 -0.171432243075225088091428915504 -96507773254109/562949953421312
 3 27  1 27  0.409946668223364341088199580554 230779457781565/562949953421312
 3 27  3  1  0.060836975819839267387578729540 4281021588009/70368744177664
 3 27  3  3 -0.001500638497262229975603986531 -105598046517/70368744177664
 3 27  3  5  0.120962760865896967743537970819 34047990297585/281474976710656
 3 27  3  7 -0.053510543381907638149641570635 -15061878952197/281474976710656
 3 27  3  9  0.166512998014521684808642021380 46869242238159/281474976710656
 3 27  3 11 -0.082453028242252202062445576303 -23208464204211/281474976710656
 3 27  3 13  0.185379863201610817213804693893 26089896338649/140737488355328
 3 27  3 15 -0.075227746486667967928951838985 -10587364095165/140737488355328
 3 27  3 17  0.166008479354296412111580139026 23363616430011/140737488355328
 3 27  3 19 -0.017814942494617014290270162746 -2507230261887/140737488355328
 3 27  3 21  0.098516572524300016766574117355 27729949956891/281474976710656
 3 27  3 23  0.107217169886471452855403185822 30178950396777/281474976710656
 3 27  3 25 -0.018754158428986755779988016002 -5278826307027/281474976710656
 3 27  3 27  0.343826237864757189299780293368 96778482295495/281474976710656
 3 27  5  1  0.025493634990993996325414627790 224244384855/8796093022208
 3 27  5  3  0.103044409186736629635561257601 906388208625/8796093022208
 3 27  5  5 -0.040302404246546075228252448142 -1418014787085/35184372088832
 3 27  5  7  0.150146534624724381501437164843 5282811542085/35184372088832
 3 27  5  9 -0.055930382491595764804515056312 -1967875388655/35184372088832
 3 27  5 11  0.136738266013907150409067980945 4811050030215/35184372088832
 3 27  5 13 -0.002585276706952299718977883458 -45480668805/17592186044416
 3 27  5 15  0.060979939187575382675277069211 1072770435165/17592186044416
 3 27  5 17  0.103350718755166326445760205388 1818165072165/17592186044416
 3 27  5 19 -0.034221273483865388698177412152 -602027009805/17592186044416
 3 27  5 21  0.195659366517730859413859434426 6884151954225/35184372088832
 3 27  5 23 -0.042462245499592654596199281514 -1494007445385/35184372088832
 3 27  5 25  0.150033267431894046239904128015 5278826307027/35184372088832
 3 27  5 27  0.250055445719823410399840213358 8798043845045/35184372088832
 3 27  7  1  0.070041145671666527050547301769 308044216355/4398046511104
 3 27  7  3 -0.018402084496983661665581166744 -80933223519/4398046511104
 3 27  7  5  0.135563310457371244410751387477 2384854978363/17592186044416
 3 27  7  7 -0.039435379550866400677477940917 -693754533791/17592186044416
 3 27  7  9  0.108798407630104065901832655072 1914001828365/17592186044416
 3 27  7 11  0.038172598848120742331957444549 671539460735/17592186044416
 3 27  7 13  0.009723047448801480641122907400 85524829819/8796093022208
 3 27  7 15  0.142104653381579737470019608736 1249965750033/8796093022208
 3 27  7 17 -0.042765758142991217027883976698 -376171586791/8796093022208
 3 27  7 19  0.135276546820364274026360362768 1189905089555/8796093022208
 3 27  7 21  0.073506072041311654174933210015 1293132494745/17592186044416
 3 27  7 23 -0.012671273260195903276326134801 -222915396613/17592186044416
 3 27  7 25  0.242911004413542741531273350120 4273335581879/17592186044416
 3 27  7 27  0.157177708738174715108470991254 2765099494157/17592186044416
 3 27  9  1  0.020019030212097277399152517319 22011156495/1099511627776
 3 27  9  3  0.117782435904700832907110452652 129503157825/1099511627776
 3 27  9  5 -0.033839279343055750359781086445 -148826724453/4398046511104
 3 27  9  7  0.105210914827011947636492550373 462722496885/4398046511104
 3 27  9  9  0.047811029977538055391050875187 210275133585/4398046511104
 3 27  9 11 -0.003705975046841558651067316532 -16299050625/4398046511104
 3 27  9 13  0.141658940117395104607567191124 311511303675/2199023255552
 3 27  9 15 -0.014702992722504859557375311852 -32332222923/2199023255552
 3 27  9 17  0.068290549954781454289332032204 150172507485/2199023255552
 3 27  9 19  0.138409754124495520954951643944 304366268115/2199023255552
 3 27  9 21 -0.030217662782661136589013040066 -132898686375/4398046511104
 3 27  9 23  0.121976489002690868801437318325 536458271895/4398046511104
 3 27  9 25  0.236345842132095640408806502819 1039460006403/4398046511104
 3 27  9 27  0.084960923642256602761335670948 373662093805/4398046511104
 3 27 11  1  0.079780067166211665607988834381 43859555757/549755813888
 3 27 11  3 -0.024010679555431124754250049591 -13200010681/549755813888
 3 27 11  5  0.117183476128502661595121026039 257689189173/2199023255552
 3 27 11  7  0.034677467916026216698810458183 76256558391/2199023255552
 3 27 11  9  0.002898393487612338503822684288 6373634683/2199023255552
 3 27 11 11  0.134985764176690281601622700691 296836834593/2199023255552
 3 27 11 13  0.004412156425132707227021455765 4851217293/1099511627776
 3 27 11 15  0.034486674833715369459241628647 37918499983/1099511627776
 3 27 11 17  0.151239224395794735755771398544 166289285799/1099511627776
 3 27 11 19  0.005122858235154126305133104324 5632642197/1099511627776
 3 27 11 21  0.035417672497260355157777667046 77884285479/2199023255552
 3 27 11 23  0.215622954753143858397379517555 474159891933/2199023255552
 3 27 11 25  0.168971235551452991785481572151 371571676497/2199023255552
 3 27 11 27  0.039212733988733816659078001976 86229713955/2199023255552
 3 27 13  1  0.015819048770936205983161926270 543538377/34359738368
 3 27 13  3  0.124657810636563226580619812012 4283209759/34359738368
 3 27 13  5  0.005795747369120363146066665649 796561453/137438953472
 3 27 13  7  0.027003662042261566966772079468 3711355051/137438953472
 3 27 13  9  0.129563780959870200604200363159 17807110463/137438953472
 3 27 13 11  0.005358979055017698556184768677 736532473/137438953472
 3 27 13 13  0.028082722172257490456104278564 1929829973/68719476736
 3 27 13 15  0.147244359875912778079509735107 10118555363/68719476736
 3 27 13 17  0.034186182005214504897594451904 2349256539/68719476736
 3 27 13 19  0.000269890253548510372638702393 18546717/68719476736
 3 27 13 21  0.166491715346637647598981857300 22882447119/137438953472
 3 27 13 23  0.206460794383019674569368362427 28375755513/137438953472
 3 27 13 25  0.093762776792573276907205581665 12886657917/137438953472
 3 27 13 27  0.015302530337066855281591415405 2103163755/137438953472
 3 27 15  1  0.092363829317037016153335571289 1586798505/17179869184
 3 27 15  3 -0.018039329734165221452713012695 -309913325/17179869184
 3 27 15  5  0.072682489888393320143222808838 4994702673/68719476736
 3 27 15  7  0.114736113973776809871196746826 7884605715/68719476736
 3 27 15  9 -0.007064369638101197779178619385 -485459785/68719476736
 3 27 15 11  0.042606077113305218517780303955 2927867325/68719476736
 3 27 15 13  0.143643754563527181744575500488 4935561825/34359738368
 3 27 15 15  0.042826805816730484366416931152 1471517843/34359738368
 3 27 15 17 -0.007556800410384312272071838379 -259649685/34359738368
 3 27 15 19  0.131585209892364218831062316895 4521233385/34359738368
 3 27 15 21  0.211371063414844684302806854248 14525308875/68719476736
 3 27 15 23  0.134827567744650878012180328369 9265279905/68719476736
 3 27 15 25  0.041035368878510780632495880127 2819929077/68719476736
 3 27 15 27  0.004982219179510138928890228271 342375495/68719476736
 3 27 17  1  0.012265563709661364555358886719 52680195/4294967296
 3 27 17  3  0.123389817075803875923156738281 529955229/4294967296
 3 27 17  5  0.070851108001079410314559936523 1217212767/17179869184
 3 27 17  7 -0.015254011319484561681747436523 -262061919/17179869184
 3 27 17  9  0.078453722235281020402908325195 1347824685/17179869184
 3 27 17 11  0.138300896796863526105880737305 2375991315/17179869184
 3 27 17 13  0.031825037556700408458709716797 273374991/8589934592
 3 27 17 15 -0.003646833705715835094451904297 -31326063/8589934592
 3 27 17 17  0.121472100843675434589385986328 1043437401/8589934592
 3 27 17 19  0.207260005990974605083465576172 1780349895/8589934592
 3 27 17 21  0.155692966945935040712356567383 2674784805/17179869184
 3 27 17 23  0.063929648778866976499557495117 1098303003/17179869184
 3 27 17 25  0.014131385309156030416488647461 242775351/17179869184
 3 27 17 27  0.001328591781202703714370727539 22825033/17179869184
 3 27 19  1  0.111593401525169610977172851562 239645005/2147483648
 3 27 19  3  0.004230241756886243820190429688 9084375/2147483648
 3 27 19  5  0.017735241563059389591217041016 152344565/8589934592
 3 27 19  7  0.127668508212082087993621826172 1096664135/8589934592
 3 27 19  9  0.114064802764914929866790771484 979809195/8589934592
 3 27 19 11  0.007009327528066933155059814453 60209665/8589934592
 3 27 19 13  0.013191915350034832954406738281 56658845/4294967296
 3 27 19 15  0.135866407072171568870544433594 583541775/4294967296
 3 27 19 17  0.205993050476536154747009277344 884733415/4294967296
 3 27 19 19  0.160382651956751942634582519531 688838245/4294967296
 3 27 19 21  0.075929329614154994487762451172 652227975/8589934592
 3 27 19 23  0.022285101586021482944488525391 191427565/8589934592
 3 27 19 25  0.003767341491766273975372314453 32361217/8589934592
 3 27 19 27  0.000282679102383553981781005859 2428195/8589934592
 3 27 21  1  0.008984807878732681274414062500 2411841/268435456
 3 27 21  3  0.111698236316442489624023437500 29983767/268435456
 3 27 21  5  0.143205528147518634796142578125 153765765/1073741824
 3 27 21  7  0.053030761890113353729248046875 56941347/1073741824
 3 27 21  9 -0.009530791081488132476806640625 -10233609/1073741824
 3 27 21 11  0.057719425298273563385009765625 61975761/1073741824
 3 27 21 13  0.170963818207383155822753906250 91785501/536870912
 3 27 21 15  0.206203898414969444274902343750 110704875/536870912
 3 27 21 17  0.151452010497450828552246093750 81310179/536870912
 3 27 21 19  0.074691245332360267639160156250 40099557/536870912
 3 27 21 21  0.025167874060571193695068359375 27023799/1073741824
 3 27 21 23  0.005614341236650943756103515625 6028353/1073741824
 3 27 21 25  0.000752692110836505889892578125 808197/1073741824
 3 27 21 27  0.000046151690185070037841796875 49555/1073741824
 3 27 23  1  0.149279929697513580322265625000 20036013/134217728
 3 27 23  3  0.058616034686565399169921875000 7867311/134217728
 3 27 23  5 -0.006849607452750205993652343750 -3677355/536870912
 3 27 23  7  0.035752264782786369323730468750 19194351/536870912
 3 27 23  9  0.142444973811507225036621093750 76474563/536870912
 3 27 23 11  0.210714848712086677551269531250 113126673/536870912
 3 27 23 13  0.194494921714067459106445312500 52209333/268435456
 3 27 23 15  0.126742478460073471069335937500 34022175/268435456
 3 27 23 17  0.060714807361364364624023437500 16298007/268435456
 3 27 23 19  0.021493066102266311645507812500 5769501/268435456
 3 27 23 21  0.005511207506060600280761718750 2958807/536870912
 3 27 23 23  0.000973323360085487365722656250 522549/536870912
 3 27 23 25  0.000106321647763252258300781250 57081/536870912
 3 27 23 27  0.000005429610610008239746093750 2915/536870912
 3 27 25  1  0.005535036325454711914062500000 185725/33554432
 3 27 25  3  0.083025544881820678710937500000 2785875/33554432
 3 27 25  5  0.179611928761005401611328125000 24107105/134217728
 3 27 25  7  0.230110995471477508544921875000 30884975/134217728
 3 27 25  9  0.212203525006771087646484375000 28481475/134217728
 3 27 25 11  0.150469876825809478759765625000 20195725/134217728
 3 27 25 13  0.084165111184120178222656250000 5648225/67108864
 3 27 25 15  0.037379488348960876464843750000 2508495/67108864
 3 27 25 17  0.013100728392601013183593750000 879175/67108864
 3 27 25 19  0.003558769822120666503906250000 238825/67108864
 3 27 25 21  0.000724755227565765380859375000 97275/134217728
 3 27 25 23  0.000104345381259918212890625000 14005/134217728
 3 27 25 25  0.000009484589099884033203125000 1273/134217728
 3 27 25 27  0.000000409781932830810546875000 55/134217728
 3 27 27  1  0.298891961574554443359375000000 5014575/16777216
 3 27 27  3  0.259039700031280517578125000000 4345965/16777216
 3 27 27  5  0.194279775023460388183593750000 13037895/67108864
 3 27 27  7  0.125710442662239074707031250000 8436285/67108864
 3 27 27  9  0.069839134812355041503906250000 4686825/67108864
 3 27 27 11  0.033081695437431335449218750000 2220075/67108864
 3 27 27 13  0.013232678174972534179687500000 444015/33554432
 3 27 27 15  0.004410892724990844726562500000 148005/33554432
 3 27 27 17  0.001202970743179321289062500000 40365/33554432
 3 27 27 19  0.000261515378952026367187500000 8775/33554432
 3 27 27 21  0.000043585896492004394531250000 2925/67108864
 3 27 27 23  0.000005230307579040527343750000 351/67108864
 3 27 27 25  0.000000402331352233886718750000 27/67108864
 3 27 27 27  0.000000014901161193847656250000 1/67108864
 3 28  0  0  0.336913625481736644928787427489 189665509771949/562949953421312
 3 28  0  2 -0.250555100944314546040914137848 -70524991203037/281474976710656
 3 28  0  4  0.337313433465706191682897951978 1519124653263217/4503599627370496
 3 28  0  6 -0.249738551932348507023107231362 -281180612355643/1125899906842624
 3 28  0  8  0.338582634647349056677967382711 762420313615961/2251799813685248
 3 28  0 10 -0.247957216940569047380904521560 -279175007454343/1125899906842624
 3 28  0 12  0.340967514060685372712100615900 1535581169269147/4503599627370496
 3 28  0 14 -0.244830820398716397789939946961 -137827498939559/562949953421312
 3 28  0 16  0.345046040458465874678495310945 388487304808603/1125899906842624
 3 28  0 18 -0.239468133037659569595234643202 -134808574339439/562949953421312
 3 28  0 20  0.352244534146248122752353992837 1586368352724337/4503599627370496
 3 28  0 22 -0.229443564050229475981268478790 -258330487389793/1125899906842624
 3 28  0 24  0.367088607454558069065342351678 826610057872151/2251799813685248
 3 28  0 26 -0.204973334111682170544099790277 -230779457781565/1125899906842624
 3 28  0 28  0.417267144441638704321917430207 1879204156221315/4503599627370496
 3 28  2  0 -0.104120906263396761914918897673 -14653714832791/140737488355328
 3 28  2  2  0.188747483098438806337071582675 3320480838083/17592186044416
 3 28  2  4 -0.095593883517998357035594381159 -107629144547639/1125899906842624
 3 28  2  6  0.173326535631574074614036362618 12196770645059/70368744177664
 3 28  2  8 -0.069941811019893052048246318009 -39373739255851/562949953421312
 3 28  2 10  0.142635546998846507449343334883 10037084317403/70368744177664
 3 28  2 12 -0.026913790184718955345033464255 -30302233861757/1125899906842624
 3 28  2 14  0.097062321446998112151050008833 3415076833597/35184372088832
 3 28  2 16  0.034080438242650501479147351347 9592790560639/281474976710656
 3 28  2 18  0.037518795069814814269193448126 1320075246061/35184372088832
 3 28  2 20  0.114504093634175241334105521673 128920148355817/1125899906842624
 3 28  2 22 -0.033497993671900871959223877639 -2357211747163/70368744177664
 3 28  2 24  0.219038952933422237379090802278 123307968351323/562949953421312
 3 28  2 26 -0.105792688573771442861470859498 -7444498638115/70368744177664
 3 28  2 28  0.376886453044060765193989936961 424336422372555/1125899906842624
 3 28  4  0  0.155085884696759990220016334206 10913198945793/70368744177664
 3 28  4  2 -0.062600773812249599359347485006 -2202568918859/35184372088832
 3 28  4  4  0.135357884422242946698133891914 76199714730709/562949953421312
 3 28  4  6 -0.022796441783590637442102888599 -3208313960061/140737488355328
 3 28  4  8  0.081549630648954263278938014992 22954180387677/281474976710656
 3 28  4 10  0.046366099886078870895289583132 6525448442799/140737488355328
 3 28  4 12  0.009828545016217660190704918932 5532978959079/562949953421312
 3 28  4 14  0.124085997336564446413831319660 8731775802607/70368744177664
 3 28  4 16 -0.052676200333003464493231149390 -7413516130969/140737488355328
 3 28  4 18  0.179515557214344312342291232198 12632284321527/70368744177664
 3 28  4 20 -0.067297802324068456414352112915 -37885294683691/562949953421312
 3 28  4 22  0.172915699728896754550078185275 24335721277049/140737488355328
 3 28  4 24  0.018754158428986755779988016002 5278826307027/281474976710656
 3 28  4 26  0.062513861429955852599960053340 8798043845045/140737488355328
 3 28  4 28  0.296940841792290299849810253363 167162833055855/562949953421312
 3 28  6  0 -0.049894460007067209517117589712 -438876311515/8796093022208
 3 28  6  2  0.129337392322213418083265423775 284415933529/2199023255552
 3 28  6  4 -0.014676030700840669851459097117 -1032733849931/70368744177664
 3 28  6  6  0.066528080126659006054978817701 585187181383/8796093022208
 3 28  6  8  0.068137642573702805748325772583 2397380169569/35184372088832
 3 28  6 10 -0.015580239201540280191693454981 -137045233325/8796093022208
 3 28  6 12  0.140063477200428110336360987276 9856090995751/70368744177664
 3 28  6 14 -0.049861393517176111345179378986 -219292727797/4398046511104
 3 28  6 16  0.137158358951808168058050796390 2412915368227/17592186044416
 3 28  6 18  0.014780508984358675661496818066 65005365971/4398046511104
 3 28  6 20  0.040658293893400809793092776090 2861073081685/70368744177664
 3 28  6 22  0.154751294709626563417259603739 1361206783573/8796093022208
 3 28  6 24 -0.050011089143964682079968042672 -1759608769009/35184372088832
 3 28  6 26  0.200044356575858728319872170687 1759608769009/8796093022208
 3 28  6 28  0.203616577228999062754155602306 14328242833359/70368744177664
 3 28  8  0  0.128890693271159761934541165829 566867263855/4398046511104
 3 28  8  2 -0.024864237025667534908279776573 -54677035451/2199023255552
 3 28  8  4  0.078120653802983497371315024793 2748626151227/35184372088832
 3 28  8  6  0.062626492172398684488143771887 550868450803/8796093022208
 3 28  8  8 -0.014529613445859013154404237866 -255607662893/17592186044416
 3 28  8 10  0.133994886502364352054428309202 1178631486175/8796093022208
 3 28  8 12 -0.029027070247792607915471307933 -1021299240247/35184372088832
 3 28  8 14  0.090544293612538240267895162106 398218014623/4398046511104
 3 28  8 16  0.076581999387713040050584822893 673622390441/8796093022208
 3 28  8 18 -0.020914908838904011645354330540 -91984741849/4398046511104
 3 28  8 20  0.163562207971921225180267356336 5754833584955/35184372088832
 3 28  8 22  0.012226795014726121735293418169 107548026313/8796093022208
 3 28  8 24  0.039777159705238318565534427762 699767193853/17592186044416
 3 28  8 26  0.246386678562544148007873445749 2167240144069/8796093022208
 3 28  8 28  0.121069316190215658934903331101 4259747869377/35184372088832
 3 28 10  0 -0.031204715748572198208421468735 -34309947807/1099511627776
 3 28 10  2  0.104057338132406584918498992920 7150765827/68719476736
 3 28 10  4  0.038016018275925489433575421572 334392433089/8796093022208
 3 28 10  6  0.001190399787446949630975723267 163607301/137438953472
 3 28 10  8  0.125987865288379907724447548389 554100491373/4398046511104
 3 28 10 10 -0.018138516563340090215206146240 -1246469367/68719476736
 3 28 10 12  0.068357215879018440318759530783 601276429611/8796093022208
 3 28 10 14  0.101216737755748908966779708862 13911122511/137438953472
 3 28 10 16 -0.029836939382676064269617199898 -65612123577/2199023255552
 3 28 10 18  0.124923675517493393272161483765 17169379227/137438953472
 3 28 10 20  0.083089571646382864855695515871 730863601377/8796093022208
 3 28 10 22 -0.022384215903002768754959106445 -384557901/17179869184
 3 28 10 24  0.167901797351760251331143081188 738439914051/4398046511104
 3 28 10 26  0.209134581273247022181749343872 28743237985/137438953472
 3 28 10 28  0.062086828815495209710206836462 546121521715/8796093022208
 3 28 12  0  0.120715118939187959767878055572 66363838461/549755813888
 3 28 12  2  0.000778302830440225079655647278 213938253/274877906944
 3 28 12  4  0.034656554628099911496974527836 152421139169/4398046511104
 3 28 12  6  0.114030163104871462564915418625 125377490251/1099511627776
 3 28 12  8 -0.019289375409698550356552004814 -42417785111/2199023255552
 3 28 12 10  0.069889726079964020755141973495 76844566487/1099511627776
 3 28 12 12  0.103604950500766790355555713177 455659391083/4398046511104
 3 28 12 14 -0.024207624623159063048660755157 -13308282377/549755813888
 3 28 12 16  0.094237463966237555723637342453 103615187403/1099511627776
 3 28 12 18  0.117190964634573902003467082977 64426414143/549755813888
 3 28 12 20 -0.020120478591479695751331746578 -88490800671/4398046511104
 3 28 12 22  0.086508511231841112021356821060 95117114001/1099511627776
 3 28 12 24  0.219295693273579672677442431450 482236329351/2199023255552
 3 28 12 26  0.135809956741468340624123811722 149324626605/1099511627776
 3 28 12 28  0.027257632162900335970334708691 119880334035/4398046511104
 3 28 14  0 -0.021133603906491771340370178223 -726145101/34359738368
 3 28 14  2  0.086206240695901215076446533203 740505969/8589934592
 3 28 14  4  0.083525840553193120285868644714 22959408227/274877906944
 3 28 14  6 -0.020922169816913083195686340332 -718880281/34359738368
 3 28 14  8  0.090086131524003576487302780151 12381343639/137438953472
 3 28 14 10  0.091449909930815920233726501465 3142194979/34359738368
 3 28 14 12 -0.020163870529358973726630210876 -5542602527/274877906944
 3 28 14 14  0.084973735909443348646163940430 1459837667/17179869184
 3 28 14 16  0.125995400434476323425769805908 8658337989/68719476736
 3 28 14 18 -0.004392872855532914400100708008 -75468981/17179869184
 3 28 14 20  0.040851055422535864636301994324 11229052611/274877906944
 3 28 14 22  0.192934087623143568634986877441 6629164773/34359738368
 3 28 14 24  0.180129869790107477456331253052 24756860793/137438953472
 3 28 14 26  0.069751068513141945004463195801 2396628465/34359738368
 3 28 14 28  0.010142374758288497105240821838 2787914745/274877906944
 3 28 16  0  0.121490471356082707643508911133 2087190405/17179869184
 3 28 16  2  0.026011180481873452663421630859 223434339/8589934592
 3 28 16  4  0.001940168272994924336671829224 266654697/137438953472
 3 28 16  6  0.117676848691189661622047424316 4043345733/34359738368
 3 28 16  8  0.061921696425997652113437652588 4255226577/68719476736
 3 28 16 10 -0.015176948363659903407096862793 -521475975/34359738368
 3 28 16 12  0.096056533533555921167135238647 13201909443/137438953472
 3 28 16 14  0.122015708649996668100357055664 2096213913/17179869184
 3 28 16 16  0.002624955115607008337974548340 90192771/34359738368
 3 28 16 18  0.024795350676868110895156860352 425980881/17179869184
 3 28 16 20  0.167842373084567952901124954224 23068080105/137438953472
 3 28 16 22  0.196113136567873880267143249512 6738396063/34359738368
 3 28 16 24  0.105713632408878766000270843506 7264585503/68719476736
 3 28 16 26  0.028564723295858129858970642090 981476419/34359738368
 3 28 16 28  0.003155405480356421321630477905 433675627/137438953472
 3 28 18  0 -0.014579797862097620964050292969 -62619755/4294967296
 3 28 18  2  0.070507654920220375061035156250 37853509/536870912
 3 28 18  4  0.120400927640730515122413635254 4136944373/34359738368
 3 28 18  6  0.015662514138966798782348632812 33634993/2147483648
 3 28 18  8  0.007473693287465721368789672852 128397073/17179869184
 3 28 18 10  0.121307105291634798049926757812 260505025/2147483648
 3 28 18 12  0.105323060619411990046501159668 3618872807/34359738368
 3 28 18 14 -0.002246049232780933380126953125 -2411677/1073741824
 3 28 18 16  0.028637742972932755947113037109 245996339/8589934592
 3 28 18 18  0.159279081039130687713623046875 171024611/1073741824
 3 28 18 20  0.198590133950347080826759338379 6823505045/34359738368
 3 28 18 22  0.126217819284647703170776367188 271050703/2147483648
 3 28 18 24  0.046058705018367618322372436523 791282527/17179869184
 3 28 18 26  0.009271874558180570602416992188 19911199/2147483648
 3 28 18 28  0.000805635441793128848075866699 27681423/34359738368
 3 28 20  0  0.131614590529352426528930664062 282640181/2147483648
 3 28 20  2  0.057437733747065067291259765625 61673297/1073741824
 3 28 20  4 -0.011742944305296987295150756836 -201742247/17179869184
 3 28 20  6  0.067742602666839957237243652344 290952263/4294967296
 3 28 20  8  0.140206493553705513477325439453 1204364609/8589934592
 3 28 20 10  0.067647845251485705375671386719 290545283/4294967296
 3 28 20 12 -0.010239085939247161149978637695 -175906157/17179869184
 3 28 20 14  0.052274586167186498641967773438 112258819/2147483648
 3 28 20 16  0.169388611568138003349304199219 727518547/4294967296
 3 28 20 18  0.196869065519422292709350585938 422773099/2147483648
 3 28 20 20  0.131468465144280344247817993164 2258611033/17179869184
 3 28 20 22  0.055685968371108174324035644531 239169413/4294967296
 3 28 20 24  0.014946749317459762096405029297 128391599/8589934592
 3 28 20 26  0.002342198276892304420471191406 10059665/4294967296
 3 28 20 28  0.000164415396284312009811401367 2824635/17179869184
 3 28 22  0 -0.009721208363771438598632812500 -2609517/268435456
 3 28 22  2  0.054527327418327331542968750000 3659267/67108864
 3 28 22  4  0.140994371380656957626342773438 302783107/2147483648
 3 28 22  6  0.109273720532655715942382812500 29332941/268435456
 3 28 22  8  0.012770167551934719085693359375 13711863/1073741824
 3 28 22 10  0.003762904554605484008789062500 1010097/268435456
 3 28 22 12  0.102573186624795198440551757812 220274241/2147483648
 3 28 22 14  0.192312546074390411376953125000 25811753/134217728
 3 28 22 16  0.190174529328942298889160156250 102099173/536870912
 3 28 22 18  0.122667320072650909423828125000 16464129/134217728
 3 28 22 20  0.054786549415439367294311523438 117653219/2147483648
 3 28 22 22  0.017010953277349472045898437500 4566343/268435456
 3 28 22 24  0.003536009229719638824462890625 3796761/1073741824
 3 28 22 26  0.000445228070020675659179687500 119515/268435456
 3 28 22 28  0.000025790650397539138793945312 55385/2147483648
 3 28 24  0  0.161014206707477569580078125000 21610961/134217728
 3 28 24  2  0.108818814158439636230468750000 7302707/67108864
 3 28 24  4  0.017276232130825519561767578125 18550213/1073741824
 3 28 24  6 -0.001092355698347091674804687500 -293227/268435456
 3 28 24  8  0.078318322077393531799316406250 42046829/536870912
 3 28 24 10  0.176191601902246475219726562500 47296073/268435456
 3 28 24 12  0.209567121230065822601318359375 225020983/1073741824
 3 28 24 14  0.168769426643848419189453125000 22651849/134217728
 3 28 24 16  0.099319543689489364624023437500 26660887/268435456
 3 28 24 18  0.043779380619525909423828125000 5875969/134217728
 3 28 24 20  0.014429514296352863311767578125 15493573/1073741824
 3 28 24 22  0.003473099321126937866210937500 932303/268435456
 3 28 24 24  0.000579243525862693786621093750 310979/536870912
 3 28 24 26  0.000060033053159713745117187500 16115/268435456
 3 28 24 28  0.000002919696271419525146484375 3135/1073741824
 3 28 26  0 -0.005535036325454711914062500000 -185725/33554432
 3 28 26  2  0.035424232482910156250000000000 37145/1048576
 3 28 26  4  0.127720963209867477416992187500 34284835/268435456
 3 28 26  6  0.206554532051086425781250000000 1732705/8388608
 3 28 26  8  0.225813202559947967529296875000 30308135/134217728
 3 28 26 10  0.186237692832946777343750000000 1562275/8388608
 3 28 26 12  0.120870713144540786743164062500 32445985/268435456
 3 28 26 14  0.062732696533203125000000000000 16445/262144
 3 28 26 16  0.026086643338203430175781250000 1750645/67108864
 3 28 26 18  0.008616447448730468750000000000 9035/1048576
 3 28 26 20  0.002216827124357223510742187500 595075/268435456
 3 28 26 22  0.000429272651672363281250000000 3601/8388608
 3 28 26 24  0.000058956444263458251953125000 7913/134217728
 3 28 26 26  0.000005125999450683593750000000 43/8388608
 3 28 26 28  0.000000212341547012329101562500 57/268435456
 3 28 28  0  0.298891961574554443359375000000 5014575/16777216
 3 28 28  2  0.278965830802917480468750000000 2340135/8388608
 3 28 28  4  0.226659737527370452880859375000 30421755/134217728
 3 28 28  6  0.159995108842849731445312500000 5368545/33554432
 3 28 28  8  0.097774788737297058105468750000 6561555/67108864
 3 28 28 10  0.051460415124893188476562500000 1726725/33554432
 3 28 28 12  0.023157186806201934814453125000 3108105/134217728
 3 28 28 14  0.008821785449981689453125000000 148005/16777216
 3 28 28 16  0.002806931734085083007812500000 94185/33554432
 3 28 28 18  0.000732243061065673828125000000 12285/16777216
 3 28 28 20  0.000152550637722015380859375000 20475/134217728
 3 28 28 22  0.000024408102035522460937500000 819/33554432
 3 28 28 24  0.000002816319465637207031250000 189/67108864
 3 28 28 26  0.000000208616256713867187500000 7/33554432
 3 28 28 28  0.000000007450580596923828125000 1/134217728
 3 29  1  1  0.051261684879817970283966133138 57715526230783/1125899906842624
 3 29  1  3  0.013534586651801405743356099265 121908718803333/9007199254740992
 3 29  1  5  0.089717844725661355376189476374 808106504149945/9007199254740992
 3 29  1  7 -0.023434287493675265423576092871 -105538648424209/4503599627370496
 3 29  1  9  0.128993890249913922829705370532 580936836062583/4503599627370496
 3 29  1 11 -0.059481663345327562275599575514 -535763193754789/9007199254740992
 3 29  1 13  0.169346438029536972003086248151 1525337110412687/9007199254740992
 3 29  1 15 -0.094220908242987899683384966920 -212166623626815/2251799813685248
 3 29  1 17  0.211356099549327769437923052465 475931625586417/2251799813685248
 3 29  1 19 -0.126762074890912734836945219286 -1141771266486851/9007199254740992
 3 29  1 21  0.256443212338815951234494150412 2309835111061569/9007199254740992
 3 29  1 23 -0.154691752298068641024997305067 -696669718006871/4503599627370496
 3 29  1 25  0.309113011926488434610860167595 1392121245327505/4503599627370496
 3 29  1 27 -0.168252880823241413033031221858 -1515487222759125/9007199254740992
 3 29  1 29  0.397076798742849734757953683584 3576549845711535/9007199254740992
 3 29  3  1  0.027718868039936950253832037561 7802167735987/281474976710656
 3 29  3  3  0.084455993592479128295735790743 190177990636147/2251799813685248
 3 29  3  5 -0.025815713489782954326301478432 -58131818826445/2251799813685248
 3 29  3  7  0.134579500120429962350954156136 151523046648519/1125899906842624
 3 29  3  9 -0.066208264757528390020979713881 -74543879122713/1125899906842624
 3 29  3 11  0.168411229100464243657597762649 379228374310929/2251799813685248
 3 29  3 13 -0.083348326394080185508528302307 -187683745845167/2251799813685248
 3 29  3 15  0.176504024833272765704350604210 99362932558565/562949953421312
 3 29  3 17 -0.066789184257393330312879697885 -37598968166747/562949953421312
 3 29  3 19  0.149935264291749970055889207288 337624200197011/2251799813685248
 3 29  3 21 -0.005204573840748683011270259158 -11719658404909/2251799813685248
 3 29  3 23  0.081388238823230985019563377136 91635010509161/1125899906842624
 3 29  3 25  0.116011300538283457228772022063 130617112468745/1125899906842624
 3 29  3 27 -0.028552004018489451908635601285 -64293397329175/2251799813685248
 3 29  3 29  0.336913647418175532521900095162 758662088484265/2251799813685248
 3 29  5  1  0.060470386608834303387993713841 8510450331203/140737488355328
 3 29  5  3 -0.009335173071053581850264890818 -10510470491059/1125899906842624
 3 29  5  5  0.122509150278781397958027810091 137933040886249/1125899906842624
 3 29  5  7 -0.053437078841861662681367306504 -30082401044997/562949953421312
 3 29  5  9  0.146166949445193594669945014175 82284677381907/562949953421312
 3 29  5 11 -0.046399324563314969793736963766 -52240995203397/1125899906842624
 3 29  5 13  0.114643589724969352516836806899 129077206991447/1125899906842624
 3 29  5 15  0.018373442031521136641458724625 5171664167917/281474976710656
 3 29  5 17  0.036038393653587519338543643244 10143906014333/281474976710656
 3 29  5 19  0.118049552367883059389441768872 132911980013813/1125899906842624
 3 29  5 21 -0.045145623513803023740820208332 -50829453308543/1125899906842624
 3 29  5 23  0.190667277361365350429878162686 107336134909549/562949953421312
 3 29  5 25 -0.034382623786475718929978029337 -19355696459099/562949953421312
 3 29  5 27  0.131502372793728561362058826489 148058509278043/1125899906842624
 3 29  5 29  0.250278709510644681301982927835 281788775722727/1125899906842624
 3 29  7  1  0.021693548608652690745657309890 381636943087/17592186044416
 3 29  7  3  0.102360973696328017013001954183 14406026343627/140737488355328
 3 29  7  5 -0.039263712756770985379262128845 -5525876316893/140737488355328
 3 29  7  7  0.130816680264317142246000003070 9205405507691/70368744177664
 3 29  7  9 -0.022787069415770133673504460603 -1603497458277/70368744177664
 3 29  7 11  0.076552928278609044809854822233 10773866852177/140737488355328
 3 29  7 13  0.066136606075197335030679823831 9307899827369/140737488355328
 3 29  7 15 -0.014893024164138068954343907535 -524001703719/35184372088832
 3 29  7 17  0.146568737385479153090273030102 5156928992761/35184372088832
 3 29  7 19 -0.036233495814975924531609052792 -5099411195333/140737488355328
 3 29  7 21  0.112093223753525705888023367152 15775718772723/140737488355328
 3 29  7 23  0.091043353403009064095385838300 6406606444693/70368744177664
 3 29  7 25 -0.024812451563704485124617349356 -1746021056507/70368744177664
 3 29  7 27  0.228380755540634083899931283668 32141733923481/140737488355328
 3 29  7 29  0.162342946709607360844529466704 22847738572113/140737488355328
 3 29  9  1  0.068420509102566029469016939402 601833162693/8796093022208
 3 29  9  3 -0.020117549311876814499555621296 -1415646681009/70368744177664
 3 29  9  5  0.123816061362433060821786057204 8712780747099/70368744177664
 3 29  9  7 -0.017573342925828683291911147535 -618307036347/35184372088832
 3 29  9  9  0.065846280913234522813581861556 2316760048317/35184372088832
 3 29  9 11  0.081299232831966605772322509438 5720924916993/70368744177664
 3 29  9 13 -0.026113351617638613788585644215 -1837563759603/70368744177664
 3 29  9 15  0.133956038409166922065196558833 2356579549467/17592186044416
 3 29  9 17  0.007086363387031724414555355906 124664623083/17592186044416
 3 29  9 19  0.036920519023951214876433368772 2598050558103/70368744177664
 3 29  9 21  0.148464842147674858097161632031 10447284496467/70368744177664
 3 29  9 23 -0.023215720918329907362931407988 -816830563101/35184372088832
 3 29  9 25  0.095254266314299229634343646467 3351461549051/35184372088832
 3 29  9 27  0.234377778778494416656030807644 16492869955793/70368744177664
 3 29  9 29  0.091578072502855434322555083781 6444233956237/70368744177664
 3 29 11  1  0.017392954910519620170816779137 38247512331/2199023255552
 3 29 11  3  0.112764786488867230218602344394 1983779103171/17592186044416
 3 29 11  5 -0.023236908230330755031900480390 -408788012685/17592186044416
 3 29 11  7  0.076282058469473668083082884550 670984082223/8796093022208
 3 29 11  9  0.076326456210040305450093001127 671374608879/8796093022208
 3 29 11 11 -0.023129076228485700994497165084 -406891012047/17592186044416
 3 29 11 13  0.120073483331054831069195643067 2112355057761/17592186044416
 3 29 11 15  0.036218144024360299226827919483 159289081965/4398046511104
 3 29 11 17  0.002018357972019657609052956104 8876832237/4398046511104
 3 29 11 19  0.147419008368331105884863063693 2593422621699/17592186044416
 3 29 11 21  0.028129021694610401027603074908 494850982899/17592186044416
 3 29 11 23  0.010037938223945275240112096071 88294638369/8796093022208
 3 29 11 25  0.197099778768574651621747761965 1733707988705/8796093022208
 3 29 11 27  0.177931765507821637584129348397 3130208722025/17592186044416
 3 29 11 29  0.044672230489197772840270772576 785882189785/17592186044416
 3 29 13  1  0.077463980508582608308643102646 85172547303/1099511627776
 3 29 13  3 -0.022074341282745990611147135496 -194167959327/8796093022208
 3 29 13  5  0.099849446865505342429969459772 878285022845/8796093022208
 3 29 13  7  0.054948712658870135783217847347 241666993999/4398046511104
 3 29 13  9 -0.013495584897327717044390738010 -59354210073/4398046511104
 3 29 13 11  0.117031378936076180252712219954 1029418895639/8796093022208
 3 29 13 13  0.044020873456588560657110065222 387211697843/8796093022208
 3 29 13 15 -0.006744872032413695706054568291 -14832130455/2199023255552
 3 29 13 17  0.132329296084662928478792309761 290995199481/2199023255552
 3 29 13 19  0.066494444051500067871529608965 584891315337/8796093022208
 3 29 13 21 -0.016405127503617222828324884176 -144301027563/8796093022208
 3 29 13 23  0.132973286576316240825690329075 584822699097/4398046511104
 3 29 13 25  0.208730517366575440973974764347 918006523665/4398046511104
 3 29 13 27  0.106177985750832704070489853621 933951439575/8796093022208
 3 29 13 29  0.018700003460594416537787765265 164486969955/8796093022208
 3 29 15  1  0.013923314996645785868167877197 956802921/68719476736
 3 29 15  3  0.116881044736146577633917331696 64256033877/549755813888
 3 29 15  5  0.018427853961838991381227970123 10130819853/549755813888
 3 29 15  7  0.009645139438362093642354011536 2651235741/274877906944
 3 29 15  9  0.121204764396679820492863655090 33316511949/274877906944
 3 29 15 11  0.033476735172371263615787029266 18404029791/549755813888
 3 29 15 13 -0.002202700781708699651062488556 -1210947561/549755813888
 3 29 15 15  0.124978094238031189888715744019 17176858479/137438953472
 3 29 15 17  0.082068217096093576401472091675 11279369871/137438953472
 3 29 15 19 -0.017037256728144711814820766449 -9366330939/549755813888
 3 29 15 21  0.087499262934215948916971683502 48103228509/549755813888
 3 29 15 23  0.202617795450350968167185783386 55695155523/274877906944
 3 29 15 25  0.151044278125482378527522087097 41518735027/274877906944
 3 29 15 27  0.050824566844312357716262340546 27941101111/549755813888
 3 29 15 29  0.006648890119322459213435649872 3655265999/549755813888
 3 29 17  1  0.089449190738378092646598815918 3073450791/34359738368
 3 29 17  3 -0.013959851417894242331385612488 -3837254739/274877906944
 3 29 17  5  0.056989121370861539617180824280 15665050401/274877906944
 3 29 17  7  0.116621387591294478625059127808 16028321463/137438953472
 3 29 17  9  0.009309051085438113659620285034 1279426239/137438953472
 3 29 17 11  0.015453978743607876822352409363 4247957331/274877906944
 3 29 17 13  0.128749589228391414508223533630 35390417607/274877906944
 3 29 17 15  0.079163012458593584597110748291 5440040793/68719476736
 3 29 17 17 -0.013803535941406153142452239990 -948571767/68719476736
 3 29 17 19  0.067993463384482311084866523743 18689900901/274877906944
 3 29 17 21  0.188688764497783267870545387268 51866372649/274877906944
 3 29 17 23  0.173121997861017007380723953247 23793706209/137438953472
 3 29 17 25  0.080673082331486511975526809692 11087624009/137438953472
 3 29 17 27  0.019570227606891421601176261902 5379423203/274877906944
 3 29 17 29  0.001980520461074775084853172302 544401319/274877906944
 3 29 19  1  0.010896689142100512981414794922 93601847/8589934592
 3 29 19  3  0.114071444244473241269588470459 7838929959/68719476736
 3 29 19  5  0.078296308507560752332210540771 5380481351/68719476736
 3 29 19  7 -0.012125856388593092560768127441 -416641253/34359738368
 3 29 19  9  0.054252765927230939269065856934 1864110843/34359738368
 3 29 19 11  0.135010135083575733006000518799 9277825837/68719476736
 3 29 19 13  0.059364340457250364124774932861 4079486413/68719476736
 3 29 19 15 -0.011838961334433406591415405273 -203391807/17179869184
 3 29 19 17  0.071094200073275715112686157227 1221389057/17179869184
 3 29 19 19  0.182720720869838260114192962646 12556472327/68719476736
 3 29 19 21  0.180051863761036656796932220459 12373069863/68719476736
 3 29 19 23  0.099169519409770146012306213379 3407438741/34359738368
 3 29 19 25  0.032542422093683853745460510254 1118149109/34359738368
 3 29 19 27  0.006009382734191603958606719971 412961637/68719476736
 3 29 19 29  0.000485025419038720428943634033 33330693/68719476736
 3 29 21  1  0.107944413786754012107849121094 463617727/4294967296
 3 29 21  3  0.008910007803933694958686828613 306145537/34359738368
 3 29 21  5  0.009928346989909186959266662598 341135405/34359738368
 3 29 21  7  0.111965730262454599142074584961 1923556599/17179869184
 3 29 21  9  0.121724496537353843450546264648 2091210927/17179869184
 3 29 21 11  0.024152999947546049952507019043 829890759/34359738368
 3 29 21 13 -0.002503201743820682168006896973 -86009357/34359738368
 3 29 21 15  0.095871238154359161853790283203 823527665/8589934592
 3 29 21 17  0.188097752747125923633575439453 1615747393/8589934592
 3 29 21 19  0.178204454743536189198493957520 6123058441/34359738368
 3 29 21 21  0.104308094043517485260963439941 3583998821/34359738368
 3 29 21 23  0.039975498861167579889297485352 686773841/17179869184
 3 29 21 25  0.009882400336209684610366821289 169778345/17179869184
 3 29 21 27  0.001442664506612345576286315918 49569575/34359738368
 3 29 21 29  0.000095103023340925574302673340 3267715/34359738368
 3 29 23  1  0.008039640262722969055175781250 4316249/536870912
 3 29 23  3  0.102192337857559323310852050781 438912749/4294967296
 3 29 23  5  0.140075591625645756721496582031 601620085/4294967296
 3 29 23  7  0.063882662449032068252563476562 137186973/2147483648
 3 29 23  9 -0.006923475768417119979858398438 -14868051/2147483648
 3 29 23 11  0.035332558443769812583923339844 151752183/4294967296
 3 29 23 13  0.142116218572482466697692871094 610384511/4294967296
 3 29 23 15  0.198545544408261775970458984375 213186655/1073741824
 3 29 23 17  0.167255579493939876556396484375 179589311/1073741824
 3 29 23 19  0.096338316099718213081359863281 413769917/4294967296
 3 29 23 21  0.039338850649073719978332519531 168959077/4294967296
 3 29 23 23  0.011326329316943883895874023438 24323107/2147483648
 3 29 23 25  0.002203935291618108749389648438 4732915/2147483648
 3 29 23 27  0.000261556124314665794372558594 1123375/4294967296
 3 29 23 29  0.000014355173334479331970214844 61655/4294967296
 3 29 25  1  0.144326072186231613159179687500 38742235/268435456
 3 29 25  3  0.061594576109200716018676757812 132273345/2147483648
 3 29 25  5 -0.004382242914289236068725585938 -9410795/2147483648
 3 29 25  7  0.024685855023562908172607421875 26506235/1073741824
 3 29 25  9  0.121076884679496288299560546875 130005315/1073741824
 3 29 25 11  0.195963687729090452194213867188 420828815/2147483648
 3 29 25 13  0.196804867591708898544311523438 422635235/2147483648
 3 29 25 15  0.141074666753411293029785156250 75738885/536870912
 3 29 25 17  0.075800279155373573303222656250 40694965/536870912
 3 29 25 19  0.030962314922362565994262695312 66491065/2147483648
 3 29 25 21  0.009549601469188928604125976562 20507613/2147483648
 3 29 25 23  0.002165940590202808380126953125 2325661/1073741824
 3 29 25 25  0.000342194922268390655517578125 367429/1073741824
 3 29 25 27  0.000033735763281583786010742188 72447/2147483648
 3 29 25 29  0.000001566018909215927124023438 3363/2147483648
 3 29 27  1  0.004981532692909240722656250000 334305/67108864
 3 29 27  3  0.075345681980252265930175781250 40450905/536870912
 3 29 27  5  0.166185395792126655578613281250 89220105/536870912
 3 29 27  7  0.219358373433351516723632812500 58883565/268435456
 3 29 27  9  0.210803914815187454223632812500 56587245/268435456
 3 29 27 11  0.157781308516860008239746093750 84708195/536870912
 3 29 27 13  0.094558512791991233825683593750 50765715/536870912
 3 29 27 15  0.045813135802745819091796875000 6148935/134217728
 3 29 27 17  0.017918162047863006591796875000 2404935/134217728
 3 29 27 19  0.005597518756985664367675781250 3005145/536870912
 3 29 27 21  0.001367943361401557922363281250 734409/536870912
 3 29 27 23  0.000252496451139450073242187500 67779/268435456
 3 29 27 25  0.000033151358366012573242187500 8899/268435456
 3 29 27 27  0.000002762302756309509277343750 1483/536870912
 3 29 27 29  0.000000109896063804626464843750 59/536870912
 3 29 29  1  0.288928896188735961914062500000 9694845/33554432
 3 29 29  3  0.252812784165143966674804687500 67863915/268435456
 3 29 29  5  0.193327423185110092163085937500 51895935/268435456
 3 29 29  7  0.128884948790073394775390625000 17298645/134217728
 3 29 29  9  0.074617601931095123291015625000 10015005/134217728
 3 29 29 11  0.037308800965547561645507812500 10015005/268435456
 3 29 29 13  0.015989486128091812133789062500 4292145/268435456
 3 29 29 15  0.005814358592033386230468750000 390195/67108864
 3 29 29 17  0.001769587397575378417968750000 118755/67108864
 3 29 29 19  0.000442396849393844604492187500 118755/268435456
 3 29 29 21  0.000088479369878768920898437500 23751/268435456
 3 29 29 23  0.000013612210750579833984375000 1827/134217728
 3 29 29 25  0.000001512467861175537109375000 203/134217728
 3 29 29 27  0.000000108033418655395507812500 29/268435456
 3 29 29 29  0.000000003725290298461914062500 1/268435456
 3 30  0  0 -0.243911987075497993515682537691 -549240967052205/2251799813685248
 3 30  0  2  0.324783147032938063203388878719 11701546079630055/36028797018963968
 3 30  0  4 -0.243583909347475924267456548478 -4388017613482965/18014398509481984
 3 30  0  6  0.325451453515945982042367745635 11725624358252805/36028797018963968
 3 30  0  8 -0.242549793000084723537668196514 -2184694314747945/9007199254740992
 3 30  0 10  0.326893221524917482190275563880 11777569525196475/36028797018963968
 3 30  0 12 -0.240637243600428651912892519249 -4334935202441415/18014398509481984
 3 30  0 14  0.329369469694998501241300914444 11866785767884905/36028797018963968
 3 30  0 16 -0.237460130645635869583998101007 -1069425355891035/4503599627370496
 3 30  0 18  0.333454329208303507092736595041 12013958342140755/36028797018963968
 3 30  0 20 -0.232143528879088123506591045953 -4181926040625333/18014398509481984
 3 30  0 22  0.340539000559996890560299220851 12269210528216985/36028797018963968
 3 30  0 24 -0.222329947080816547888559853163 -2002570133652935/9007199254740992
 3 30  0 26  0.355013578537039381499695878119 12790712160087015/36028797018963968
 3 30  0 28 -0.198538399371424867378976841792 -3576549845711535/18014398509481984
 3 30  0 30  0.403694745388563897003919578310 14544636039226909/36028797018963968
 3 30  2  0  0.183101459183151682452717068372 206153915837059/1125899906842624
 3 30  2  2 -0.100261916516421079048626552321 -1806158119451223/18014398509481984
 3 30  2  4  0.176540239258077824580084325135 1590133111477155/9007199254740992
 3 30  2  6 -0.085802863700257525625403332015 -1545686979951205/18014398509481984
 3 30  2  8  0.156907230079463166916298177966 706647342917607/4503599627370496
 3 30  2 10 -0.056777951375085400353981412991 -1022820642622779/18014398509481984
 3 30  2 12  0.124377628880015689283311530744 1120294086154529/9007199254740992
 3 30  2 14 -0.012921707334127285893288217267 -232776785339865/18014398509481984
 3 30  2 16  0.079344577698459151093857144588 178668105278325/2251799813685248
 3 30  2 18  0.046351257276571022902800223164 834990019995677/18014398509481984
 3 30  2 20  0.022701820315277010386978417955 204479819025027/9007199254740992
 3 30  2 22  0.122465556183515678068118859301 2206143332775207/18014398509481984
 3 30  2 24 -0.043128553438455119461991671415 -194233737194455/4503599627370496
 3 30  2 26  0.219952402385291956310453542756 3962310229686585/18014398509481984
 3 30  2 28 -0.108293672384413564024896459159 -975422685194055/9007199254740992
 3 30  2 30  0.366995223080512633639926889373 6611198199648595/18014398509481984
 3 30  4  0 -0.066896630047988736578190582804 -18829727384779/281474976710656
 3 30  4  2  0.144255811397347999402995810669 649670418455125/4503599627370496
 3 30  4  4 -0.049450755767030951659535276121 -111353202622795/2251799813685248
 3 30  4  6  0.111714370817374009092759479245 503116798785055/4503599627370496
 3 30  4  8 -0.000999077665837511119661940029 -1124861450895/1125899906842624
 3 30  4 10  0.054619194726328368361123466457 245982985016769/4503599627370496
 3 30  4 12  0.066825038917801560245379732805 150476610184615/2251799813685248
 3 30  4 14 -0.010999632238722911736772402946 -49537939651525/4503599627370496
 3 30  4 16  0.134739538463497510178967786487 75851616902035/562949953421312
 3 30  4 18 -0.060898544186430703106793771440 -274262660905415/4503599627370496
 3 30  4 20  0.176115111976609117760972367250 396575976336085/2251799813685248
 3 30  4 22 -0.062063040313874440201402649109 -279507085231045/4503599627370496
 3 30  4 24  0.158087938039215281094129750272 177991194711295/1125899906842624
 3 30  4 26  0.029775661333567571276148555626 134097657286565/4503599627370496
 3 30  4 28  0.048130521059739361788842870737 108380298354895/2251799813685248
 3 30  4 30  0.293596178464410106911941511498 1322239639929719/4503599627370496
 3 30  6  0  0.132058395224554203650768613443 18585566860139/140737488355328
 3 30  6  2 -0.041742524400832703435071380227 -93995808668547/2251799813685248
 3 30  6  4  0.102811649774483093722210469423 115755626903427/1125899906842624
 3 30  6  6  0.013784439345573940016720371204 31039797950119/2251799813685248
 3 30  6  8  0.032242098152236664532210852485 18150687653007/562949953421312
 3 30  6 10  0.092346981073899048197972661001 207946914776601/2251799813685248
 3 30  6 12 -0.034596577442697729054543742677 -38952283319807/1125899906842624
 3 30  6 14  0.141991700350950988962495102896 319736884395123/2251799813685248
 3 30  6 16 -0.044114584498583298000085051171 -12417151644339/281474976710656
 3 30  6 18  0.117431084811628227981827876647 264431294899681/2251799813685248
 3 30  6 20  0.033723534502914098709425161360 37969324355235/1125899906842624
 3 30  6 22  0.019577820792421984918973976164 44085333212739/2251799813685248
 3 30  6 24  0.161268866851061787315302353818 90786301082113/562949953421312
 3 30  6 26 -0.049700330083767507716174804955 -111915194022723/2251799813685248
 3 30  6 28  0.182635815048308280950095650041 205629647149017/1125899906842624
 3 30  6 30  0.206310828110126021073256197269 464570684299631/2251799813685248
 3 30  8  0 -0.038776635559941041719866916537 -682165786947/17592186044416
 3 30  8  2  0.111042978073502496272340067662 31255819667121/281474976710656
 3 30  8  4  0.005277232692073141606670105830 742704474549/140737488355328
 3 30  8  6  0.036271350799676582710162620060 10209477621603/281474976710656
 3 30  8  8  0.092680887863835437201487366110 6521837688249/70368744177664
 3 30  8 10 -0.033539200198344332193300942890 -9440445594723/281474976710656
 3 30  8 12  0.127964778031859793827607063577 18009441458151/140737488355328
 3 30  8 14 -0.011001159261244453091421746649 -3096551046849/281474976710656
 3 30  8 16  0.059777058121056825257255695760 2103218255307/35184372088832
 3 30  8 18  0.098085970829647095570180681534 27608746354917/281474976710656
 3 30  8 20 -0.032939663416833298015262698755 -4635845496555/140737488355328
 3 30  8 22  0.151966054178213738623526296578 42774641560623/281474976710656
 3 30  8 24  0.029357563912398632055555935949 2065854904631/70368744177664
 3 30  8 26  0.020213495972317474524970748462 5689593308049/281474976710656
 3 30  8 28  0.237270460575579988926619989797 33392848682319/140737488355328
 3 30  8 30  0.126960509606231397583542275242 35736206484587/281474976710656
 3 30 10  0  0.117018179761657847848255187273 1029302794473/8796093022208
 3 30 10  2 -0.014826987537368552239058772102 -2086712985885/140737488355328
 3 30 10  4  0.058597176878620871320890728384 4123409749305/70368744177664
 3 30 10  6  0.078453534550426695659552933648 11041353405225/140737488355328
 3 30 10  8 -0.025547138954920001197024248540 -898860042795/35184372088832
 3 30 10 10  0.118309963426717956735956249759 16650647100087/140737488355328
 3 30 10 12  0.007707928279430120710458140820 542397233235/70368744177664
 3 30 10 14  0.030850419317722810319537529722 4341810529485/140737488355328
 3 30 10 16  0.119476391278965365927433595061 2101850903295/17592186044416
 3 30 10 18 -0.028201551141826541879709111527 -3969015475425/140737488355328
 3 30 10 20  0.097377123970900925087335053831 6852305925465/70368744177664
 3 30 10 22  0.104092256476953082255931803957 14649682733805/140737488355328
 3 30 10 24 -0.028313666157515626764507032931 -996198565285/35184372088832
 3 30 10 26  0.143197213411347945566376438364 20153216154995/140737488355328
 3 30 10 28  0.212193094823689420991286169738 14931761605915/70368744177664
 3 30 10 30  0.068125151496026603581412928179 9587762715377/140737488355328
 3 30 12  0 -0.025858183520085731288418173790 -56862746907/2199023255552
 3 30 12  2  0.091995387482171508963801898062 3236799943629/35184372088832
 3 30 12  4  0.048994937292548002005787566304 861928052085/17592186044416
 3 30 12  6 -0.010108508223112266932730562985 -355661514585/35184372088832
 3 30 12  8  0.116320196630226746492553502321 1023163269921/8796093022208
 3 30 12 10  0.008476860930187513076816685498 298253029113/35184372088832
 3 30 12 12  0.025393379246850145136704668403 446725052007/17592186044416
 3 30 12 14  0.120991439012954060672200284898 4257007809795/35184372088832
 3 30 12 16 -0.012327000941922960919328033924 -54214723485/4398046511104
 3 30 12 18  0.056939588603682977918651886284 2003383672017/35184372088832
 3 30 12 20  0.132939151896891871729167178273 2338690292757/17592186044416
 3 30 12 22 -0.009140951736213764888816513121 -321618647133/35184372088832
 3 30 12 24  0.055125067194126131653320044279 484885218895/8796093022208
 3 30 12 26  0.209160066955433876501047052443 7359165621885/35184372088832
 3 30 12 28  0.146483360441322929546004161239 2576962529295/17592186044416
 3 30 12 30  0.031686116974896094689029268920 1114856129695/35184372088832
 3 30 14  0  0.112520899411720165517181158066 123718037271/1099511627776
 3 30 14  2  0.006890758783413275523344054818 121223510505/17592186044416
 3 30 14  4  0.023016161587179340131115168333 202452298335/8796093022208
 3 30 14  6  0.112357746279201364814070984721 1976618376075/17592186044416
 3 30 14  8 -0.003934615725711410050280392170 -17304622965/4398046511104
 3 30 14 10  0.037658736873083853424759581685 662499505269/17592186044416
 3 30 14 12  0.116327013921022626163903623819 1023223235445/8796093022208
 3 30 14 14 -0.004948038469194671051809564233 -87046813305/17592186044416
 3 30 14 16  0.040319967258710676105692982674 88664545665/2199023255552
 3 30 14 18  0.136320223107588844868587329984 2398170726525/17592186044416
 3 30 14 20  0.019424605954441176436375826597 170860640895/8796093022208
 3 30 14 22  0.010408521105489398905774578452 183108639735/17592186044416
 3 30 14 24  0.167553068969255036790855228901 736906190405/4398046511104
 3 30 14 26  0.188637605530459495639661327004 3318547851465/17592186044416
 3 30 14 28  0.081033348329242471663746982813 712776869805/8796093022208
 3 30 14 30  0.012674446789958437875611707568 222971225939/17592186044416
 3 30 16  0 -0.018117965621058829128742218018 -1245057117/68719476736
 3 30 16  2  0.077135669044764654245227575302 84811565031/1099511627776
 3 30 16  4  0.087228916052481508813798427582 47954603739/549755813888
 3 30 16  6 -0.016835097510011109989136457443 -18510385467/1099511627776
 3 30 16  8  0.066468474829889601096510887146 18270715239/274877906944
 3 30 16 10  0.104899213062708440702408552170 115337904507/1099511627776
 3 30 16 12 -0.008317732352224993519484996796 -4572721719/549755813888
 3 30 16 14  0.043328288921657076571136713028 47639957481/1099511627776
 3 30 16 16  0.133577938810049090534448623657 18358812117/137438953472
 3 30 16 18  0.034815093228644400369375944138 38279599827/1099511627776
 3 30 16 20 -0.004270256040399544872343540192 -2347598085/549755813888
 3 30 16 22  0.129850773803809715900570154190 142772435673/1099511627776
 3 30 16 24  0.198014944475289667025208473206 54429933481/274877906944
 3 30 16 26  0.122491354158228205051273107529 134680668199/1099511627776
 3 30 16 28  0.036356697035444085486233234406 19987305569/549755813888
 3 30 16 30  0.004314705290198617149144411087 4744068637/1099511627776
 3 30 18  0  0.114925677742576226592063903809 3948816219/34359738368
 3 30 18  2  0.029721081433308427222073078156 16339337313/549755813888
 3 30 18  4 -0.002702416288229869678616523743 -742834533/274877906944
 3 30 18  6  0.104227966401595040224492549896 57299930499/549755813888
 3 30 18  8  0.076554980820219498127698898315 10521636447/137438953472
 3 30 18 10 -0.014294139871708466671407222748 -7858286499/549755813888
 3 30 18 12  0.063965961137000704184174537659 17582829513/274877906944
 3 30 18 14  0.129965039637681911699473857880 71449036143/549755813888
 3 30 18 16  0.033669614655082114040851593018 2313758301/68719476736
 3 30 18 18 -0.005276656846035621128976345062 -2900872779/549755813888
 3 30 18 20  0.111137272306223167106509208679 30549180795/274877906944
 3 30 18 22  0.194298253480155835859477519989 106816594479/549755813888
 3 30 18 24  0.146694805829611141234636306763 20161580593/137438953472
 3 30 18 26  0.060125682824946125037968158722 33054443697/549755813888
 3 30 18 28  0.013216942668805131688714027405 3633045537/274877906944
 3 30 18 30  0.001232772940056747756898403168 677724091/549755813888
 3 30 20  0 -0.012773487600497901439666748047 -109723423/8589934592
 3 30 20  2  0.063473543741565663367509841919 8723737425/137438953472
 3 30 20  4  0.117345998078235425055027008057 8063955585/68719476736
 3 30 20  6  0.026289662018825765699148178101 3613223635/137438953472
 3 30 20  8 -0.002297925384482368826866149902 -78956115/34359738368
 3 30 20 10  0.099922353496367577463388442993 13733223693/137438953472
 3 30 20 12  0.118251222811522893607616424561 8126162155/68719476736
 3 30 20 14  0.018172121599491219967603683472 2497557375/137438953472
 3 30 20 16  0.002223503252025693655014038086 38199495/17179869184
 3 30 20 18  0.113189498697465751320123672485 15556646245/137438953472
 3 30 20 20  0.191174101564683951437473297119 13137384225/68719476736
 3 30 20 22  0.156066519666637759655714035034 21449619135/137438953472
 3 30 20 24  0.075838171032955870032310485840 2605779715/34359738368
 3 30 20 26  0.022596236558456439524888992310 3105603105/137438953472
 3 30 20 28  0.003851672445307485759258270264 264684915/68719476736
 3 30 20 30  0.000290064221189823001623153687 39866123/137438953472
 3 30 22  0  0.125705262413248419761657714844 539899991/4294967296
 3 30 22  2  0.059015872437157668173313140869 4055539873/68719476736
 3 30 22  4 -0.010441229242132976651191711426 -358757905/34359738368
 3 30 22  6  0.053652445130865089595317840576 3686967955/68719476736
 3 30 22  8  0.132554539188276976346969604492 2277269643/17179869184
 3 30 22 10  0.083380385025520808994770050049 5729856429/68719476736
 3 30 22 12 -0.003023899014806374907493591309 -103900379/34359738368
 3 30 22 14  0.024702353621250949800014495850 1697532815/68719476736
 3 30 22 16  0.134710528072901070117950439453 1157154625/8589934592
 3 30 22 18  0.192280731469509191811084747314 13213431253/68719476736
 3 30 22 20  0.154308308352483436465263366699 5301993103/34359738368
 3 30 22 22  0.080463433158001862466335296631 5529405023/68719476736
 3 30 22 24  0.028158072673249989748001098633 483752005/17179869184
 3 30 22 26  0.006450050059356726706027984619 443244065/68719476736
 3 30 22 28  0.000881048763403668999671936035 30272605/34359738368
 3 30 22 30  0.000054729098337702453136444092 3760955/68719476736
 3 30 24  0 -0.008648494258522987365722656250 -4643125/536870912
 3 30 24  2  0.049257499049417674541473388672 423118695/8589934592
 3 30 24  4  0.132463899208232760429382324219 568928115/4294967296
 3 30 24  6  0.113223288790322840213775634766 972580645/8589934592
 3 30 24  8  0.023042641114443540573120117188 49483695/2147483648
 3 30 24 10 -0.003466774360276758670806884766 -29779365/8589934592
 3 30 24 12  0.075541544938459992408752441406 324448465/4294967296
 3 30 24 14  0.170501222019083797931671142578 1464594345/8589934592
 3 30 24 16  0.192018491216003894805908203125 206178285/1073741824
 3 30 24 18  0.141398864216171205043792724609 1214606995/8589934592
 3 30 24 20  0.073665027273818850517272949219 316388883/4294967296
 3 30 24 22  0.027717261691577732563018798828 238089465/8589934592
 3 30 24 24  0.007439956534653902053833007812 15977185/2147483648
 3 30 24 26  0.001360677997581660747528076172 11688135/8589934592
 3 30 24 28  0.000152686843648552894592285156 655785/4294967296
 3 30 24 30  0.000007960596121847629547119141 68381/8589934592
 3 30 26  0  0.154842641204595565795898437500 41565255/268435456
 3 30 26  2  0.107699699001386761665344238281 462566685/4294967296
 3 30 26  4  0.021650742273777723312377929688 46494615/2147483648
 3 30 26  6 -0.003630841383710503578186035156 -15594345/4294967296
 3 30 26  8  0.062149311415851116180419921875 66732315/1073741824
 3 30 26 10  0.156575205037370324134826660156 672485385/4294967296
 3 30 26 12  0.201683475170284509658813476562 433111965/2147483648
 3 30 26 14  0.176392894936725497245788574219 757601715/4294967296
 3 30 26 16  0.114216478541493415832519531250 61319505/536870912
 3 30 26 18  0.056522689992561936378479003906 242763105/4294967296
 3 30 26 20  0.021521862130612134933471679688 46217847/2147483648
 3 30 26 22  0.006238718284294009208679199219 26795091/4294967296
 3 30 26 24  0.001337935216724872589111328125 1436597/1073741824
 3 30 26 26  0.000200796173885464668273925781 862413/4294967296
 3 30 26 28  0.000018874648958444595336914062 40533/2147483648
 3 30 26 30  0.000000837957486510276794433594 3599/4294967296
 3 30 28  0 -0.004981532692909240722656250000 -334305/67108864
 3 30 28  2  0.032068616710603237152099609375 34433415/1073741824
 3 30 28  4  0.117175905033946037292480468750 62908335/536870912
 3 30 28  6  0.193882961757481098175048828125 208180245/1073741824
 3 30 28  8  0.219057630747556686401367187500 58802835/268435456
 3 30 28 10  0.188795397989451885223388671875 202717515/1073741824
 3 30 28 12  0.129661867395043373107910156250 69611685/536870912
 3 30 28 14  0.072265961207449436187744140625 77594985/1073741824
 3 30 28 16  0.032850690186023712158203125000 4409145/134217728
 3 30 28 18  0.012131589464843273162841796875 13026195/1073741824
 3 30 28 20  0.003595618531107902526855468750 1930383/536870912
 3 30 28 22  0.000836857594549655914306640625 898569/1073741824
 3 30 28 24  0.000147569924592971801757812500 39613/268435456
 3 30 28 26  0.000018558464944362640380859375 19927/1073741824
 3 30 28 28  0.000001484528183937072753906250 797/536870912
 3 30 28 30  0.000000056810677051544189453125 61/1073741824
 3 30 30  0  0.288928896188735961914062500000 9694845/33554432
 3 30 30  2  0.270870840176939964294433593750 145422675/536870912
 3 30 30  4  0.223070103675127029418945312500 59879925/268435456
 3 30 30  6  0.161106185987591743469238281250 86493225/536870912
 3 30 30  8  0.101751275360584259033203125000 13656825/134217728
 3 30 30 10  0.055963201448321342468261718750 30045015/536870912
 3 30 30 12  0.026649143546819686889648437500 7153575/268435456
 3 30 30 14  0.010901922360062599182128906250 5852925/536870912
 3 30 30 16  0.003791972994804382324218750000 254475/67108864
 3 30 30 18  0.001105992123484611511230468750 593775/536870912
 3 30 30 20  0.000265438109636306762695312500 71253/268435456
 3 30 30 22  0.000051045790314674377441406250 27405/536870912
 3 30 30 24  0.000007562339305877685546875000 1015/134217728
 3 30 30 26  0.000000810250639915466308593750 435/536870912
 3 30 30 28  0.000000055879354476928710937500 15/268435456
 3 30 30 30  0.000000001862645149230957031250 1/536870912
 3 31  1  1  0.030593666432267366261932295401 2204505995908105/72057594037927936
 3 31  1  3  0.065204193561758036490338952262 4698457309243635/72057594037927936
 3 31  1  5 -0.003415384862516177011393381235 -246104415906475/72057594037927936
 3 31  1  7  0.100437300941208715321373290408 7237270257486815/72057594037927936
 3 31  1  9 -0.036757536635308660222243304361 -2648659652701335/72057594037927936
 3 31  1 11  0.136409491060037121878956156706 9829339729724515/72057594037927936
 3 31  1 13 -0.069252364209307845643870393815 -4990158746361035/72057594037927936
 3 31  1 15  0.173387012949835148112320837299 12493850990588175/72057594037927936
 3 31  1 17 -0.100511082780478863685225121571 -7242586799308315/72057594037927936
 3 31  1 19  0.211944013851444443274907314390 15272175708876359/72057594037927936
 3 31  1 21 -0.129661788248965223480091424335 -9343116499875711/72057594037927936
 3 31  1 23  0.253464780410189091663930582854 18264062249709955/72057594037927936
 3 31  1 25 -0.154359271724958599381061219447 -11122757737947275/72057594037927936
 3 31  1 27  0.302319835406487866236169281819 21784439969333895/72057594037927936
 3 31  1 29 -0.165147850386230685137967100218 -11900156759367471/72057594037927936
 3 31  1 31  0.385344984234538265321923233842 27767032438524099/72057594037927936
 3 31  3  1  0.052380493968107982860615834397 1887206184930029/36028797018963968
 3 31  3  3  0.001085695593507768341723362937 39116306162875/36028797018963968
 3 31  3  5  0.102316208793864632520254076553 3686329918384085/36028797018963968
 3 31  3  7 -0.043669670355058892718957963552 -1573365689107485/36028797018963968
 3 31  3  9  0.143082962639962701922868859583 5155107017827221/36028797018963968
 3 31  3 11 -0.073889273525934134889681104141 -2662141637744589/36028797018963968
 3 31  3 13  0.166988990506563711457843623975 6016412443362685/36028797018963968
 3 31  3 15 -0.081422636538719533882968448779 -2933559644602405/36028797018963968
 3 31  3 17  0.166557598883441820847295389285 6000869922137545/36028797018963968
 3 31  3 19 -0.057800441600736746083910588823 -2082480378039425/36028797018963968
 3 31  3 21  0.134814297921512366018603756856 4857196975068305/36028797018963968
 3 31  3 23  0.006292711411969714729863767388 226718822160775/36028797018963968
 3 31  3 25  0.066332423621526387380598066557 2389877426435905/36028797018963968
 3 31  3 27  0.123334460215582114583909856265 4443592232550695/36028797018963968
 3 31  3 29 -0.036699522308051263363992688937 -1322239639929719/36028797018963968
 3 31  3 31  0.330295700772461370275934200436 11900156759367471/36028797018963968
 3 31  5  1  0.023367139477706078132257516700 210472481289023/9007199254740992
 3 31  5  3  0.087272263573037300865564702690 786078667414621/9007199254740992
 3 31  5  5 -0.033079298193581352371950288216 -297951830036581/9007199254740992
 3 31  5  7  0.131807994166535213942381687957 1187220866825721/9007199254740992
 3 31  5  9 -0.057062351301880309684122494218 -513971968120065/9007199254740992
 3 31  5 11  0.135996643200980593668703022558 1224948863287149/9007199254740992
 3 31  5 13 -0.033033324931303398308557461860 -297537739702853/9007199254740992
 3 31  5 15  0.092435069007050008060843993007 832581084672233/9007199254740992
 3 31  5 17  0.037540353641468349188414777018 338133445342147/9007199254740992
 3 31  5 19  0.015136041184477311283274048037 136333338876553/9007199254740992
 3 31  5 21  0.128822336992838404334804636164 1160328457755887/9007199254740992
 3 31  5 23 -0.052231484676953043866376447113 -470459389856267/9007199254740992
 3 31  5 25  0.184098691856514284914680956717 1658213600088787/9007199254740992
 3 31  5 27 -0.026081539114804708212602690764 -234921619677367/9007199254740992
 3 31  5 29  0.115057961830647204060085186939 1036349988053023/9007199254740992
 3 31  5 31  0.249953503287268063992598854384 2251381008528981/9007199254740992
 3 31  7  1  0.059597558059988786638427882281 268403540271157/4503599627370496
 3 31  7  3 -0.013666305626715002929927322839 -61547568928005/4503599627370496
 3 31  7  5  0.118336049062674364407143912103 532938186463157/4503599627370496
 3 31  7  7 -0.043327292183655830015709398140 -195128776933285/4503599627370496
 3 31  7  9  0.114652452861583542542689428956 516348743984541/4503599627370496
 3 31  7 11 -0.000464937546250654420987302728 -2093892560045/4503599627370496
 3 31  7 13  0.046042764764236965291388514743 207358178235325/4503599627370496
 3 31  7 15  0.088219531520228100518465907953 397305449281299/4503599627370496
 3 31  7 17 -0.030978972753604727685683428717 -139516890149455/4503599627370496
 3 31  7 19  0.144383959178653986654694563185 650247544755263/4503599627370496
 3 31  7 21 -0.025929350725167443769691999478 -116775414263823/4503599627370496
 3 31  7 23  0.090041799464039007361293442955 405512214514015/4503599627370496
 3 31  7 25  0.105382249889709678214444465993 474599461334761/4503599627370496
 3 31  7 27 -0.033171034784414965557175491995 -149389059894585/4503599627370496
 3 31  7 29  0.214245859960515483422227589472 964877575083849/4503599627370496
 3 31  7 31  0.166635668858178709328399236256 750460336176327/4503599627370496
 3 31  9  1  0.018808258266359345611817843746 10588108114983/562949953421312
 3 31  9  3  0.100162749365290792979976686183 56386615089741/562949953421312
 3 31  9  5 -0.034516413902034415173147863243 -19431013598421/562949953421312
 3 31  9  7  0.108502660055338040479000483174 61081567424241/562949953421312
 3 31  9  9  0.010105975155410007459977350663 5689158243015/562949953421312
 3 31  9 11  0.028922501937865163768037746195 16281921118749/562949953421312
 3 31  9 13  0.103874334801522749671676137950 58476051938187/562949953421312
 3 31  9 15 -0.034404683680916647858794021886 -19368115075647/562949953421312
 3 31  9 17  0.117482571156889648023025074508 66136807960587/562949953421312
 3 31  9 19  0.030240421096992875504838593770 17023843647993/562949953421312
 3 31  9 21  0.011783043456942365878603595775 6633263765247/562949953421312
 3 31  9 23  0.151766825123354820448184909765 85437127134093/562949953421312
 3 31  9 25 -0.013026962745025016943145601545 -7333528070533/562949953421312
 3 31  9 27  0.072059353612972998348595865536 40565809759993/562949953421312
 3 31  9 29  0.230696535747908271218875597697 129870604053743/562949953421312
 3 31  9 31  0.097542830551129000582477601711 54911731915341/562949953421312
 3 31 11  1  0.066771243182667916471473290585 18794434119783/281474976710656
 3 31 11  3 -0.020384529430881315192891634069 -5737734946815/281474976710656
 3 31 11  5  0.111205478479572406058650813065 31301559465135/281474976710656
 3 31 11  7  0.003276983531836918928092927672 922388863305/281474976710656
 3 31 11  9  0.032453484806065802104058093391 9134843879967/281474976710656
 3 31 11 11  0.103073142170078568824465037324 29012510291817/281474976710656
 3 31 11 13 -0.027601900402576262649745331146 -7769244272985/281474976710656
 3 31 11 15  0.093277480309499338773093768395 26255276597745/281474976710656
 3 31 11 17  0.065925355927429762914471211843 18556338024315/281474976710656
 3 31 11 19 -0.017891851703506489457140560262 -5036108541555/281474976710656
 3 31 11 21  0.134504768609655656064205686562 37859726611875/281474976710656
 3 31 11 23  0.050843414664729635887852055021 14311148958645/281474976710656
 3 31 11 25 -0.007515438066878488143629510887 -2115407754845/281474976710656
 3 31 11 27  0.177585102308075448718227562495 49985762536325/281474976710656
 3 31 11 29  0.184571631378769751563595491461 51952295643787/281474976710656
 3 31 11 31  0.049905634235461349135221098550 14047187234157/281474976710656
 3 31 13  1  0.015310450570027001049311365932 1077377179407/70368744177664
 3 31 13  3  0.107522963855402053923171479255 7566255936765/70368744177664
 3 31 13  5 -0.012719278397597122420847881585 -895039647685/70368744177664
 3 31 13  7  0.052368696821432081378588918596 3685119429545/70368744177664
 3 31 13  9  0.092756174251221068516315426677 6527135496783/70368744177664
 3 31 13 11 -0.023103383450504111351619940251 -1625756079667/70368744177664
 3 31 13 13  0.084861023399227519803389441222 5971563646235/70368744177664
 3 31 13 15  0.078763055462687248109432402998 5542457300505/70368744177664
 3 31 13 17 -0.021702907070633159491990227252 -1527206315565/70368744177664
 3 31 13 19  0.106317340729802367604861501604 7481417751465/70368744177664
 3 31 13 21  0.093220791113921563919575419277 6559830001935/70368744177664
 3 31 13 23 -0.021000433809987839595123659819 -1477774154395/70368744177664
 3 31 13 25  0.101507386958061829318467061967 7142947344995/70368744177664
 3 31 13 27  0.206479204877396682604739908129 14529682346025/70368744177664
 3 31 13 29  0.117238632807115550349408295006 8249935359743/70368744177664
 3 31 13 31  0.022180281882427266282320488244 1560798581573/70368744177664
 3 31 15  1  0.075291365812773847210337407887 2649079429833/35184372088832
 3 31 15  3 -0.019745292002227188277174718678 -694725700809/35184372088832
 3 31 15  5  0.084456009242586560503696091473 2971531654329/35184372088832
 3 31 15  7  0.069383114498322129293228499591 2441201317191/35184372088832
 3 31 15  9 -0.018658859876694577906164340675 -656500268655/35184372088832
 3 31 15 11  0.091806880579923699770006351173 3230167446639/35184372088832
 3 31 15 13  0.075397466792338718732935376465 2652812526177/35184372088832
 3 31 15 15 -0.018839015977420103808981366456 -662838947937/35184372088832
 3 31 15 17  0.090448394106402929537580348551 3182369953077/35184372088832
 3 31 15 19  0.110182089853282150215818546712 3876687646923/35184372088832
 3 31 15 21 -0.009792440522545575731783173978 -344540871003/35184372088832
 3 31 15 23  0.050295858726570941144018433988 1769628207963/35184372088832
 3 31 15 25  0.187304208441133823725976981223 6590180963597/35184372088832
 3 31 15 27  0.163434935682374771204194985330 5750355589363/35184372088832
 3 31 15 29  0.060540708603099346873932518065 2130086818013/35184372088832
 3 31 15 31  0.008494576040078527512378059328 298876324131/35184372088832
 3 31 17  1  0.012383040561417146818712353706 27230594169/2199023255552
 3 31 17  3  0.109651476539056602632626891136 241126146915/2199023255552
 3 31 17  5  0.028970562957056245068088173866 63706941669/2199023255552
 3 31 17  7 -0.001413225320447963895276188850 -3107715345/2199023255552
 3 31 17  9  0.107505213335116422967985272408 236406464217/2199023255552
 3 31 17 11  0.057672672244279965525493025780 126823547475/2199023255552
 3 31 17 13 -0.014278810556334065040573477745 -31399436475/2199023255552
 3 31 17 15  0.091107428553641511825844645500 200347354143/2199023255552
 3 31 17 17  0.112196530865276145050302147865 246722780565/2199023255552
 3 31 17 19  0.000209262939733889652416110039 460174071/2199023255552
 3 31 17 21  0.026819257277111319126561284065 58976170449/2199023255552
 3 31 17 23  0.161307390933416172629222273827 354718703955/2199023255552
 3 31 17 25  0.182990311312551057199016213417 402399950117/2199023255552
 3 31 17 27  0.096525110736820352030918002129 212260963255/2199023255552
 3 31 17 29  0.025580038506177515955641865730 56251099553/2199023255552
 3 31 17 31  0.002773739115127682453021407127 6099516819/2199023255552
 3 31 19  1  0.086776718516375694889575242996 95412011029/1099511627776
 3 31 19  3 -0.010152340762033418286591768265 -11162616717/1099511627776
 3 31 19  5  0.044284296597652428317815065384 48691099037/1099511627776
 3 31 19  7  0.114513198316672060173004865646 125908593083/1099511627776
 3 31 19  9  0.025689868602967180777341127396 28246309245/1099511627776
 3 31 19 11 -0.001087436296984378714114427567 -1195648853/1099511627776
 3 31 19 13  0.105812832135598000604659318924 116342439301/1099511627776
 3 31 19 15  0.103854100906573876272886991501 114188791539/1099511627776
 3 31 19 17  0.000808779805993253830820322037 889262801/1099511627776
 3 31 19 19  0.022391386991330364253371953964 24619590359/1099511627776
 3 31 19 21  0.146286209747813700232654809952 160843388601/1099511627776
 3 31 19 23  0.187279355594910157378762960434 205915829119/1099511627776
 3 31 19 25  0.120085026029300934169441461563 132034882441/1099511627776
 3 31 19 27  0.043885884514565987046808004379 48253040319/1099511627776
 3 31 19 29  0.008810700718640873674303293228 9687467889/1099511627776
 3 31 19 31  0.000761418580623285379260778427 837188583/1099511627776
 3 31 21  1  0.009766181708982912823557853699 2684507587/274877906944
 3 31 21  3  0.105787084703479195013642311096 29078532425/274877906944
 3 31 21  5  0.083495091002987464889883995056 22950955855/274877906944
 3 31 21  7 -0.006866369785711867734789848328 -1887413355/274877906944
 3 31 21  9  0.035055179625487653538584709167 9635894403/274877906944
 3 31 21 11  0.125112031211756402626633644104 34390533273/274877906944
 3 31 21 13  0.081554101252550026401877403259 22417420655/274877906944
 3 31 21 15 -0.005966984881524695083498954773 -1640192315/274877906944
 3 31 21 17  0.033104377998824929818511009216 9099662135/274877906944
 3 31 21 19  0.147271865298534976318478584290 40481782085/274877906944
 3 31 21 21  0.186698087327386019751429557800 51319179475/274877906944
 3 31 21 23  0.130287599404255161061882972717 35813182625/274877906944
 3 31 21 25  0.056638864825799828395247459412 15568772615/274877906944
 3 31 21 27  0.015446839406649814918637275696 4245994885/274877906944
 3 31 21 29  0.002443654240778414532542228699 671706563/274877906944
 3 31 21 31  0.000172396659763762727379798889 47388033/274877906944
 3 31 23  1  0.104625429557927418500185012817 14379609545/137438953472
 3 31 23  3  0.012955682868778239935636520386 1780615495/137438953472
 3 31 23  5  0.004373610317998100072145462036 601104425/137438953472
 3 31 23  7  0.097353794662922155112028121948 13380203655/137438953472
 3 31 23  9  0.124678871252399403601884841919 17135733585/137438953472
 3 31 23 11  0.040883069850679021328687667847 5618926335/137438953472
 3 31 23 13 -0.008255607790488284081220626831 -1134642095/137438953472
 3 31 23 15  0.062420753056358080357313156128 8579042975/137438953472
 3 31 23 17  0.162948727993352804332971572876 22395502645/137438953472
 3 31 23 19  0.184488149556273128837347030640 25355858203/137438953472
 3 31 23 21  0.128738164588867221027612686157 17693638613/137438953472
 3 31 23 23  0.060563032711797859519720077515 8323719835/137438953472
 3 31 23 25  0.019500443340803030878305435181 2680120525/137438953472
 3 31 23 27  0.004160675707680638879537582397 571838915/137438953472
 3 31 23 29  0.000533857477421406656503677368 73372813/137438953472
 3 31 23 31  0.000031344847229775041341781616 4308003/137438953472
 3 31 25  1  0.007249600312206894159317016602 124547185/17179869184
 3 31 25  3  0.093941343657206743955612182617 1613899995/17179869184
 3 31 25  5  0.136235787358600646257400512695 2340513005/17179869184
 3 31 25  7  0.072706344944890588521957397461 1249085495/17179869184
 3 31 25  9 -0.001926693075802177190780639648 -33100335/17179869184
 3 31 25 11  0.019203037663828581571578979492 329905675/17179869184
 3 31 25 13  0.115254700940568000078201293945 1980060685/17179869184
 3 31 25 15  0.185489876603242009878158569336 3186691815/17179869184
 3 31 25 17  0.176277982827741652727127075195 3028432685/17179869184
 3 31 25 19  0.115591906884219497442245483398 1985853839/17179869184
 3 31 25 21  0.055021833220962435007095336914 945267897/17179869184
 3 31 25 23  0.019200995273422449827194213867 329870587/17179869184
 3 31 25 25  0.004827488039154559373855590820 82935613/17179869184
 3 31 25 27  0.000832782068755477666854858398 14307087/17179869184
 3 31 25 29  0.000088614004198461771011352539 1522377/17179869184
 3 31 25 31  0.000004399276804178953170776367 75579/17179869184
 3 31 27  1  0.139833179418928921222686767578 1201157865/8589934592
 3 31 27  3  0.063951799529604613780975341797 549341775/8589934592
 3 31 27  5 -0.001646011951379477977752685547 -14139135/8589934592
 3 31 27  7  0.016371157835237681865692138672 140627175/8589934592
 3 31 27  9  0.102484857779927551746368408203 880338225/8589934592
 3 31 27 11  0.180576664279215037822723388672 1551141735/8589934592
 3 31 27 13  0.195443586562760174274444580078 1678847625/8589934592
 3 31 27 15  0.152049876633100211620330810547 1306098495/8589934592
 3 31 27 17  0.089942562044598162174224853516 772600725/8589934592
 3 31 27 19  0.041288361302576959133148193359 354664323/8589934592
 3 31 27 21  0.014728584908880293369293212891 126517581/8589934592
 3 31 27 23  0.004028044058941304683685302734 34600635/8589934592
 3 31 27 25  0.000819278531707823276519775391 7037549/8589934592
 3 31 27 27  0.000117094605229794979095458984 1005835/8589934592
 3 31 27 29  0.000010517076589167118072509766 90341/8589934592
 3 31 27 31  0.000000447384081780910491943359 3843/8589934592
 3 31 29  1  0.004514514002948999404907226562 9694845/2147483648
 3 31 29  3  0.068779948633164167404174804688 147703815/2147483648
 3 31 29  5  0.154290155041962862014770507812 331335585/2147483648
 3 31 29  7  0.209014078136533498764038085938 448854315/2147483648
 3 31 29  9  0.208166150841861963272094726562 447033405/2147483648
 3 31 29 11  0.163226004224270582199096679688 350525175/2147483648
 3 31 29 13  0.103749961126595735549926757812 222801345/2147483648
 3 31 29 15  0.054090914782136678695678710938 116159355/2147483648
 3 31 29 17  0.023170534987002611160278320312 49758345/2147483648
 3 31 29 19  0.008106922265142202377319335938 17409483/2147483648
 3 31 29 21  0.002286000642925500869750976562 4909149/2147483648
 3 31 29 23  0.000507905613631010055541992188 1090719/2147483648
 3 31 29 25  0.000085738021880388259887695312 184121/2147483648
 3 31 29 27  0.000010346528142690658569335938 22219/2147483648
 3 31 29 29  0.000000795815140008926391601562 1709/2147483648
 3 31 29 31  0.000000029336661100387573242188 63/2147483648
 3 31 31  1  0.279899868182837963104248046875 300540195/1073741824
 3 31 31  3  0.246970471926033496856689453125 265182525/1073741824
 3 31 31  5  0.192088144831359386444091796875 206253075/1073741824
 3 31 31  7  0.131428730674088001251220703125 141120525/1073741824
 3 31 31  9  0.078857238404452800750732421875 84672315/1073741824
 3 31 31 11  0.041306172497570514678955078125 44352165/1073741824
 3 31 31 13  0.018775532953441143035888671875 20160075/1073741824
 3 31 31 15  0.007346947677433490753173828125 7888725/1073741824
 3 31 31 17  0.002448982559144496917724609375 2629575/1073741824
 3 31 31 19  0.000685715116560459136962890625 736281/1073741824
 3 31 31 21  0.000158241949975490570068359375 169911/1073741824
 3 31 31 23  0.000029304064810276031494140625 31465/1073741824
 3 31 31 25  0.000004186294972896575927734375 4495/1073741824
 3 31 31 27  0.000000433064997196197509765625 465/1073741824
 3 31 31 29  0.000000028870999813079833984375 31/1073741824
 3 31 31 31  0.000000000931322574615478515625 1/1073741824
 3 32  0  0  0.313677621612150393532597592028 723291350941155305/2305843009213693952
 3 32  0  2 -0.237637918821285328008219295270 -34247233364884505/144115188075855872
 3 32  0  4  0.313950165349752060434118661192 90489974251651135/288230376151711744
 3 32  0  6 -0.237083927920897184760118392433 -34167394862082755/144115188075855872
 3 32  0  8  0.314804234654517114608274219734 181472285937246395/576460752303423488
 3 32  0 10 -0.235899618484956309638622684588 -33996717884982125/144115188075855872
 3 32  0 12  0.316363614420713968461429388412 91185603585197485/288230376151711744
 3 32  0 14 -0.233900512995869162835571586356 -33708616421438855/144115188075855872
 3 32  0 16  0.318895376306564466879767127949 367661337063530965/1152921504606846976
 3 32  0 18 -0.230700706377113574918613636555 -33247475688770525/144115188075855872
 3 32  0 20  0.322965899534077584970281904475 93088582706883127/288230376151711744
 3 32  0 22 -0.225443430413753802266096926132 -32489822374544255/144115188075855872
 3 32  0 24  0.329931790185529283734866545785 190192727979165485/576460752303423488
 3 32  0 26 -0.215835305377268700521842248463 -31105145627854865/144115188075855872
 3 32  0 28  0.344058021637980594037431458787 99167972994728925/288230376151711744
 3 32  0 30 -0.192672492117269132660961616921 -27767032438524099/144115188075855872
 3 32  0 32  0.391365999613202925717578284370 1804857108504066435/4611686018427387904
 3 32  2  0 -0.100127298782776333330168938573 -7214932247803613/72057594037927936
 3 32  2  2  0.174893941294241656025931774820 6301218310736833/36028797018963968
 3 32  2  4 -0.093944882714770694409622819876 -1692360555150425/18014398509481984
 3 32  2  6  0.163637090959006664681041343101 5895647534935795/36028797018963968
 3 32  2  8 -0.075360701784061234764777736927 -1357577713892309/18014398509481984
 3 32  2 10  0.141200773144463914698931716885 5087293994542669/36028797018963968
 3 32  2 12 -0.044249206964336262881687389381 -797122847984099/18014398509481984
 3 32  2 14  0.107772208688313025914951026607 3882903031116655/36028797018963968
 3 32  2 16 -0.000339131441419865398145816471 -12218497865665/36028797018963968
 3 32  2 18  0.063743786900264304273733273476 2296611959449717/36028797018963968
 3 32  2 20  0.056946220646350409477776111089 1025851912332247/18014398509481984
 3 32  2 22  0.009989444563837296398034482081 359907670522687/36028797018963968
 3 32  2 24  0.128993875297818416658657270091 2323747074897325/18014398509481984
 3 32  2 26 -0.051138678625973071900645550159 -1842465072033215/36028797018963968
 3 32  2 28  0.220197133848307580183956133624 3966718919789157/18014398509481984
 3 32  2 30 -0.110098566924153790091978066812 -3966718919789157/36028797018963968
 3 32  2 32  0.357820342503499817798928717139 51567345957259041/144115188075855872
 3 32  4  0  0.142644263493802797571063933901 5139301215337833/36028797018963968
 3 32  4  2 -0.062203015091168434302915102307 -560274951171815/9007199254740992
 3 32  4  4  0.128248190650445126337331203104 577578503624285/4503599627370496
 3 32  4  6 -0.033026753611494208406895722874 -297478550515965/9007199254740992
 3 32  4  8  0.088078545240616867850746984914 793341007049955/9007199254740992
 3 32  4 10  0.019444795780236057147760675434 175143150060333/9007199254740992
 3 32  4 12  0.031206478707351825718774307461 140541485877975/4503599627370496
 3 32  4 14  0.083483681260518305400353256118 751954151632775/9007199254740992
 3 32  4 16 -0.027184345966877188072174931222 -489709641466955/18014398509481984
 3 32  4 18  0.141615320240756070724330584198 1275557406932445/9007199254740992
 3 32  4 20 -0.065628994727563449984586441133 -295566716199755/4503599627370496
 3 32  4 22  0.170911971138558160809850505757 1539438179065535/9007199254740992
 3 32  4 24 -0.055841766932686609514746578498 -502977921499515/9007199254740992
 3 32  4 26  0.144066356955841468057144538761 1297634383005905/9007199254740992
 3 32  4 28  0.039675159251947311744856961013 178681032422935/4503599627370496
 3 32  4 30  0.035707643326752580570371264912 321625858361283/9007199254740992
 3 32  4 32  0.290124602029864717134266527410 20905680793483395/72057594037927936
 3 32  6  0 -0.049093697686859338880083214462 -442196717217559/9007199254740992
 3 32  6  2  0.120027852142841284788232769642 540557390184581/4503599627370496
 3 32  6  4 -0.023380295366775438736794967554 -52647744750811/2251799813685248
 3 32  6  6  0.073084287080412257964212585648 329142368061983/4503599627370496
 3 32  6  8  0.040793303619054643860408759792 91858353488993/2251799813685248
 3 32  6 10  0.004213922533317537855168666283 18977819950817/4503599627370496
 3 32  6 12  0.108867150186529482169817129034 245147028506471/2251799813685248
 3 32  6 14 -0.045159680170845151181424625975 -203381118789589/4503599627370496
 3 32  6 16  0.137722575206154163041105675802 620247338378941/4503599627370496
 3 32  6 18 -0.034390394186130768261477896885 -154880566441783/4503599627370496
 3 32  6 20  0.097482958812487030542115462595 219512108491445/2251799813685248
 3 32  6 22  0.050773829734956477111040840100 228665000674523/4503599627370496
 3 32  6 24  0.002376761415593175996718855458 5351990912807/2251799813685248
 3 32  6 26  0.164814514007269652395848424931 742258583868389/4503599627370496
 3 32  6 28 -0.047610191102336774093828353216 -107208619453761/2251799813685248
 3 32  6 30  0.166635668858178709328399236256 750460336176327/4503599627370496
 3 32  6 32  0.208294586072723386660499045320 3752301680881635/18014398509481984
 3 32  8  0  0.117182451886289173970112642564 527742846649453/4503599627370496
 3 32  8  2 -0.028591848041040535122192522977 -16095779522933/562949953421312
 3 32  8  4  0.079880806757534728035352600273 44968896443411/562949953421312
 3 32  8  6  0.038226150716484497138480946887 21519409765321/562949953421312
 3 32  8  8  0.002286010080502443031491566217 2573818536679/1125899906842624
 3 32  8 10  0.110147196402648361868159554433 62007359084359/562949953421312
 3 32  8 12 -0.038777446053172681672549515497 -21829761449431/562949953421312
 3 32  8 14  0.112867132963780036902790016029 63538547244757/562949953421312
 3 32  8 16  0.010382165000241361241251070169 23378557213193/2251799813685248
 3 32  8 18  0.032478018509818795678256719839 18283499007319/562949953421312
 3 32  8 20  0.113178699920544190149485075381 63713943848555/562949953421312
 3 32  8 22 -0.038134895518629363664331322070 -21468037655939/562949953421312
 3 32  8 24  0.137724391953640612484832672635 155063880070561/1125899906842624
 3 32  8 26  0.045408307014303872506388870534 25562604318643/562949953421312
 3 32  8 28  0.004644896692910904789641790558 2614844376921/562949953421312
 3 32  8 30  0.227599937952634334692447737325 128127374469129/562949953421312
 3 32  8 32  0.132089249704653854955438418983 1189754191499055/9007199254740992
 3 32 10  0 -0.031438678312630585764964052942 -17698402491723/562949953421312
 3 32 10  2  0.097505848229086922174246865325 27445456359435/281474976710656
 3 32 10  4  0.019636465377352863015403272584 2763586817385/140737488355328
 3 32 10  6  0.015780819531929779486745246686 4441905810225/281474976710656
 3 32 10  8  0.102716690729245385682588675991 14456089065405/140737488355328
 3 32 10 10 -0.031032411392008185657687135972 -8734847273841/281474976710656
 3 32 10 12  0.096426110974014989096758654341 13570768670355/140737488355328
 3 32 10 14  0.036722196196041778648577746935 10336379319045/281474976710656
 3 32 10 16  0.001663970577485684998464421369 468366079545/281474976710656
 3 32 10 18  0.126079799380729440372306271456 35488308594375/281474976710656
 3 32 10 20 -0.018058933240858721092081395909 -2541568906695/140737488355328
 3 32 10 22  0.070356769450388156883491319604 19803670042485/281474976710656
 3 32 10 24  0.119347585645606102389137959108 16796679445035/140737488355328
 3 32 10 26 -0.028646185856775474576352280565 -8063184496885/281474976710656
 3 32 10 28  0.120263216700173813933361088857 16925543059915/140737488355328
 3 32 10 30  0.213233164460607582668671966530 60019800000489/281474976710656
 3 32 10 32  0.073724232393295174858849350130 83006106383655/1125899906842624
 3 32 12  0  0.107939877272780648809202830307 30382374441507/281474976710656
 3 32 12  2 -0.007385323393563680838269647211 -519695932551/70368744177664
 3 32 12  4  0.043817379960700009178253822029 1541687000495/35184372088832
 3 32 12  6  0.087174448440734408904972951859 6134356461155/70368744177664
 3 32 12  8 -0.025892526924948811029025819153 -1822024603295/70368744177664
 3 32 12 10  0.094112847958243150969792623073 6622602921805/70368744177664
 3 32 12 12  0.043221061611262712176539935172 1520705913805/35184372088832
 3 32 12 14 -0.006341609628535138654115144163 -446251105625/70368744177664
 3 32 12 16  0.120458493256414556071831611916 16953025791975/140737488355328
 3 32 12 18  0.009384380337863262866449076682 660367059261/70368744177664
 3 32 12 20  0.025136372478044677336583845317 884407482231/35184372088832
 3 32 12 22  0.137925222025373273027071263641 9705624664351/70368744177664
 3 32 12 24  0.006792397678836437080462928861 477972494615/70368744177664
 3 32 12 26  0.029868061082893859747855458409 2101777949425/70368744177664
 3 32 12 28  0.196453925244355787071981467307 6912108004109/35184372088832
 3 32 12 30  0.155261973176990863976243417710 10925590071011/70368744177664
 3 32 12 32  0.036042958058944307708770793397 20290381560449/562949953421312
 3 32 14  0 -0.021919083028919317257532384247 -1542418346271/70368744177664
 3 32 14  2  0.082298985334574581429478712380 2895638122545/35184372088832
 3 32 14  4  0.056741039761902811733307316899 998198927845/17592186044416
 3 32 14  6 -0.015613475196829540436738170683 -549350320925/35184372088832
 3 32 14  8  0.101859178572851760691264644265 1791925619785/17592186044416
 3 32 14 10  0.033741668878889186089509166777 1187179432733/35184372088832
 3 32 14 12 -0.001846020260529712686548009515 -32475531865/17592186044416
 3 32 14 14  0.115039303307611362470197491348 4047585652415/35184372088832
 3 32 14 16  0.024014796001807781067327596247 844945518165/35184372088832
 3 32 14 18  0.006302235701838299064547754824 221740205925/35184372088832
 3 32 14 20  0.130539284632789076567860320210 2296471381365/17592186044416
 3 32 14 22  0.045953366648490145962568931282 1616840350895/35184372088832
 3 32 14 24 -0.008499558811365659494185820222 -149525819905/17592186044416
 3 32 14 26  0.140725262449024057787028141320 4951329996305/35184372088832
 3 32 14 28  0.192813392655750703852390870452 3392009075455/17592186044416
 3 32 14 30  0.091552652876401907633407972753 3221222604523/35184372088832
 3 32 14 32  0.015337428961252896897349273786 2158551229835/140737488355328
 3 32 16  0  0.105792371995249823157791979611 3722238180441/35184372088832
 3 32 16  2  0.011654626410745549947023391724 1601799657/137438953472
 3 32 16  4  0.014437462315754601149819791317 63496630767/4398046511104
 3 32 16  6  0.107533328198769595474004745483 14779268091/137438953472
 3 32 16  8  0.011939646488258404133375734091 105022241163/8796093022208
 3 32 16 10  0.014263740078604314476251602173 1960393509/137438953472
 3 32 16 12  0.113616836882329153013415634632 499692133053/4398046511104
 3 32 16 14  0.023365245484455954283475875854 3211294887/137438953472
 3 32 16 16  0.003878729963901150767924264073 68235339141/17592186044416
 3 32 16 18  0.121703045653703156858682632446 16726739229/137438953472
 3 32 16 20  0.067979340814190436503849923611 298976302695/4398046511104
 3 32 16 22 -0.015535740596533287316560745239 -2135215929/137438953472
 3 32 16 24  0.092933940231546330323908478022 817455583197/8796093022208
 3 32 16 26  0.192635928928211797028779983520 26475680473/137438953472
 3 32 16 28  0.136683699728791907546110451221 601141268717/4398046511104
 3 32 16 30  0.044379825842042919248342514038 6099516819/137438953472
 3 32 16 32  0.005634157577603104982699733227 396468593235/70368744177664
 3 32 18  0 -0.015765918664783384883776307106 -34669621789/2199023255552
 3 32 18  2  0.069608365994099585805088281631 76535207801/1099511627776
 3 32 18  4  0.089079413954095798544585704803 48971925719/549755813888
 3 32 18  6 -0.011050550126128655392676591873 -12150208357/1099511627776
 3 32 18  8  0.046592546646934351883828639984 25614523403/549755813888
 3 32 18 10  0.109184298814398061949759721756 120049406117/1099511627776
 3 32 18 12  0.010093667626279057003557682037 5549052461/549755813888
 3 32 18 14  0.013282735882057750131934881210 14604522551/1099511627776
 3 32 18 16  0.120313805410660279449075460434 132286428031/1099511627776
 3 32 18 18  0.073079637147202447522431612015 80351910797/1099511627776
 3 32 18 20 -0.013284213828228530474007129669 -7303073785/549755813888
 3 32 18 22  0.066547853296469838824123144150 73170138503/1099511627776
 3 32 18 24  0.179136236105478019453585147858 98481187277/549755813888
 3 32 18 26  0.161617483471673040185123682022 177700302329/1099511627776
 3 32 18 28  0.074183924569297232665121555328 40783043829/549755813888
 3 32 18 30  0.017730175520227930974215269089 19494534147/1099511627776
 3 32 18 32  0.001767578847875483916141092777 7773893985/4398046511104
 3 32 20  0  0.109316387825856509152799844742 120194639521/1099511627776
 3 32 20  2  0.032615278341836528852581977844 8965219445/274877906944
 3 32 20  4 -0.005638932307192590087652206421 -775008955/137438953472
 3 32 20  6  0.091423446046974277123808860779 25130285495/274877906944
 3 32 20  8  0.086493863764189882203936576843 23775252235/274877906944
 3 32 20 10 -0.007537531924754148349165916443 -2071900999/274877906944
 3 32 20 12  0.037444541339937131851911544800 5146338575/137438953472
 3 32 20 14  0.124454903107107384130358695984 34209903275/274877906944
 3 32 20 16  0.063676633662907988764345645905 35006599565/549755813888
 3 32 20 18 -0.011401293650123989209532737732 -3133963735/274877906944
 3 32 20 20  0.060149673117848578840494155884 8266908125/137438953472
 3 32 20 22  0.169209106370544759556651115417 46511844995/274877906944
 3 32 20 24  0.171307251894177170470356941223 47088578845/274877906944
 3 32 20 26  0.095432070829701842740178108215 26232167885/274877906944
 3 32 20 28  0.031441866995010059326887130737 4321337295/137438953472
 3 32 20 30  0.005804020878713345155119895935 1595397111/274877906944
 3 32 20 32  0.000466907620193524053320288658 1026740715/2199023255552
 3 32 22  0 -0.011313651146338088437914848328 -3109872747/274877906944
 3 32 22  2  0.057551316982426214963197708130 7909792777/137438953472
 3 32 22  4  0.113746963688754476606845855713 7816631825/68719476736
 3 32 22  6  0.035525617968232836574316024780 4882603755/137438953472
 3 32 22  8 -0.007443801310728304088115692139 -511534131/68719476736
 3 32 22 10  0.079484190944640431553125381470 10924224021/137438953472
 3 32 22 12  0.122670696277054958045482635498 8429866059/68719476736
 3 32 22 14  0.040173777197196613997220993042 5521441895/137438953472
 3 32 22 16 -0.008457090989395510405302047729 -1162333735/137438953472
 3 32 22 18  0.071625828953983727842569351196 9844178973/137438953472
 3 32 22 20  0.169289825033047236502170562744 11633508193/68719476736
 3 32 22 22  0.172680008858151268213987350464 23732959703/137438953472
 3 32 22 24  0.105336897468077950179576873779 7238696475/68719476736
 3 32 22 26  0.041423361581109929829835891724 5693183465/137438953472
 3 32 22 28  0.010411464652861468493938446045 715470403/68719476736
 3 32 22 30  0.001535897514258977025747299194 211092147/137438953472
 3 32 22 32  0.000101870753496768884360790253 56004039/549755813888
 3 32 24  0  0.120523524128657300025224685669 16564627025/137438953472
 3 32 24  2  0.060128529148641973733901977539 1033000265/17179869184
 3 32 24  4 -0.008710687106940895318984985352 -149648465/17179869184
 3 32 24  6  0.042111479851882904767990112305 723469715/17179869184
 3 32 24  8  0.123363517777761444449424743652 4238738195/34359738368
 3 32 24 10  0.094885917205829173326492309570 1630127645/17179869184
 3 32 24 12  0.008001055393833667039871215820 137457085/17179869184
 3 32 24 14  0.006953639385756105184555053711 119462615/17179869184
 3 32 24 16  0.101550179024343378841876983643 6978475165/68719476736
 3 32 24 18  0.178254519414622336626052856445 3062389325/17179869184
 3 32 24 20  0.168254999851342290639877319336 2890598887/17179869184
 3 32 24 22  0.104044751205947250127792358398 1787475215/17179869184
 3 32 24 24  0.044606023147935047745704650879 1532651285/34359738368
 3 32 24 26  0.013300016580615192651748657227 228492545/17179869184
 3 32 24 28  0.002655277785379439592361450195 45617325/17179869184
 3 32 24 30  0.000321147206705063581466674805 5517267/17179869184
 3 32 24 32  0.000017872062016976997256278992 4912635/274877906944
 3 32 26  0 -0.007759861473459750413894653320 -133313405/17179869184
 3 32 26  2  0.044788262457586824893951416016 384728245/8589934592
 3 32 26  4  0.124590717023238539695739746094 535113055/4294967296
 3 32 26  6  0.115464480477385222911834716797 991832335/8589934592
 3 32 26  8  0.032668522326275706291198730469 140310235/4294967296
 3 32 26 10 -0.006406271713785827159881591797 -55029455/8589934592
 3 32 26 12  0.053555519552901387214660644531 230019205/4294967296
 3 32 26 14  0.147726125433109700679779052734 1268957755/8589934592
 3 32 26 16  0.187663670512847602367401123047 1612018655/8589934592
 3 32 26 18  0.155027716537006199359893798828 1331677945/8589934592
 3 32 26 20  0.091793481027707457542419433594 394249999/4294967296
 3 32 26 22  0.040251010446809232234954833984 345753547/8589934592
 3 32 26 24  0.013099967734888195991516113281 56263933/4294967296
 3 32 26 26  0.003097525448538362979888916016 26607541/8589934592
 3 32 26 28  0.000505629228428006172180175781 2171661/4294967296
 3 32 26 30  0.000051150913350284099578857422 439383/8589934592
 3 32 26 32  0.000002423330442979931831359863 83265/34359738368
 3 32 28  0  0.149329226114787161350250244141 1282728285/8589934592
 3 32 28  2  0.106471104081720113754272460938 228644955/2147483648
 3 32 28  4  0.025512040592730045318603515625 27393345/1073741824
 3 32 28  6 -0.004868272226303815841674804688 -10454535/2147483648
 3 32 28  8  0.048960491549223661422729492188 105141855/2147483648
 3 32 28 10  0.138431440573185682296752929688 297279255/2147483648
 3 32 28 12  0.191836240701377391815185546875 205982595/1073741824
 3 32 28 14  0.180401208344846963882446289062 387408645/2147483648
 3 32 28 16  0.126776254037395119667053222656 544499865/4294967296
 3 32 28 18  0.069122600834816694259643554688 148439655/2147483648
 3 32 28 20  0.029609316028654575347900390625 31792761/1073741824
 3 32 28 22  0.009938410017639398574829101562 21342573/2147483648
 3 32 28 24  0.002572913188487291336059570312 5525289/2147483648
 3 32 28 26  0.000497670378535985946655273438 1068739/2147483648
 3 32 28 28  0.000067892484366893768310546875 72899/1073741824
 3 32 28 30  0.000005837995558977127075195312 12537/2147483648
 3 32 28 32  0.000000238360371440649032592773 4095/17179869184
 3 32 30  0 -0.004514514002948999404907226562 -9694845/2147483648
 3 32 30  2  0.029211561195552349090576171875 31365675/1073741824
 3 32 30  4  0.107994256541132926940917968750 57978975/536870912
 3 32 30  6  0.182304368354380130767822265625 195747825/1073741824
 3 32 30  8  0.211981823667883872985839843750 113806875/536870912
 3 32 30 10  0.189814581535756587982177734375 203811855/1073741824
 3 32 30 12  0.136879691854119300842285156250 73486725/536870912
 3 32 30 14  0.081079755909740924835205078125 87058725/1073741824
 3 32 30 16  0.039736717008054256439208984375 42666975/1073741824
 3 32 30 18  0.016100085340440273284912109375 17287335/1073741824
 3 32 30 20  0.005353001877665519714355468750 2873871/536870912
 3 32 30 22  0.001439680345356464385986328125 1545845/1073741824
 3 32 30 24  0.000306004658341407775878906250 164285/536870912
 3 32 30 26  0.000049541704356670379638671875 53195/1073741824
 3 32 30 28  0.000005746260285377502441406250 3085/536870912
 3 32 30 30  0.000000425614416599273681640625 457/1073741824
 3 32 30 32  0.000000015133991837501525878906 65/4294967296
 3 32 32  0  0.279899868182837963104248046875 300540195/1073741824
 3 32 32  2  0.263435170054435729980468750000 17678835/67108864
 3 32 32  4  0.219529308378696441650390625000 29464725/134217728
 3 32 32  6  0.161758437752723693847656250000 10855425/67108864
 3 32 32  8  0.105142984539270401000976562500 28224105/268435456
 3 32 32 10  0.060081705451011657714843750000 4032015/67108864
 3 32 32 12  0.030040852725505828857421875000 4032015/134217728
 3 32 32 14  0.013061240315437316894531250000 876525/67108864
 3 32 32 16  0.004897965118288993835449218750 2629575/536870912
 3 32 32 18  0.001567348837852478027343750000 105183/67108864
 3 32 32 20  0.000421978533267974853515625000 56637/134217728
 3 32 32 22  0.000093773007392883300781250000 6293/67108864
 3 32 32 24  0.000016745179891586303710937500 4495/268435456
 3 32 32 26  0.000002309679985046386718750000 155/67108864
 3 32 32 28  0.000000230967998504638671875000 31/134217728
 3 32 32 30  0.000000014901161193847656250000 1/67108864
 3 32 32 32  0.000000000465661287307739257812 1/2147483648
 3 33  1  1  0.044809506218897827848138271101 206647373322326201/4611686018427387904
 3 33  1  3  0.013426458992210810530765208171 7739826651420909/576460752303423488
 3 33  1  5  0.076694607699061599984102777228 44211431251816985/576460752303423488
 3 33  1  7 -0.017438952986926035439163573670 -20105743916454833/1152921504606846976
 3 33  1  9  0.109129880400290402674146061912 125818185908668071/1152921504606846976
 3 33  1 11 -0.047701710002094466558930641042 -27498163633967117/576460752303423488
 3 33  1 13  0.142245415783718629973431113456 81998899394395711/576460752303423488
 3 33  1 15 -0.077173042671040915831820461435 -177948920942769795/2305843009213693952
 3 33  1 17  0.176310745474626529103595595771 406544899901922509/2305843009213693952
 3 33  1 19 -0.105466413499655081373318488147 -60797248068755107/576460752303423488
 3 33  1 21  0.211890855414220967770089210092 122146761918297753/576460752303423488
 3 33  1 23 -0.131728940593473494401199896942 -151873128389293423/1152921504606846976
 3 33  1 25  0.250335112465011563366579228074 288616734519085385/1152921504606846976
 3 33  1 27 -0.153679249664964665336719384925 -88590055875291173/576460752303423488
 3 33  1 29  0.295889898608663310872191054557 170568913550933751/576460752303423488
 3 33  1 31 -0.162137342696898354940139574953 -1495453032760512189/9223372036854775808
 3 33  1 33  0.374593171058351371758253500754 3455012179136355747/9223372036854775808
 3 33  3  1  0.025223451488941860121339999523 3635082455251083/144115188075855872
 3 33  3  3  0.072411421475866058483639164933 5217792812417253/72057594037927936
 3 33  3  5 -0.019859386152271188419327074826 -1431019585202805/72057594037927936
 3 33  3  7  0.115333760757092937399015397659 8310673311502107/72057594037927936
 3 33  3  9 -0.056401256449334899456538039431 -4064138840455239/72057594037927936
 3 33  3 11  0.147690693859791902231570759341 10642236061328781/72057594037927936
 3 33  3 13 -0.077882409660640264381648023573 -5612019058022013/72057594037927936
 3 33  3 15  0.163288842808986672805460216296 5883100573026495/36028797018963968
 3 33  3 17 -0.077639784017080160083423834294 -5463414099507/70368744177664
 3 33  3 19  0.156138608130640413329537352638 11250972438324801/72057594037927936
 3 33  3 21 -0.048704977110921157668066427959 -3509563468285329/72057594037927936
 3 33  3 23  0.120734050621793917446034072327 8699805206259867/72057594037927936
 3 33  3 25  0.016707469725973714269606773541 1203900070915185/72057594037927936
 3 33  3 27  0.053065525499479529458746185355 3823774093850809/72057594037927936
 3 33  3 29  0.129440207059478104567595835306 9327149892477207/72057594037927936
 3 33  3 31 -0.043518690304479707570139979111 -12543408476090037/288230376151711744
 3 33  3 33  0.323972472266682267466597622274 93378707544225831/288230376151711744
 3 33  5  1  0.052320561951602076455891676687 3770093812944801/72057594037927936
 3 33  5  3 -0.005925897405366031822637751247 -106751477386569/18014398509481984
 3 33  5  5  0.105542012569875220950876837378 1901275873926489/18014398509481984
 3 33  5  7 -0.047343303002240433308145384217 -426430563518757/9007199254740992
 3 33  5  9  0.133327634888492863041165037430 300227143401003/2251799813685248
 3 33  5 11 -0.054130469597263142222942633452 -975127850830497/18014398509481984
 3 33  5 13  0.122232139923080629362317495179 2201938479241137/18014398509481984
 3 33  5 15 -0.018003953842574943466914305645 -648660798532929/36028797018963968
 3 33  5 17  0.071341224005482789527476938929 2570338478777979/36028797018963968
 3 33  5 19  0.054403403885297130226916806350 980044597862043/18014398509481984
 3 33  5 21 -0.002052454513619295095594452505 -36973733530923/18014398509481984
 3 33  5 23  0.136341882355163646067808258522 614029250569707/4503599627370496
 3 33  5 25 -0.056390759133505441447198336391 -507922803641589/9007199254740992
 3 33  5 27  0.176554458671165537264613476509 3180522377128243/18014398509481984
 3 33  5 29 -0.017853821663376290285185632456 -321625858361283/18014398509481984
 3 33  5 31  0.100427746856491632854169182565 14473163626257735/144115188075855872
 3 33  5 33  0.249209594051294051897382786365 35914887517009935/144115188075855872
 3 33  7  1  0.020164821090626505739606955103 363257122998953/18014398509481984
 3 33  7  3  0.087634563372995022412226262531 789341973902793/9007199254740992
 3 33  7  5 -0.034430574468846342206518329476 -310123044696097/9007199254740992
 3 33  7  7  0.120522167931882751013006327412 1085567181175823/9007199254740992
 3 33  7  9 -0.035932236543822049235075155593 -323648814218691/9007199254740992
 3 33  7 11  0.092690349080912004531285219855 834880443163273/9007199254740992
 3 33  7 13  0.022855813698908877817927987053 205866868115311/9007199254740992
 3 33  7 15  0.019686564979437104483395160059 44330203352799/2251799813685248
 3 33  7 17  0.104075155018646503535251213179 468712829360503/4503599627370496
 3 33  7 19 -0.040009317650294362600504882721 -360371896122427/9007199254740992
 3 33  7 21  0.137579647199846610838847027480 1239207295725987/9007199254740992
 3 33  7 23 -0.013671755671258556397162919893 -123144227493161/9007199254740992
 3 33  7 25  0.069779737305693978477449945785 628519997855869/9007199254740992
 3 33  7 27  0.116799798090488793356200858398 1052039054314549/9007199254740992
 3 33  7 29 -0.038610703759821896063897384010 -347774302130493/9007199254740992
 3 33  7 31  0.200674052435916433489992982686 7230044702186565/36028797018963968
 3 33  7 33  0.170191917888688620807968732151 6131810063879745/36028797018963968
 3 33  9  1  0.058520628614493142016783622239 527106962443437/9007199254740992
 3 33  9  3 -0.015947113203823803928571578581 -8977426635297/562949953421312
 3 33  9  5  0.111278535093685349011138896458 31322123073891/281474976710656
 3 33  9  7 -0.028997824526256987809347265284 -65297295865503/2251799813685248
 3 33  9  9  0.081952767754783995002298979671 184541227161213/2251799813685248
 3 33  9 11  0.039459223027876078049303032458 1388347985349/35184372088832
 3 33  9 13 -0.000255337761190688183887687046 -143742380769/562949953421312
 3 33  9 15  0.115222416049691078754335649137 518915629986117/4503599627370496
 3 33  9 17 -0.032180594422752006877885833092 -144928513050867/4503599627370496
 3 33  9 19  0.096598371188123977049144741613 54380048560929/562949953421312
 3 33  9 21  0.051887776848779765259678242728 7302555390039/140737488355328
 3 33  9 23 -0.007119899357852066401619595126 -16032588047469/2251799813685248
 3 33  9 25  0.149944012123412573345149212400 337643898562719/2251799813685248
 3 33  9 27 -0.001224236337666440022076130845 -344591894633/281474976710656
 3 33  9 29  0.052174072155255046823185693938 29371391489601/562949953421312
 3 33  9 31  0.225780461704466473005226134774 4067299212799095/18014398509481984
 3 33  9 33  0.102906741048974514907143884557 1853803042568295/18014398509481984
 3 33 11  1  0.016539618715168735718634707155 18621955170621/1125899906842624
 3 33 11  3  0.097171714517669371957708790433 54702812161591/562949953421312
 3 33 11  5 -0.028000921824213875765963166486 -15763117636695/562949953421312
 3 33 11  7  0.086612732356643462594547600020 48758633645865/562949953421312
 3 33 11  9  0.037498815379199967878776078578 21109956371075/562949953421312
 3 33 11 11 -0.001709337594322235531762999017 -962271519105/562949953421312
 3 33 11 13  0.112615779978968433283625927288 63397048093665/562949953421312
 3 33 11 15 -0.017025955108795898240714450367 -4792380317725/281474976710656
 3 33 11 17  0.062867965848816709240054478869 8847879611571/140737488355328
 3 33 11 19  0.089162661181395819198769459035 50194115958987/562949953421312
 3 33 11 21 -0.026825053253181962986673170235 -15101162479403/562949953421312
 3 33 11 23  0.116367572735372348802229680587 65509119651129/562949953421312
 3 33 11 25  0.071196367342158950464181543794 40079991679035/562949953421312
 3 33 11 27 -0.018615593722751455629804695491 -10479647619133/562949953421312
 3 33 11 29  0.158034508412294272261533478741 88965519149661/562949953421312
 3 33 11 31  0.189225529809457615471046665334 426098012769429/2251799813685248
 3 33 11 33  0.054883595226119741283810071764 123586869504553/2251799813685248
 3 33 13  1  0.065156777522409115022128389683 36680004871323/562949953421312
 3 33 13  3 -0.019786923023595193171786377206 -2784761848621/140737488355328
 3 33 13  5  0.098778974880850967110745841637 13901904827045/140737488355328
 3 33 13  7  0.021395115624471827686647884548 752773709015/35184372088832
 3 33 13  9  0.009154409991296574844454880804 644184334775/70368744177664
 3 33 13 11  0.107718162544436779626266798004 15159983646755/140737488355328
 3 33 13 13 -0.009824655884322908150352304801 -1382697393115/140737488355328
 3 33 13 15  0.047822436005962032368188374676 13460819061025/281474976710656
 3 33 13 17  0.101782859719595109027068247087 28649328069117/281474976710656
 3 33 13 19 -0.020636204154534709687141003087 -2904287541897/140737488355328
 3 33 13 21  0.076556331778427022527466760948 10774345852193/140737488355328
 3 33 13 23  0.112086147580654937883082311600 7887361444963/70368744177664
 3 33 13 25 -0.017064305758367481757886707783 -75049610405/4398046511104
 3 33 13 27  0.073451115838615521624888060614 10337325560023/140737488355328
 3 33 13 29  0.200802339169634080917603569105 28260416870609/140737488355328
 3 33 13 31  0.126917224654367721825565240579 142896091415077/1125899906842624
 3 33 13 33  0.025690193510098602303060033591 28924586479789/1125899906842624
 3 33 15  1  0.013622084543051471428043441847 1917137964753/140737488355328
 3 33 15  3  0.102311348913715960406989324838 7199521138181/70368744177664
 3 33 15  5 -0.002906831702787826543499249965 -204550096461/70368744177664
 3 33 15  7  0.033476224533202980637724976987 2355679880211/70368744177664
 3 33 15  9  0.099560976885996410601364914328 7005980912569/70368744177664
 3 33 15 11 -0.011918767790277229323692154139 -838708721547/70368744177664
 3 33 15 13  0.049690215914594659807335119694 3496638091827/70368744177664
 3 33 15 15  0.101988053356308228103443980217 224274101119/2199023255552
 3 33 15 17 -0.012498990445777735658339224756 -439769130579/35184372088832
 3 33 15 19  0.053079863547978334281651768833 3735163338993/70368744177664
 3 33 15 21  0.124260566272013761590642388910 8744059999367/70368744177664
 3 33 15 23  0.007130145009497823593846987933 501739350123/70368744177664
 3 33 15 25  0.021593577957574439096788410097 1519512963177/70368744177664
 3 33 15 27  0.167994206198514461902959737927 11821541319313/70368744177664
 3 33 15 29  0.172174076948394372266193386167 12115673574807/70368744177664
 3 33 15 31  0.069957456588571886868521687575 19691273464005/281474976710656
 3 33 15 33  0.010485793269428000940024503507 2951488416305/281474976710656
 3 33 17  1  0.073261682306238640194351319224 5155332580233/70368744177664
 3 33 17  3 -0.017261542201708834909368306398 -151834130913/8796093022208
 3 33 17  5  0.071029264214189424819778650999 624780015327/8796093022208
 3 33 17  7  0.078920710924364811944542452693 1388387829339/17592186044416
 3 33 17  9 -0.016515097321018856746377423406 -290536664613/17592186044416
 3 33 17 11  0.065906599456525327695999294519 579720579597/8796093022208
 3 33 17 13  0.094458053493895022256765514612 830861825229/8796093022208
 3 33 17 15 -0.010687170183103944509639404714 -376021372299/35184372088832
 3 33 17 17  0.047291078222457372248754836619 1663906892661/35184372088832
 3 33 17 19  0.124529641953699865553062409163 1095374314647/8796093022208
 3 33 17 21  0.026034362565837909642141312361 229000674903/8796093022208
 3 33 17 23  0.000233753585064278013305738568 4112236557/17592186044416
 3 33 17 25  0.130171483055903536296682432294 2290000947597/17592186044416
 3 33 17 27  0.186035407612166636681649833918 1636384750781/8796093022208
 3 33 17 29  0.110908774324002479261253029108 975563895933/8796093022208
 3 33 17 31  0.031982129778747037107677897438 4501084617315/140737488355328
 3 33 17 33  0.003700868212739294449420413002 520850896995/140737488355328
 3 33 19  1  0.011110338232128924573771655560 48863784299/4398046511104
 3 33 19  3  0.102984403753453079843893647194 226465098813/2199023255552
 3 33 19  5  0.037622392186221986776217818260 82732515347/2199023255552
 3 33 19  7 -0.007783545150687132263556122780 -17116196797/2199023255552
 3 33 19  9  0.091676720047416893066838383675 201599239377/2199023255552
 3 33 19 11  0.075679924224914429942145943642 166421913349/2199023255552
 3 33 19 13 -0.013174908157907339045777916908 -28971929429/2199023255552
 3 33 19 15  0.057009938124792824964970350266 62683089867/1099511627776
 3 33 19 17  0.122025611479330109432339668274 33542144677/274877906944
 3 33 19 19  0.031880514402018889086320996284 70105992569/2199023255552
 3 33 19 21 -0.004975000269496376859024167061 -10940141289/2199023255552
 3 33 19 23  0.105820868238424736773595213890 232702550179/2199023255552
 3 33 19 25  0.183661495121214102255180478096 403875898921/2199023255552
 3 33 19 27  0.137451788418275100411847233772 302259679249/2199023255552
 3 33 19 29  0.055769293262983410386368632317 122637972831/2199023255552
 3 33 19 31  0.012122922852881856670137494802 106634357115/8796093022208
 3 33 19 33  0.001117243234034503984730690718 9827375415/8796093022208
 3 33 21  1  0.084318484292907669441774487495 185418307833/2199023255552
 3 33 21  3 -0.006649771350566879846155643463 -3655750461/549755813888
 3 33 21  5  0.034033456695397035218775272369 18710090685/549755813888
 3 33 21  7  0.109865933020046213641762733459 30199717713/274877906944
 3 33 21  9  0.040443181111186277121305465698 5558468487/137438953472
 3 33 21 11 -0.009081082893317216075956821442 -4992378117/549755813888
 3 33 21 13  0.080817857708098017610609531403 44430087141/549755813888
 3 33 21 15  0.115891096370432933326810598373 127423608015/1099511627776
 3 33 21 17  0.024617660989861178677529096603 27067404507/1099511627776
 3 33 21 19 -0.002439848571157199330627918243 -1341320937/549755813888
 3 33 21 21  0.098966219362409901805222034454 54407254473/549755813888
 3 33 21 23  0.178979032891220413148403167725 12299345487/68719476736
 3 33 21 25  0.150110926060733618214726448059 41262177165/274877906944
 3 33 21 27  0.073907542622691835276782512665 40631101247/549755813888
 3 33 21 29  0.022152970779643510468304157257 12178724481/549755813888
 3 33 21 31  0.003781951723567544831894338131 16633199583/4398046511104
 3 33 21 33  0.000284389186845146468840539455 1250756871/4398046511104
 3 33 23  1  0.008819429998766281642019748688 4848532917/549755813888
 3 33 23  3  0.098402378487662645056843757629 27048639837/274877906944
 3 33 23  5  0.086963076882966561242938041687 23904228555/274877906944
 3 33 23  7 -0.000575387519347714260220527649 -158161317/274877906944
 3 33 23  9  0.020466041056351969018578529358 5625662529/274877906944
 3 33 23 11  0.111637860060000093653798103333 30686781309/274877906944
 3 33 23 13  0.097155191917408956214785575867 26705815803/274877906944
 3 33 23 15  0.007689499252592213451862335205 528418365/68719476736
 3 33 23 17  0.008537990208424162119626998901 1173452439/137438953472
 3 33 23 19  0.109224437070224666967988014221 30023384649/274877906944
 3 33 23 21  0.178396627885376801714301109314 49037291679/274877906944
 3 33 23 23  0.152770807628257898613810539246 41993319843/274877906944
 3 33 23 25  0.082832706048066029325127601624 22768880865/274877906944
 3 33 23 27  0.029734384592302376404404640198 8173325401/274877906944
 3 33 23 29  0.006928036102181067690253257751 1904364063/274877906944
 3 33 23 31  0.000957048921009118203073740005 1052286417/1099511627776
 3 33 23 33  0.000059871407756872940808534622 65829309/1099511627776
 3 33 25  1  0.101590626818506279960274696350 27925018865/274877906944
 3 33 25  3  0.016457067104056477546691894531 70682565/4294967296
 3 33 25  5  0.000492207764182239770889282227 8456065/17179869184
 3 33 25  7  0.084097655271762050688266754150 5779146865/68719476736
 3 33 25  9  0.124182535873842425644397735596 8533758885/68719476736
 3 33 25 11  0.055815072555560618638992309570 958895645/17179869184
 3 33 25 13 -0.007136531057767570018768310547 -61302335/8589934592
 3 33 25 15  0.036456930574786383658647537231 5010602385/137438953472
 3 33 25 17  0.134970059916668105870485305786 18550143785/137438953472
 3 33 25 19  0.181073451531119644641876220703 1555409105/8589934592
 3 33 25 21  0.147150288044940680265426635742 2528022699/17179869184
 3 33 25 23  0.081799880994367413222789764404 5621245019/68719476736
 3 33 25 25  0.032224278416833840310573577881 2214435551/68719476736
 3 33 25 27  0.008946442452725023031234741211 153698711/17179869184
 3 33 25 29  0.001677988562732934951782226562 3603453/2147483648
 3 33 25 31  0.000191897479453473351895809174 105496755/549755813888
 3 33 25 33  0.000010147696229978464543819427 5578755/549755813888
 3 33 27  1  0.006581186171388253569602966309 226127835/34359738368
 3 33 27  3  0.086729262548033148050308227539 1489997385/17179869184
 3 33 27  5  0.131995494884904474020004272461 2267665335/17179869184
 3 33 27  7  0.079741453228052705526351928711 1369947735/17179869184
 3 33 27  9  0.004342233587522059679031372070 74599005/17179869184
 3 33 27 11  0.008131800277624279260635375977 139703265/17179869184
 3 33 27 13  0.091315960453357547521591186523 1568796255/17179869184
 3 33 27 15  0.169233752530999481678009033203 1453706865/8589934592
 3 33 27 17  0.179352558916434645652770996094 770313375/4294967296
 3 33 27 19  0.131488195911515504121780395508 2258950005/17179869184
 3 33 27 21  0.071067523851525038480758666992 1220930763/17179869184
 3 33 27 23  0.028903106634970754384994506836 496551591/17179869184
 3 33 27 25  0.008814759843517094850540161133 151436421/17179869184
 3 33 27 27  0.001967264164704829454421997070 33797341/17179869184
 3 33 27 29  0.000304738234262913465499877930 5235363/17179869184
 3 33 27 31  0.000029377915780059993267059326 2018835/68719476736
 3 33 27 33  0.000001330845407210290431976318 91455/68719476736
 3 33 29  1  0.135734174691606312990188598633 2331895365/17179869184
 3 33 29  3  0.065814532572403550148010253906 282671265/4294967296
 3 33 29  5  0.001181041589006781578063964844 5072535/4294967296
 3 33 29  7  0.010175127536058425903320312500 2731365/268435456
 3 33 29  9  0.086428017821162939071655273438 185602755/2147483648
 3 33 29 11  0.165254973107948899269104003906 709764705/4294967296
 3 33 29 13  0.191348487278446555137634277344 821835495/4294967296
 3 33 29 15  0.159906052867881953716278076172 1373582535/8589934592
 3 33 29 17  0.102697293623350560665130615234 882163035/8589934592
 3 33 29 19  0.051985579775646328926086425781 223276365/4294967296
 3 33 29 21  0.020884203491732478141784667969 89696971/4294967296
 3 33 29 23  0.006620598491281270980834960938 14217627/2147483648
 3 33 29 25  0.001627326942980289459228515625 1747329/1073741824
 3 33 29 27  0.000300078885629773139953613281 1288829/4294967296
 3 33 29 29  0.000039155362173914909362792969 168171/4294967296
 3 33 29 31  0.000003229215508326888084411621 110955/34359738368
 3 33 29 33  0.000000126747181639075279235840 4355/34359738368
 3 33 31  1  0.004116174532100558280944824219 17678835/4294967296
 3 33 31  3  0.063114676158875226974487304688 135537735/2147483648
 3 33 31  5  0.143705040682107210159301757812 308604225/2147483648
 3 33 31  7  0.199165076483041048049926757812 427703745/2147483648
 3 33 31  9  0.204653309192508459091186523438 439489635/2147483648
 3 33 31 11  0.167102243285626173019409179688 358849335/2147483648
 3 33 31 13  0.111755237448960542678833007812 239992545/2147483648
 3 33 31 15  0.062040891498327255249023437500 16653975/268435456
 3 33 31 17  0.028702075593173503875732421875 30818619/1073741824
 3 33 31 19  0.011035492178052663803100585938 23698539/2147483648
 3 33 31 21  0.003495974931865930557250976562 7507549/2147483648
 3 33 31 23  0.000898797530680894851684570312 1930153/2147483648
 3 33 31 25  0.000183114316314458847045898438 393235/2147483648
 3 33 31 27  0.000028481241315603256225585938 61163/2147483648
 3 33 31 29  0.000003180000931024551391601562 6829/2147483648
 3 33 31 31  0.000000227126292884349822998047 1951/8589934592
 3 33 31 33  0.000000007799826562404632568359 67/8589934592
 3 33 33  1  0.271667519118636846542358398438 583401555/2147483648
 3 33 33  3  0.241482239216566085815429687500 64822395/268435456
 3 33 33  5  0.190643873065710067749023437500 51175575/268435456
 3 33 33  7  0.133450711145997047424316406250 71645805/536870912
 3 33 33  9  0.082612344995141029357910156250 44352165/536870912
 3 33 33 11  0.045061279088258743286132812500 12096045/268435456
 3 33 33 13  0.021551046520471572875976562500 5785065/268435456
 3 33 33 15  0.008979602716863155364990234375 9641775/1073741824
 3 33 33 17  0.003232656978070735931396484375 3471039/1073741824
 3 33 33 19  0.000994663685560226440429687500 267003/268435456
 3 33 33 21  0.000257875770330429077148437500 69223/268435456
 3 33 33 23  0.000055259093642234802246093750 29667/536870912
 3 33 33 25  0.000009527429938316345214843750 5115/536870912
 3 33 33 27  0.000001270323991775512695312500 341/268435456
 3 33 33 29  0.000000122934579849243164062500 33/268435456
 3 33 33 31  0.000000007683411240577697753906 33/4294967296
 3 33 33 33  0.000000000232830643653869628906 1/4294967296
 3 34  0  0 -0.231966494921215107415275735736 -2139513282743550793/9223372036854775808
 3 34  0  2  0.303719645839065720716466040274 5602638576950949461/18446744073709551616
 3 34  0  4 -0.231737617246835998600917871926 -267175282350227771/1152921504606846976
 3 34  0  6  0.304184046023531718923663125231 1402801312075394309/4611686018427387904
 3 34  0  8 -0.231023859327853774755373583716 -532704750992699467/2305843009213693952
 3 34  0 10  0.305169368403271489215491940605 1407345309517683809/4611686018427387904
 3 34  0 12 -0.229734372213498684069110655770 -264865698072296321/1152921504606846976
 3 34  0 14  0.306809259624788289327369794623 2829815945871389293/9223372036854775808
 3 34  0 16 -0.227679041882530961262223745400 -1049984254138611701/4611686018427387904
 3 34  0 18  0.309372181656926178495471690955 2853454729275248917/9223372036854775808
 3 34  0 20 -0.224475389342358599802096374987 -258802503627799859/1152921504606846976
 3 34  0 22  0.313414886052857967957060991715 1445371047976978031/4611686018427387904
 3 34  0 24 -0.219285286086042986806315946424 -505637443944927133/2305843009213693952
 3 34  0 26  0.320260675141353602949842449554 1476941677801496123/4611686018427387904
 3 34  0 28 -0.209875393199168162362833189860 -241969854107138577/1152921504606846976
 3 34  0 30  0.334058835384126783023218607016 12324595683784910799/36893488147419103232
 3 34  0 32 -0.187296585529175685879126750377 -3455012179136355747/18446744073709551616
 3 34  0 34  0.380101894162150656637051346354 14023284727082855679/36893488147419103232
 3 34  2  0  0.170160256490616021299647209197 784725675749792089/4611686018427387904
 3 34  2  2 -0.096958522206283377533990452957 -894284522452196927/9223372036854775808
 3 34  2  4  0.165281433722204334699212857629 95278259625290339/576460752303423488
 3 34  2  6 -0.086272076300528007918727579906 -198929864027922911/2305843009213693952
 3 34  2  8  0.150672417644622437353507660163 173713470453589339/1152921504606846976
 3 34  2 10 -0.064841969240137445253807646495 -149515401476020307/2305843009213693952
 3 34  2 12  0.126425201954724163513898993472 72879167028932537/576460752303423488
 3 34  2 14 -0.032532805557800964632239604235 -150031084531127527/4611686018427387904
 3 34  2 16  0.092732512239165928395051574640 213826615073504069/2305843009213693952
 3 34  2 18  0.010927791144001546214462039508 50395541631086561/4611686018427387904
 3 34  2 20  0.049982815820792161551344712223 28813131610297307/576460752303423488
 3 34  2 22  0.066106049601972820175393996678 152430172341442723/2305843009213693952
 3 34  2 24 -0.000970029188165566318147181590 -1118367511132403/1152921504606846976
 3 34  2 26  0.134353107638723142779751951181 309797174014884703/2305843009213693952
 3 34  2 28 -0.057838943096979440403049288477 -33341880650119671/576460752303423488
 3 34  2 30  0.219935603257535466556731734711 4057095785988677523/18446744073709551616
 3 34  2 32 -0.111365537341672029441642932657 -1027165782986484141/9223372036854775808
 3 34  2 34  0.349282821662516819612425561514 6443130820551582339/18446744073709551616
 3 34  4  0 -0.065100250053258860993832257691 -9381934780210647/144115188075855872
 3 34  4  2  0.134217783846690415922031647256 38685642324380719/288230376151711744
 3 34  4  4 -0.052164115406393096741055614984 -469852581412687/9007199254740992
 3 34  4  6  0.109863295697722476718105610871 7916484761055321/72057594037927936
 3 34  4  8 -0.015620127143611634012998479193 -562774390267593/36028797018963968
 3 34  4 10  0.065798505570607304648866886509 4741282002709161/72057594037927936
 3 34  4 12  0.037748498555132736775874491286 340008248053383/9007199254740992
 3 34  4 14  0.011333628353907741759254435010 1633347981805267/144115188075855872
 3 34  4 16  0.096677510444284367463474438864 6966348800191781/72057594037927936
 3 34  4 18 -0.039493594238585984224076952387 -5691626761485357/144115188075855872
 3 34  4 20  0.145521284923261995380983080395 1310739209109757/9007199254740992
 3 34  4 22 -0.067752720462349605434759780564 -4882098026041201/72057594037927936
 3 34  4 24  0.164538088717399527682871962497 5928109400287473/36028797018963968
 3 34  4 26 -0.049098009574284798284260489254 -3537884441974113/72057594037927936
 3 34  4 28  0.130928025531426128758027971344 1179294813991371/9007199254740992
 3 34  4 30  0.048540077647304289212848438240 27981449677431621/576460752303423488
 3 34  4 32  0.024920959405129405189738278636 7182977503401987/288230376151711744
 3 34  4 34  0.286591033158988159681990204319 165208482578245701/576460752303423488
 3 34  6  0  0.121579080729087921075581846253 8760696042681085/72057594037927936
 3 34  6  2 -0.042930827637912498395689198105 -6186984299289911/144115188075855872
 3 34  6  4  0.099790347401104373403768477147 224707885685393/2251799813685248
 3 34  6  6 -0.000939135565076659739602860100 -33835924647437/36028797018963968
 3 34  6  8  0.044493828018101921895066652723 801529549130443/18014398509481984
 3 34  6 10  0.063763716380842300202047567836 2297329994660155/36028797018963968
 3 34  6 12 -0.017043233633710297425523094716 -38377950320983/2251799813685248
 3 34  6 14  0.118544962550270985279787794298 8542064786688797/72057594037927936
 3 34  6 16 -0.049173080125658436001501172541 -1771646922644599/36028797018963968
 3 34  6 18  0.129295626815696798606047934754 9316731787964909/72057594037927936
 3 34  6 20 -0.022522319351871988857283213292 -50715754520305/2251799813685248
 3 34  6 22  0.078324829950109725595908116702 2821949399817373/36028797018963968
 3 34  6 24  0.065652791012453637353729618553 1182695540558077/18014398509481984
 3 34  6 26 -0.011442896540348218570315452780 -412273796761211/36028797018963968
 3 34  6 28  0.166055056771564846229694012436 373922745899703/2251799813685248
 3 34  6 30 -0.044317031923573769330859661864 -12773514781259085/288230376151711744
 3 34  6 32  0.151957069543471982864257796564 21899321656713375/144115188075855872
 3 34  6 34  0.209700755969991336352675759258 60442127772528915/288230376151711744
 3 34  8  0 -0.038497002181169526213722065222 -693500338711985/18014398509481984
 3 34  8  2  0.103778297978185968242215153623 3739007232829621/36028797018963968
 3 34  8  4 -0.005613101360529615391214974807 -12639580597837/2251799813685248
 3 34  8  6  0.045960001298747887865658867668 413970889445977/9007199254740992
 3 34  8  8  0.066486427227791411453949876886 299428248888277/4503599627370496
 3 34  8 10 -0.021062144742773347694253516238 -189710934430355/9007199254740992
 3 34  8 12  0.116152470076425817779863791657 261552110477177/2251799813685248
 3 34  8 14 -0.034112404480356850466904461427 -614514448425787/18014398509481984
 3 34  8 16  0.093019605812269978706297024473 837846124148579/9007199254740992
 3 34  8 18  0.031763788557043259874745899651 572205545237501/18014398509481984
 3 34  8 20  0.009849538872683805124097489170 22179189798395/2251799813685248
 3 34  8 22  0.122472780028387240314202699665 1103136732997747/9007199254740992
 3 34  8 24 -0.038258344753642647972924351052 -172300267176317/4503599627370496
 3 34  8 26  0.122241348576660580071973072336 1101052183798231/9007199254740992
 3 34  8 28  0.059924568381216847257064728183 134938131915993/2251799813685248
 3 34  8 30 -0.007590996684726306065194023631 -546988957451265/72057594037927936
 3 34  8 32  0.217687336834369166149727448101 7843012872404325/36028797018963968
 3 34  8 34  0.136549329468831567857556308354 9839416149016335/72057594037927936
 3 34 10  0  0.106498925642292463500382382335 959257043675973/9007199254740992
 3 34 10  2 -0.019363423907333199291969094702 -348820434774731/18014398509481984
 3 34 10  4  0.062614641914305657621753198327 70497819498301/1125899906842624
 3 34 10  6  0.054665441017999194528442785668 246191259798705/4503599627370496
 3 34 10  8 -0.014183445247060166849450979498 -31938279364745/2251799813685248
 3 34 10 10  0.109633145675777088356994681817 493743794012885/4503599627370496
 3 34 10 12 -0.021370947148349195288119517500 -24061547403465/1125899906842624
 3 34 10 14  0.068556255383294684158101972571 617499852396245/9007199254740992
 3 34 10 16  0.062777945605994256439430500905 282726732438241/4503599627370496
 3 34 10 18 -0.017855597482937191067264848243 -160828924341267/9007199254740992
 3 34 10 20  0.123470811223417520352541032480 139015774854229/1125899906842624
 3 34 10 22 -0.003201570963829114546683740627 -14418593799701/4503599627370496
 3 34 10 24  0.045846440775939800715832461719 103237006797393/2251799813685248
 3 34 10 26  0.129296460559352288655077245494 582299491595423/4503599627370496
 3 34 10 28 -0.025078841446608102216941915685 -28236265248457/1125899906842624
 3 34 10 30  0.099374121580129121111824019863 3580330055348319/36028797018963968
 3 34 10 32  0.212673931501213997474764028084 3831192954641143/18014398509481984
 3 34 10 34  0.078895168137547128095476978160 2842497998604719/36028797018963968
 3 34 12  0 -0.026243481035202798068439733470 -29547532852761/1125899906842624
 3 34 12  2  0.086925917259389695601612402243 195739764289113/2251799813685248
 3 34 12  4  0.030264042314655625887098722160 1064821325711/35184372088832
 3 34 12  6  0.002218502078141781908016128000 1248905641555/562949953421312
 3 34 12  8  0.103223063600754727531239041127 29054709423025/281474976710656
 3 34 12 10 -0.017781822797937607560925243888 -10010276315845/562949953421312
 3 34 12 12  0.061178912911117322437348775566 2152541635855/35184372088832
 3 34 12 14  0.073135412124440968284488917561 82343153697805/1125899906842624
 3 34 12 16 -0.022734840023625579874533286784 -12798577132341/562949953421312
 3 34 12 18  0.107204260959773201022926514270 120701267427741/1125899906842624
 3 34 12 20  0.033992495298008407189627178013 1196004602793/35184372088832
 3 34 12 22  0.001167277395262900085981527809 657118755293/562949953421312
 3 34 12 24  0.134500493271072940615340485238 37858523211047/281474976710656
 3 34 12 26  0.024615730766933907602833642159 13857424488677/562949953421312
 3 34 12 28  0.010382259604540422515128739178 365293285049/35184372088832
 3 34 12 30  0.182227827845885981261631059169 820681177583267/4503599627370496
 3 34 12 32  0.162315313541077532732970212237 365501592790061/2251799813685248
 3 34 12 34  0.040286894368109171793435052678 181436042464131/4503599627370496
 3 34 14  0  0.100697945094379903707704215776 56687903500503/562949953421312
 3 34 14  2 -0.001647341356783904586791322799 -1854741480141/1125899906842624
 3 34 14  4  0.032457244772189142167917452753 1141987777043/35184372088832
 3 34 14  6  0.090985216864698514882547897287 25610061798005/281474976710656
 3 34 14  8 -0.020065815055367863806168315932 -2824012412695/140737488355328
 3 34 14 10  0.068515721936837081784688052721 19285461236485/281474976710656
 3 34 14 12  0.069678497652745363666326738894 2451594188005/35184372088832
 3 34 14 14 -0.020201278611340356405889906455 -11372308853305/562949953421312
 3 34 14 16  0.095532383316236035852853092365 26889975369051/281474976710656
 3 34 14 18  0.054561528631792199917072139215 30715410001863/562949953421312
 3 34 14 20 -0.013909005910846872211550362408 -489379639353/35184372088832
 3 34 14 22  0.114063228671806626834950293414 32105944633939/281474976710656
 3 34 14 24  0.070372341206045518902101321146 9904026551023/140737488355328
 3 34 14 26 -0.017737965330855587353653390892 -4992793378397/281474976710656
 3 34 14 28  0.114397476421828514503431506455 4025003376449/35184372088832
 3 34 14 30  0.193372895804082123305533968960 435437050743409/2251799813685248
 3 34 14 32  0.101187905049980209071236458840 113927452869373/1125899906842624
 3 34 14 34  0.018087993389763301621542268549 40730540145009/2251799813685248
 3 34 16  0 -0.018908605145959711535397218540 -2661149596545/140737488355328
 3 34 16  2  0.074312160369903068612984498031 20917013609437/281474976710656
 3 34 16  4  0.062148657295949760737130418420 1093330741561/17592186044416
 3 34 16  6 -0.017273644214284900044731330127 -1215524650731/70368744177664
 3 34 16  8  0.085781761023014269085251726210 3018177398269/35184372088832
 3 34 16 10  0.054253115537008511637395713478 3817723608065/70368744177664
 3 34 16 12 -0.014548786344960262795211747289 -255944956101/17592186044416
 3 34 16 14  0.094359330806391028545476729050 13279895220581/140737488355328
 3 34 16 16  0.059167755511040809324185829610 4163560651123/70368744177664
 3 34 16 18 -0.015502249014524238646117737517 -2181747590163/140737488355328
 3 34 16 20  0.095972876355574499029899016023 1688372696065/17592186044416
 3 34 16 22  0.094365154312740173736528959125 6640357403119/70368744177664
 3 34 16 24 -0.013369460427526291823596693575 -470396070309/35184372088832
 3 34 16 26  0.060261408483867739960260223597 4240519637387/70368744177664
 3 34 16 28  0.181872532812747067509917542338 3199535433611/17592186044416
 3 34 16 30  0.148131392977814968503480486106 83390560777095/562949953421312
 3 34 16 32  0.052428966347140004700122517534 14757442081525/281474976710656
 3 34 16 34  0.007093330741083647694722458255 3993190210295/562949953421312
 3 34 18  0  0.100137939203150949651899281889 7046581026265/70368744177664
 3 34 18  2  0.015439075050956319046235876158 2172856645201/140737488355328
 3 34 18  4  0.008107845021982029720675200224 71317359023/8796093022208
 3 34 18  6  0.100944961213173201031167991459 3551685075817/35184372088832
 3 34 18  8  0.026556847603103506116895005107 467193003787/17592186044416
 3 34 18 10 -0.000810225610479164970456622541 -28507279355/35184372088832
 3 34 18 12  0.101341166882434663421008735895 891406330877/8796093022208
 3 34 18 14  0.050520220756780531701224390417 3555044490233/70368744177664
 3 34 18 16 -0.012494076588922098380862735212 -439596239611/35184372088832
 3 34 18 18  0.089783785881550670637807343155 6317972260001/70368744177664
 3 34 18 20  0.102018973154258674185257405043 897368377895/8796093022208
 3 34 18 22 -0.002990861236554565039114095271 -105231574613/35184372088832
 3 34 18 24  0.030807563894825307215796783566 541972395613/17592186044416
 3 34 18 26  0.157042603632106647637556307018 5525445399991/35184372088832
 3 34 18 28  0.170898707239416580705437809229 1503240926253/8796093022208
 3 34 18 30  0.087661384589079460738503257744 24674486185635/281474976710656
 3 34 18 32  0.022694003191325862189842155203 3193897009875/140737488355328
 3 34 18 34  0.002409055723386899217075551860 678088903635/281474976710656
 3 34 20  0 -0.013887565300819915137253701687 -61078158119/4398046511104
 3 34 20  2  0.063266449122124868154060095549 556497571663/8796093022208
 3 34 20  4  0.089634172949445201084017753601 24638453851/274877906944
 3 34 20  6 -0.004554327671485225437209010124 -10015072463/2199023255552
 3 34 20  8  0.030607280749791243579238653183 33653061079/1099511627776
 3 34 20 10  0.106896903169854340376332402229 235068776017/2199023255552
 3 34 20 12  0.029676354100956814363598823547 8157374101/274877906944
 3 34 20 14 -0.004182911084399165702052414417 -18396637501/4398046511104
 3 34 20 16  0.096095519819300534436479210854 211316282837/2199023255552
 3 34 20 18  0.099443262800150478142313659191 437356095011/4398046511104
 3 34 20 20  0.001566269344039028510451316833 430532839/274877906944
 3 34 20 22  0.020186453740734577877447009087 44390481223/2199023255552
 3 34 20 24  0.137978909261619264725595712662 151709415121/1099511627776
 3 34 20 26  0.177133805281755485339090228081 389521357159/2199023255552
 3 34 20 28  0.113198930546786868944764137268 31115885097/274877906944
 3 34 20 30  0.041109548430824816023232415318 723206824197/17592186044416
 3 34 20 32  0.008186345878471001924481242895 72007859859/8796093022208
 3 34 20 34  0.000700816210439825226785615087 12328889157/17592186044416
 3 34 22  0  0.104451565438012039521709084511 229691421477/2199023255552
 3 34 22  2  0.034893943731958643184043467045 153465187489/4398046511104
 3 34 22  4 -0.007372393331024795770645141602 -126656753/17179869184
 3 34 22  6  0.079617921571298211347311735153 87540830547/1099511627776
 3 34 22  8  0.092543685144846676848828792572 50876428947/549755813888
 3 34 22 10  0.002248808722470130305737257004 2472591339/1099511627776
 3 34 22 12  0.017594217119039967656135559082 604532697/34359738368
 3 34 22 14  0.110603045427069446304813027382 243218669029/2199023255552
 3 34 22 16  0.086825214400050754193216562271 95465332817/1099511627776
 3 34 22 18 -0.001655709105307323625311255455 -3640942827/2199023255552
 3 34 22 20  0.022783892840379849076271057129 782848597/34359738368
 3 34 22 22  0.131876335025481239426881074905 144999563789/1099511627776
 3 34 22 24  0.177009838846061029471457004547 97312188021/549755813888
 3 34 22 26  0.126869418080786999780684709549 139494400389/1099511627776
 3 34 22 28  0.055950002395547926425933837891 480606861/8589934592
 3 34 22 30  0.015374106248941643571015447378 135232068699/8796093022208
 3 34 22 32  0.002439759866092572337947785854 10730177367/4398046511104
 3 34 22 34  0.000172130297301009704824537039 1514074107/8796093022208
 3 34 24  0 -0.010113467311384738422930240631 -5559937453/549755813888
 3 34 24  2  0.052506222055853868369013071060 57731201681/1099511627776
 3 34 24  4  0.109868052226374857127666473389 7550075059/68719476736
 3 34 24  6  0.043377296347898663952946662903 11923460429/274877906944
 3 34 24  8 -0.009278095436457078903913497925 -1275171727/137438953472
 3 34 24 10  0.061164837567048380151391029358 16812862529/274877906944
 3 34 24 12  0.120734741343767382204532623291 8296828249/68719476736
 3 34 24 14  0.060128905957753886468708515167 33056215633/549755813888
 3 34 24 16 -0.007722939048107946291565895081 -2122865321/274877906944
 3 34 24 18  0.038648449948595953173935413361 21247210057/549755813888
 3 34 24 20  0.139667402414488606154918670654 9597870811/68719476736
 3 34 24 22  0.176014051070524146780371665955 48382373951/274877906944
 3 34 24 24  0.130207813395827542990446090698 17895625607/137438953472
 3 34 24 26  0.063568889174348441883921623230 17473683203/274877906944
 3 34 24 28  0.020988148069591261446475982666 1442294553/68719476736
 3 34 24 30  0.004556338325983233517035841942 10019493939/2199023255552
 3 34 24 32  0.000591610690207744482904672623 650482833/1099511627776
 3 34 24 34  0.000035009551993425702676177025 76986819/2199023255552
 3 34 26  0  0.115931674463354283943772315979 31867056025/274877906944
 3 34 26  2  0.060890808863405254669487476349 33475076185/549755813888
 3 34 26  4 -0.006753700872650370001792907715 -232055395/34359738368
 3 34 26  6  0.032698925097065512090921401978 4494106045/137438953472
 3 34 26  8  0.113513416654313914477825164795 7800582595/68719476736
 3 34 26 10  0.102642092861060518771409988403 14107021825/137438953472
 3 34 26 12  0.020507631561486050486564636230 704636855/34359738368
 3 34 26 14 -0.002791069182421779260039329529 -767203255/274877906944
 3 34 26 16  0.072342980456596706062555313110 9942743525/137438953472
 3 34 26 18  0.158414416600862750783562660217 43544623265/274877906944
 3 34 26 20  0.173596248641842976212501525879 5964721685/34359738368
 3 34 26 22  0.124209389316092710942029953003 17071208479/137438953472
 3 34 26 24  0.062771045209956355392932891846 4313593381/68719476736
 3 34 26 26  0.022878846990352030843496322632 3144444787/137438953472
 3 34 26 28  0.005942587478784844279289245605 204185751/34359738368
 3 34 26 30  0.001050850182764406781643629074 1155421995/1099511627776
 3 34 26 32  0.000113953637992381118237972260 62646675/549755813888
 3 34 26 34  0.000005739270818594377487897873 6310395/1099511627776
 3 34 28  0 -0.007013865251792594790458679199 -240994575/34359738368
 3 34 28  2  0.040958473909995518624782562256 2814644895/68719476736
 3 34 28  4  0.117348125204443931579589843750 63000795/536870912
 3 34 28  6  0.116414830845315009355545043945 1999991565/17179869184
 3 34 28  8  0.041382924537174403667449951172 355476615/8589934592
 3 34 28 10 -0.006352928176056593656539916992 -109142475/17179869184
 3 34 28 12  0.036189369857311248779296875000 4857255/134217728
 3 34 28 14  0.125500918220495805144309997559 4312178715/34359738368
 3 34 28 16  0.178818574931938201189041137695 3072079725/17179869184
 3 34 28 18  0.163639213278656825423240661621 5622600555/34359738368
 3 34 28 20  0.108103435486555099487304687500 29018795/268435456
 3 34 28 22  0.053799306217115372419357299805 924265043/17179869184
 3 34 28 24  0.020409982767887413501739501953 175320417/8589934592
 3 34 28 26  0.005857044539880007505416870117 100623259/17179869184
 3 34 28 28  0.001237725839018821716308593750 664499/536870912
 3 34 28 30  0.000182412368303630501031875610 25070565/137438953472
 3 34 28 32  0.000016794001567177474498748779 1154075/68719476736
 3 34 28 34  0.000000728796294424682855606079 100165/137438953472
 3 34 30  0  0.144364863226655870676040649414 2480169465/17179869184
 3 34 30  2  0.105178217781940475106239318848 3613896045/34359738368
 3 34 30  4  0.028913388960063457489013671875 31045515/1073741824
 3 34 30  6 -0.005191225209273397922515869141 -44592285/8589934592
 3 34 30  8  0.038228941848501563072204589844 164192055/4294967296
 3 34 30 10  0.121904690167866647243499755859 1047153315/8589934592
 3 34 30 12  0.180850778706371784210205078125 194187045/1073741824
 3 34 30 14  0.181445578637067228555679321289 3117211305/17179869184
 3 34 30 16  0.136936439783312380313873291016 1176275061/8589934592
 3 34 30 18  0.081110135244671255350112915039 1393461513/17179869184
 3 34 30 20  0.038347623310983180999755859375 41175447/1073741824
 3 34 30 22  0.014510106877423822879791259766 124640869/8589934592
 3 34 30 24  0.004358913982287049293518066406 18721393/4294967296
 3 34 30 26  0.001019958988763391971588134766 8761381/8589934592
 3 34 30 28  0.000179701484739780426025390625 192953/1073741824
 3 34 30 30  0.000022470238036476075649261475 1544143/68719476736
 3 34 30 32  0.000001780310412868857383728027 61171/34359738368
 3 34 30 34  0.000000067273504100739955902100 4623/68719476736
 3 34 32  0 -0.004116174532100558280944824219 -17678835/4294967296
 3 34 32  2  0.026755134458653628826141357422 229824855/8589934592
 3 34 32  4  0.099943606182932853698730468750 53656815/536870912
 3 34 32  6  0.171723912935703992843627929688 368774295/2147483648
 3 34 32  8  0.204797736369073390960693359375 219899895/1073741824
 3 34 32 10  0.189632882829755544662475585938 407233515/2147483648
 3 34 32 12  0.142694050446152687072753906250 76608285/536870912
 3 34 32 14  0.089102148776873946189880371094 382690815/4294967296
 3 34 32 16  0.046579648274928331375122070312 100029033/2147483648
 3 34 32 18  0.020415095379576086997985839844 87682167/4294967296
 3 34 32 20  0.007470024749636650085449218750 4010439/536870912
 3 34 32 22  0.002260180655866861343383789062 4853701/2147483648
 3 34 32 24  0.000556604005396366119384765625 597649/1073741824
 3 34 32 26  0.000108886975795030593872070312 233833/2147483648
 3 34 32 28  0.000016296282410621643066406250 8749/536870912
 3 34 32 30  0.000001753971446305513381958008 30133/17179869184
 3 34 32 32  0.000000120955519378185272216797 1039/8589934592
 3 34 32 34  0.000000004016328603029251098633 69/17179869184
 3 34 34  0  0.271667519118636846542358398438 583401555/2147483648
 3 34 34  2  0.256574879167601466178894042969 1101980715/4294967296
 3 34 34  4  0.216063056141138076782226562500 57998985/268435456
 3 34 34  6  0.162047292105853557586669921875 173996955/1073741824
 3 34 34  8  0.108031528070569038391113281250 57998985/536870912
 3 34 34 10  0.063836812041699886322021484375 68544255/1073741824
 3 34 34 12  0.033306162804365158081054687500 8940555/268435456
 3 34 34 14  0.015265324618667364120483398438 32782035/2147483648
 3 34 34 16  0.006106129847466945648193359375 6556407/1073741824
 3 34 34 18  0.002113660331815481185913085938 4539051/2147483648
 3 34 34 20  0.000626269727945327758789062500 168113/268435456
 3 34 34 22  0.000156567431986331939697265625 168113/1073741824
 3 34 34 24  0.000032393261790275573730468750 17391/536870912
 3 34 34 26  0.000005398876965045928955078125 5797/1073741824
 3 34 34 28  0.000000696629285812377929687500 187/268435456
 3 34 34 30  0.000000065308995544910430908203 561/8589934592
 3 34 34 32  0.000000003958120942115783691406 17/4294967296
 3 34 34 34  0.000000000116415321826934814453 1/8589934592
 3 35  1  1  0.027667936382193800685285259289 1020766682980012769/36893488147419103232
 3 35  1  3  0.056726011061864529109620078340 2092820416761263943/36893488147419103232
 3 35  1  5 -0.000966714599875576432487511713 -8916368408111645/9223372036854775808
 3 35  1  7  0.086219217006812222240698384557 795231915180145573/9223372036854775808
 3 35  1  9 -0.029141901660339049394236876633 -268786600874742951/9223372036854775808
 3 35  1 11  0.116210824454274228262166956949 1071855668651392079/9223372036854775808
 3 35  1 13 -0.056761773879612227903471849411 -1047069915926978489/18446744073709551616
 3 35  1 15  0.146838004882852061745799471248 2708683096368085473/18446744073709551616
 3 35  1 17 -0.083634023895845183182214815920 -1542775434661165159/18446744073709551616
 3 35  1 19  0.178370113139335724602909521996 3290347827479943503/18446744073709551616
 3 35  1 21 -0.109376674347588792829237547277 -1008821759661721551/9223372036854775808
 3 35  1 23  0.211361750783784611905195827131 1949468061839826983/9223372036854775808
 3 35  1 25 -0.133155878712077467064013591713 -1228146208255801429/9223372036854775808
 3 35  1 27  0.247128972906929236818575346124 2279362458206412621/9223372036854775808
 3 35  1 29 -0.152749847435905987465157122862 -11270949371793347691/73786976294838206464
 3 35  1 31  0.289803500582305622069729904300 21383724027627715299/73786976294838206464
 3 35  1 33 -0.159231874581441491293899888337 -11749238555123473677/73786976294838206464
 3 35  1 35  0.364692357912333738124738453934 26909546368186020357/73786976294838206464
 3 35  3  1  0.045936182549940239225588073380 847373003221950227/18446744073709551616
 3 35  3  3  0.002776868502243079689460053538 51224182587223249/18446744073709551616
 3 35  3  5  0.088213655008774041798094711631 406813679438340365/4611686018427387904
 3 35  3  7 -0.036012005807990301329071791692 -166076063680234761/4611686018427387904
 3 35  3  9  0.124405669865075230824322249923 573719888329860867/4611686018427387904
 3 35  3 11 -0.065125575439628522389154396954 -300338705696972943/4611686018427387904
 3 35  3 13  0.149369671313622103090042181339 1377692049548251073/9223372036854775808
 3 35  3 15 -0.079183420069208136312689794156 -730338142448859581/9223372036854775808
 3 35  3 17  0.158061893811513089007879384607 1457863651473418763/9223372036854775808
 3 35  3 19 -0.072669459305905553868180912769 -670257458895445351/9223372036854775808
 3 35  3 21  0.145633692052759843504547432325 671616861451672367/4611686018427387904
 3 35  3 23 -0.039773356287365329393354573817 -183422231096373731/4611686018427387904
 3 35  3 25  0.107704109070862438660501347876 496697533929274713/4611686018427387904
 3 35  3 27  0.026106564749962986966488887042 120395279646573603/4611686018427387904
 3 35  3 29  0.041342174610165117494683592603 1525257028968657747/36893488147419103232
 3 35  3 31  0.134534241788628273328977738577 4963437454850773017/36893488147419103232
 3 35  3 33 -0.049257833824201089945342066367 -1817293308360702711/36893488147419103232
 3 35  3 35  0.317936927410752489647207882917 11729802263055444771/36893488147419103232
 3 35  5  1  0.021562331490701412348154342169 12429837832545535/576460752303423488
 3 35  5  3  0.075382491507110628917165406904 43455047764695425/576460752303423488
 3 35  5  5 -0.027266816506196674130269030911 -3929562389020385/144115188075855872
 3 35  5  7  0.116242233505808485738430846368 16752271344047145/144115188075855872
 3 35  5  9 -0.054109673475522916674673723492 -7798025769648135/144115188075855872
 3 35  5 11  0.129264213033699164323575558910 18628936372829055/144115188075855872
 3 35  5 13 -0.046940212010280046167620682240 -13529594964364115/288230376151711744
 3 35  5 15  0.106695464453977272717422053461 30752873853251459/288230376151711744
 3 35  5 17 -0.002687992557614416605504814584 -774761105974205/288230376151711744
 3 35  5 19  0.051997095188953280225918618385 14987142305108365/288230376151711744
 3 35  5 21  0.068837992043194358438018554125 9920600170069225/144115188075855872
 3 35  5 23 -0.015960387746357003468933299928 -2300134281829825/144115188075855872
 3 35  5 25  0.141215745941115515538211155899 20351333785576143/144115188075855872
 3 35  5 27 -0.058333370576986558198040455636 -8406724671801015/144115188075855872
 3 35  5 29  0.168456885676737037720041012534 194217566095807275/1152921504606846976
 3 35  5 31 -0.009877209520325678886176756777 -11387647261490955/1152921504606846976
 3 35  5 33  0.087375314987496390146948233024 100736879620881525/1152921504606846976
 3 35  5 35  0.248145894564489748017332981789 286092738123303531/1152921504606846976
 3 35  7  1  0.051799953353469426614585913171 14930320039711615/288230376151711744
 3 35  7  3 -0.010122205182570908482686533603 -2917527007257219/288230376151711744
 3 35  7  5  0.104029630355969335275823084430 7496124872106143/72057594037927936
 3 35  7  7 -0.042521607442100470275470058823 -3064004726903011/72057594037927936
 3 35  7  9  0.112773149985803192163480446197 8126161860055365/72057594037927936
 3 35  7 11 -0.021784945040519768100217845586 -1569770725868345/72057594037927936
 3 35  7 13  0.068915083557405949765684027852 9931710228138881/144115188075855872
 3 35  7 15  0.044452976898825734275444432342 6406349126305947/144115188075855872
 3 35  7 17 -0.001622184488970702942456370010 -233781422721749/144115188075855872
 3 35  7 19  0.114202635097070299974308937863 16458334235772625/144115188075855872
 3 35  7 21 -0.043517232450192219750384481358 -3135747069550095/72057594037927936
 3 35  7 23  0.127767783789912534042620961827 9206639095459267/72057594037927936
 3 35  7 25 -0.000683288158132303036218502257 -49236100709621/72057594037927936
 3 35  7 27  0.051589240504058234138007321690 3717396548966457/72057594037927936
 3 35  7 29  0.125646502032062705109249911573 72430277085696495/576460752303423488
 3 35  7 31 -0.041805863551145896681027203101 -24099439553387835/576460752303423488
 3 35  7 33  0.187755328019643405804139923987 108233577639179685/576460752303423488
 3 35  7 35  0.173125042719411452105116033806 99799792368594255/576460752303423488
 3 35  9  1  0.017687770151494711101669565778 1274538161012585/72057594037927936
 3 35  9  3  0.086655320516138209518963719802 6244173906978415/72057594037927936
 3 35  9  5 -0.032465043658423786698818958030 -584838234090577/18014398509481984
 3 35  9  7  0.105462036674996151308647540645 1899835156284985/18014398509481984
 3 35  9  9 -0.011515776297916502368678948187 -207449783376715/18014398509481984
 3 35  9 11  0.052217038902664103527939687410 940658547777715/18014398509481984
 3 35  9 13  0.064868024676697916275358579696 2337116894097895/36028797018963968
 3 35  9 15 -0.020101714889090044335873130876 -724240605472111/36028797018963968
 3 35  9 17  0.117033465668937158854490121485 4216574979012025/36028797018963968
 3 35  9 19 -0.022984100603020279907084955084 -828089495289665/36028797018963968
 3 35  9 21  0.074408002731549960362400497615 1340415413500765/18014398509481984
 3 35  9 23  0.070549551901279705656833129979 1270907742615035/18014398509481984
 3 35  9 25 -0.020381059544257562610169998152 -367152528675737/18014398509481984
 3 35  9 27  0.144416004372977246905662696008 2601567453921905/18014398509481984
 3 35  9 29  0.011140353759750733220190710426 1605494177318045/144115188075855872
 3 35  9 31  0.035291734911026516330334601435 5086075014225835/144115188075855872
 3 35  9 33  0.219996141922006414881618496793 31704785369052635/144115188075855872
 3 35  9 35  0.107722248803189347976516643257 15524412146225773/144115188075855872
 3 35 11  1  0.057369350264404345152158271048 2066948675786071/36028797018963968
 3 35 11  3 -0.016951125727160482048461176419 -610728668066803/36028797018963968
 3 35 11  5  0.102882235486765005738618583564 926680794802477/9007199254740992
 3 35 11  7 -0.013650951631725694035424112371 -122956841363785/9007199254740992
 3 35 11  9  0.052946655236567052860152671201 476901073587835/9007199254740992
 3 35 11 11  0.067538981914626039504412347014 608337067567385/9007199254740992
 3 35 11 13 -0.021865963343716543487715853189 -393902177467435/18014398509481984
 3 35 11 15  0.107893341653848062744458502493 1943633653072111/18014398509481984
 3 35 11 17  0.001827918680785634020224961205 32928855558599/18014398509481984
 3 35 11 19  0.034243323817735149550145479225 616872881541917/18014398509481984
 3 35 11 21  0.104539559729611819527406169072 941608644487511/9007199254740992
 3 35 11 23 -0.027211252496149085366994313517 -245097173203883/9007199254740992
 3 35 11 25  0.095933195344490518330360373511 864089405611817/9007199254740992
 3 35 11 27  0.088223398464860713907853551063 794645728903411/9007199254740992
 3 35 11 29 -0.024581824620320560925712527478 -1771307139202601/72057594037927936
 3 35 11 31  0.139070067424695700819547994342 10021054461315989/72057594037927936
 3 35 11 33  0.192202058547854173764513063816 13849617908095333/72057594037927936
 3 35 11 35  0.059591031252828149944456015419 4293986338317767/72057594037927936
 3 35 13  1  0.014709742458482333304914391192 66246790654737/4503599627370496
 3 35 13  3  0.093786854518320472706705004384 422378443060959/4503599627370496
 3 35 13  5 -0.020816471866008434687955741538 -23437263734731/1125899906842624
 3 35 13  7  0.066785368119641752571169490693 75193639744355/1125899906842624
 3 35 13  9  0.057791163850846594129961886210 65067065995995/1125899906842624
 3 35 13 11 -0.016922507693055699462547636358 -19053049835155/1125899906842624
 3 35 13 13  0.101720427922804557141489567584 229054040644555/2251799813685248
 3 35 13 15  0.015043402396893501560271033668 33874730714517/2251799813685248
 3 35 13 17  0.015498806722492819432090982446 34900210090053/2251799813685248
 3 35 13 19  0.111560843643898177646178737632 251212686931899/2251799813685248
 3 35 13 21 -0.008899334051311491577962442534 -10019759379333/1125899906842624
 3 35 13 23  0.047965522691439055336104502203 54004377529949/1125899906842624
 3 35 13 25  0.122939605714965871641197736608 138417690621749/1125899906842624
 3 35 13 27 -0.007622365107391892991017812164 -8582020164333/1125899906842624
 3 35 13 29  0.049387890668534439875259067776 444846572022853/9007199254740992
 3 35 13 31  0.192634746466145201360120609024 1735099544807083/9007199254740992
 3 35 13 33  0.135248859664366505306531962560 1218213427973451/9007199254740992
 3 35 13 35  0.029187443878936236707488660613 262897122754149/9007199254740992
 3 35 15  1  0.063604994937718206671206644387 143225715750205/2251799813685248
 3 35 15  3 -0.018675988373086926941368801636 -42054587138905/2251799813685248
 3 35 15  5  0.087065569062064085414931469131 49013558048089/562949953421312
 3 35 15  7  0.036237534775827029420725011732 20399918514155/562949953421312
 3 35 15  9 -0.005318585165250411250781326089 -2994097271045/562949953421312
 3 35 15 11  0.100868042181092576470291533042 56783659647545/562949953421312
 3 35 15 13  0.014953665836823226698015787406 16836330972635/1125899906842624
 3 35 15 15  0.012441042154855530554868892068 14007368203177/1125899906842624
 3 35 15 17  0.109378699668050138882335886592 123149467766825/1125899906842624
 3 35 15 19  0.007481711483019459762999758823 8423658261755/1125899906842624
 3 35 15 21  0.020985560442623452104271564167 11813820273695/562949953421312
 3 35 15 23  0.125585486872035190231144952122 70698343985005/562949953421312
 3 35 15 25  0.028169584008191250745767320041 15858066005309/562949953421312
 3 35 15 27  0.001402519995279405407018202823 789548566015/562949953421312
 3 35 15 29  0.146713072059841964644988365762 660736936659085/4503599627370496
 3 35 15 31  0.177603123500936765921665028145 799853360818655/4503599627370496
 3 35 15 33  0.078913304494555580603787348082 355393928716255/4503599627370496
 3 35 15 35  0.012590662065423474658132363402 56703300986189/4503599627370496
 3 35 17  1  0.012228602432786672693509899545 6884091169945/562949953421312
 3 35 17  3  0.097265411071104423967881302815 54755558631983/562949953421312
 3 35 17  5  0.005934645444220620902342488989 835227094099/140737488355328
 3 35 17  7  0.019084251888138226149749243632 2685869677877/140737488355328
 3 35 17  9  0.099405846597342417680920334533 13990129177945/140737488355328
 3 35 17 11  0.004211035775476545950368745252 592650598415/140737488355328
 3 35 17 13  0.021377912556427958179483539425 6017347438943/281474976710656
 3 35 17 15  0.106463785425749080104651511647 29966891523241/281474976710656
 3 35 17 17  0.013186529672115199218751513399 3711678132353/281474976710656
 3 35 17 19  0.011607051234729937050360604189 3267094475975/281474976710656
 3 35 17 21  0.118648708727171481314144330099 16698321262865/140737488355328
 3 35 17 23  0.054172444686678034031501738355 7624093803271/140737488355328
 3 35 17 25 -0.012800425264266834801674121991 -1801499701573/140737488355328
 3 35 17 27  0.099002218471902381224936107174 13933323569341/140737488355328
 3 35 17 29  0.183373234485526559467416518601 206459907624685/1125899906842624
 3 35 17 31  0.123475743773933110958296310855 139021328412395/1125899906842624
 3 35 17 33  0.038611809788728912451460928423 43473033044155/1125899906842624
 3 35 17 35  0.004751193232235273455899005057 5349368017565/1125899906842624
 3 35 19  1  0.071367610805577186283699120395 20088196589395/281474976710656
 3 35 19  3 -0.014760632681198870841399184428 -4154748740175/281474976710656
 3 35 19  5  0.059443933570335616423108149320 4182994954325/70368744177664
 3 35 19  7  0.084560926097978494908602442592 5950446176015/70368744177664
 3 35 19  9 -0.010051317091281930515833664685 -707298561045/70368744177664
 3 35 19 11  0.042872175046468896653095725924 3016861118185/70368744177664
 3 35 19 13  0.101852323485793760937667684630 14334440190545/140737488355328
 3 35 19 15  0.007959438326587076062423875555 1120191358803/140737488355328
 3 35 19 17  0.014388634476709682985529070720 2025020277115/140737488355328
 3 35 19 19  0.114525631187980536651593865827 16118049685705/140737488355328
 3 35 19 21  0.065365417770735234626044984907 4599682361175/70368744177664
 3 35 19 23 -0.012829835408112444383732508868 -902819405675/70368744177664
 3 35 19 25  0.067819945913939250203839037567 4772404424161/70368744177664
 3 35 19 27  0.171685234931757690901577007025 12081274375995/70368744177664
 3 35 19 29  0.150664992140070452819600177463 84816850307475/562949953421312
 3 35 19 31  0.067702718191968713767892040778 38113242052665/562949953421312
 3 35 19 33  0.015877867267777290294361591805 8938444638825/562949953421312
 3 35 19 35  0.001554935966913362221930583473 875351130147/562949953421312
 3 35 21  1  0.010043712202730148419504985213 176690853647/17592186044416
 3 35 21  3  0.096860857586818838171893730760 1703994227089/17592186044416
 3 35 21  5  0.044629230063719660392962396145 196281429575/4398046511104
 3 35 21  7 -0.010758653122820760472677648067 -47317056831/4398046511104
 3 35 21  9  0.075705157782294918433763086796 332954805057/4398046511104
 3 35 21 11  0.087289224449477842426858842373 383902069047/4398046511104
 3 35 21 13 -0.003972504926764486299362033606 -34942522867/8796093022208
 3 35 21 15  0.028779337910577851289417594671 253145733379/8796093022208
 3 35 21 17  0.115736482967236042895819991827 1018028870243/8796093022208
 3 35 21 19  0.063508706510788215382490307093 558628490189/8796093022208
 3 35 21 21 -0.010759743887092554359696805477 -47321854063/4398046511104
 3 35 21 23  0.054546735545727642602287232876 239899079959/4398046511104
 3 35 21 25  0.159385059674377771443687379360 700982905623/4398046511104
 3 35 21 27  0.162668535529746804968453943729 715423785153/4398046511104
 3 35 21 29  0.090663323031407117014168761671 3189932092347/35184372088832
 3 35 21 31  0.029772928488597472096444107592 1047541794117/35184372088832
 3 35 21 33  0.005465136939307058128179050982 192287411589/35184372088832
 3 35 21 35  0.000436473253870417465805076063 15357037371/35184372088832
 3 35 23  1  0.082049701958453624683897942305 721716810871/8796093022208
 3 35 23  3 -0.003454466146081358601804822683 -30385805563/8796093022208
 3 35 23  5  0.025782361524306907085701823235 56696012575/2199023255552
 3 35 23  7  0.103705791333140950882807374001 228051446877/2199023255552
 3 35 23  9  0.052873576942602085182443261147 116270225301/2199023255552
 3 35 23 11 -0.010766557683837163494899868965 -23675910729/2199023255552
 3 35 23 13  0.057375263006406385102309286594 252339075289/4398046511104
 3 35 23 15  0.117227614115790856885723769665 515572499267/4398046511104
 3 35 23 17  0.049509517889191556605510413647 217745162419/4398046511104
 3 35 23 19 -0.009502419021146124578081071377 -41792080823/4398046511104
 3 35 23 21  0.056774212790060119004920125008 124847814241/2199023255552
 3 35 23 23  0.154783211540689080720767378807 340371881747/2199023255552
 3 35 23 25  0.165995273700445977738127112389 365027467179/2199023255552
 3 35 23 27  0.103953844267834938364103436470 228596921049/2199023255552
 3 35 23 29  0.041506261417850964789977297187 730185872871/17592186044416
 3 35 23 31  0.010523858644603478751378133893 185137679181/17592186044416
 3 35 23 33  0.001559383795040503173368051648 27432969837/17592186044416
 3 35 23 35  0.000103569924647217703750357032 1822021383/17592186044416
 3 35 25  1  0.008016992217108054319396615028 17629552325/2199023255552
 3 35 25  3  0.091798624032435327535495162010 201867309075/2199023255552
 3 35 25  5  0.089103078635162091813981533051 48984935515/549755813888
 3 35 25  7  0.006058116059648455120623111725 3330484525/549755813888
 3 35 25  9  0.009838589949140441603958606720 5408822025/549755813888
 3 35 25 11  0.096709579111120547167956829071 53166653375/549755813888
 3 35 25 13  0.106426635898060339968651533127 117017323675/1099511627776
 3 35 25 15  0.024522008517124049831181764603 26962233501/1099511627776
 3 35 25 17 -0.004128605937694374006241559982 -4539450235/1099511627776
 3 35 25 19  0.074089807271775498520582914352 81462604595/1099511627776
 3 35 25 21  0.159593257676533539779484272003 87737321265/549755813888
 3 35 25 23  0.164801268501832964830100536346 90600455495/549755813888
 3 35 25 25  0.107489018968408345244824886322 59092713107/549755813888
 3 35 25 27  0.047742793403813266195356845856 26246878245/549755813888
 3 35 25 29  0.014590973465828938060440123081 64171779945/4398046511104
 3 35 25 31  0.002964478939020409598015248775 13037916255/4398046511104
 3 35 25 33  0.000363008879276094376109540462 1596529935/4398046511104
 3 35 25 35  0.000020374411406010040082037449 89607609/4398046511104
 3 35 27  1  0.098802359821092977654188871384 108634343475/1099511627776
 3 35 27  3  0.019492591004564019385725259781 21432330465/1099511627776
 3 35 27  5 -0.002141404747817432507872581482 -588624855/274877906944
 3 35 27  7  0.072263595338881714269518852234 19863665835/274877906944
 3 35 27  9  0.121250519350724061951041221619 33329088975/274877906944
 3 35 27 11  0.068361282774276332929730415344 18791006325/274877906944
 3 35 27 13 -0.001612535224921884946525096893 -886500615/549755813888
 3 35 27 15  0.017701949682304984889924526215 9731749755/549755813888
 3 35 27 17  0.107255033717592596076428890228 58964078355/549755813888
 3 35 27 19  0.170388461092443321831524372101 93672047105/549755813888
 3 35 27 21  0.158786665979278041049838066101 43646946395/274877906944
 3 35 27 23  0.101691755120555171743035316467 27952816801/274877906944
 3 35 27 25  0.047143699910520808771252632141 12958761557/274877906944
 3 35 27 27  0.015990838259313022717833518982 4395528151/274877906944
 3 35 27 29  0.003902049700172938173636794090 8580698035/2199023255552
 3 35 27 31  0.000652627179533737944439053535 1435142345/2199023255552
 3 35 27 33  0.000067277007929078536108136177 147943705/2199023255552
 3 35 27 35  0.000003234033556509530171751976 7111715/2199023255552
 3 35 29  1  0.006009670141793321818113327026 825962775/137438953472
 3 35 29  3  0.080384570355818141251802444458 11047971225/137438953472
 3 35 29  5  0.127561518311267718672752380371 4382980395/34359738368
 3 35 29  7  0.085242608474800363183021545410 2928913725/34359738368
 3 35 29  9  0.011153796367580071091651916504 383241525/34359738368
 3 35 29 11  0.001040982169797644019126892090 35767875/34359738368
 3 35 29 13  0.070644835432176478207111358643 4854676125/68719476736
 3 35 29 15  0.151444702918524853885173797607 10407200739/68719476736
 3 35 29 17  0.177554887995938770473003387451 12201478995/68719476736
 3 35 29 19  0.143614623884786851704120635986 9869121805/68719476736
 3 35 29 21  0.086496032454306259751319885254 2971981045/34359738368
 3 35 29 23  0.039918556431075558066368103027 1371591155/34359738368
 3 35 29 25  0.014195623196428641676902770996 487757899/34359738368
 3 35 29 27  0.003847136540571227669715881348 132186605/34359738368
 3 35 29 29  0.000771999602875439450144767761 212205635/274877906944
 3 35 29 31  0.000108499243651749566197395325 29824045/274877906944
 3 35 29 33  0.000009558443707646802067756653 2627405/274877906944
 3 35 29 35  0.000000398034899262711405754089 109411/274877906944
 3 35 31  1  0.131974845935474149882793426514 9069242355/68719476736
 3 35 31  3  0.067280497532919980585575103760 4623480585/68719476736
 3 35 31  5  0.003989800752606242895126342773 68544255/17179869184
 3 35 31  7  0.005614606488961726427078247070 96458205/17179869184
 3 35 31  9  0.072628816415090113878250122070 1247753565/17179869184
 3 35 31 11  0.150438957789447158575057983398 2584521615/17179869184
 3 35 31 13  0.185291040834272280335426330566 6366551685/34359738368
 3 35 31 15  0.164991016237763687968254089355 5669048151/34359738368
 3 35 31 17  0.113818583748070523142814636230 3910776759/34359738368
 3 35 31 19  0.062635947164380922913551330566 2152154757/34359738368
 3 35 31 21  0.027797992865089327096939086914 477565881/17179869184
 3 35 31 23  0.009944105229806154966354370117 170838427/17179869184
 3 35 31 25  0.002839067659806460142135620117 48774811/17179869184
 3 35 31 27  0.000633940624538809061050415039 10891017/17179869184
 3 35 31 29  0.000106930987385567277669906616 14696483/137438953472
 3 35 31 31  0.000012835611414629966020584106 1764113/137438953472
 3 35 31 33  0.000000978478055913001298904419 134481/137438953472
 3 35 31 35  0.000000035644916351884603500366 4899/137438953472
 3 35 33  1  0.003773159987758845090866088867 64822395/17179869184
 3 35 33  3  0.058186098758596926927566528320 999629565/17179869184
 3 35 33  5  0.134245060617104172706604003906 576578145/4294967296
 3 35 33  7  0.189849523594602942466735839844 815397495/4294967296
 3 35 33  9  0.200537134660407900810241699219 861300435/4294967296
 3 35 33 11  0.169673674972727894783020019531 728742885/4294967296
 3 35 33 13  0.118632796802558004856109619141 1019047965/8589934592
 3 35 33 15  0.069547023042105138301849365234 597404379/8589934592
 3 35 33 17  0.034374609938822686672210693359 295275651/8589934592
 3 35 33 19  0.014317861408926546573638916016 122989493/8589934592
 3 35 33 21  0.004998645512387156486511230469 21469019/4294967296
 3 35 33 23  0.001447613583877682685852050781 6217453/4294967296
 3 35 33 25  0.000342114130035042762756347656 1469369/4294967296
 3 35 33 27  0.000064369058236479759216308594 276463/4294967296
 3 35 33 29  0.000009283161489292979240417480 318967/34359738368
 3 35 33 31  0.000000964413629844784736633301 33137/34359738368
 3 35 33 33  0.000000064290361478924751281738 2209/34359738368
 3 35 33 35  0.000000002066371962428092956543 71/34359738368
 3 35 35  1  0.264121199143119156360626220703 2268783825/8589934592
 3 35 35  3  0.236318967654369771480560302734 2029964475/8589934592
 3 35 35  5  0.189055174123495817184448242188 405992895/2147483648
 3 35 35  7  0.135039410088211297988891601562 289994925/2147483648
 3 35 35  9  0.085934170056134462356567382812 184542225/2147483648
 3 35 35 11  0.048571487423032522201538085938 104306475/2147483648
 3 35 35 13  0.024285743711516261100769042969 104306475/4294967296
 3 35 35 15  0.010685727233067154884338378906 45894849/4294967296
 3 35 35 17  0.004109895089641213417053222656 17651865/4294967296
 3 35 35 19  0.001369965029880404472351074219 5883955/4294967296
 3 35 35 21  0.000391418579965829849243164062 840565/2147483648
 3 35 35 23  0.000094480346888303756713867188 202895/2147483648
 3 35 35 25  0.000018896069377660751342773438 40579/2147483648
 3 35 35 27  0.000003047753125429153442382812 6545/2147483648
 3 35 35 29  0.000000380969140678644180297852 6545/17179869184
 3 35 35 31  0.000000034633558243513107299805 595/17179869184
 3 35 35 33  0.000000002037268131971359252930 35/17179869184
 3 35 35 35  0.000000000058207660913467407227 1/17179869184
 3 36  0  0  0.294514435221808511788639615286 43462659300398494389/147573952589676412928
 3 36  0  2 -0.226590217064925073027644407408 -16719406975211870007/73786976294838206464
 3 36  0  4  0.294708504416542464470813887309 86982597717082558803/295147905179352825856
 3 36  0  6 -0.226197037917152389671551077077 -4172598868688885583/18446744073709551616
 3 36  0  8  0.295311244591023902079018545463 10895061902118524091/36893488147419103232
 3 36  0 10 -0.225368081915066974230382051969 -4157307329470050483/18446744073709551616
 3 36  0 12  0.296390614385405953434707380240 43739534475336961989/147573952589676412928
 3 36  0 14 -0.224004449291636465829659005666 -8264305494910133487/36893488147419103232
 3 36  0 16  0.298085273768872128729808847203 21994811029424124801/73786976294838206464
 3 36  0 18 -0.221913985108857328957697105376 -8187180979360167239/36893488147419103232
 3 36  0 20  0.300662497821278644511572026438 44369953198971062481/147573952589676412928
 3 36  0 22 -0.218719319278738817170521652189 -4034659306710862557/18446744073709551616
 3 36  0 24  0.304668608772247258292690044734 11240287706629572045/36893488147419103232
 3 36  0 26 -0.213600751169944269808407405486 -3940238390784078033/18446744073709551616
 3 36  0 28  0.311395211890599183578460921497 183815288944782098877/590295810358705651712
 3 36  0 30 -0.204381071371364008577560609364 -30161322536784943413/147573952589676412928
 3 36  0 32  0.324884389266973365301263481850 95888946917620607751/295147905179352825856
 3 36  0 34 -0.182346178956166869062369226967 -26909546368186020357/147573952589676412928
 3 36  0 36  0.369757529550005040043137599128 218266320541953276229/590295810358705651712
 3 36  2  0 -0.096556137558481981388773876529 -3562292716574423489/36893488147419103232
 3 36  2  2  0.163512021454404201888967185230 1508132206372149885/9223372036854775808
 3 36  2  4 -0.091906523735701297616869191731 -6781504488227176611/73786976294838206464
 3 36  2  6  0.154999152104388201057344476297 357403711313953553/2305843009213693952
 3 36  2  8 -0.077936927942843386182651677085 -718841281826387295/9223372036854775808
 3 36  2 10  0.138016477849828388905356613137 318244330606323429/2305843009213693952
 3 36  2 12 -0.054578628730396372984107547510 -2013595992167266325/36893488147419103232
 3 36  2 14  0.112664046681627864942079608745 519571208861113773/4611686018427387904
 3 36  2 16 -0.021691284874510012765664451750 -400133580710013213/18446744073709551616
 3 36  2 18  0.079136470730547492065734549449 364952555615754085/4611686018427387904
 3 36  2 20  0.020996019948508449153674534915 774616413113271519/36893488147419103232
 3 36  2 22  0.037816656498822346418181572503 87199273019645115/2305843009213693952
 3 36  2 24  0.074038341615767693372311686328 682883169713972983/9223372036854775808
 3 36  2 26 -0.010461223630884545088975956517 -24121939377096225/2305843009213693952
 3 36  2 28  0.138752875512555117310344639930 20476310272571082195/147573952589676412928
 3 36  2 30 -0.063470568484938953842614678402 -1170825333054523881/18446744073709551616
 3 36  2 32  0.219289554324317686521375776743 16180713146634064245/73786976294838206464
 3 36  2 34 -0.112213033203794996346073370441 -2069965105245078489/18446744073709551616
 3 36  2 36  0.341314642661543113885973168425 50369150894296909899/147573952589676412928
 3 36  4  0  0.132598764093900512567574673239 2446015465730370163/18446744073709551616
 3 36  4  2 -0.061388846821692735831847709260 -566212173149961959/9223372036854775808
 3 36  4  4  0.121717214662358634878281185565 4490572616482594981/36893488147419103232
 3 36  4  6 -0.039274762597524700679513243173 -90561436774029791/2305843009213693952
 3 36  4  8  0.090883239187296883292502269747 419124963469449117/4611686018427387904
 3 36  4 10  0.001418811421204173393167957684 3271556396976189/2305843009213693952
 3 36  4 12  0.045535549893573612652546839241 839982635142384643/18446744073709551616
 3 36  4 14  0.053637123490147854904322444192 247357572468178081/4611686018427387904
 3 36  4 16 -0.005234537624950463059921024200 -48280087955832313/9223372036854775808
 3 36  4 18  0.106844362807059183604133090206 492732654105098057/4611686018427387904
 3 36  4 20 -0.048621624933761031230831234362 -896910671600984873/18446744073709551616
 3 36  4 22  0.147121690493465539974898836917 339239521528058291/2305843009213693952
 3 36  4 24 -0.067945033228271717014659647482 -313341159760404965/4611686018427387904
 3 36  4 26  0.157444534166761989767840956844 363042378447334719/2305843009213693952
 3 36  4 28 -0.042141898301486836766441453073 -3109523250991291701/73786976294838206464
 3 36  4 30  0.118687968630298085615914355229 2189406581951576379/18446744073709551616
 3 36  4 32  0.056466297310669542132465295592 2083238670559829937/36893488147419103232
 3 36  4 34  0.015509118410280609251083311362 286092738123303531/18446744073709551616
 3 36  4 36  0.283041410987621118832270432353 20884769883001157763/73786976294838206464
 3 36  6  0 -0.048216795884917082112841590913 -27795090429479915/576460752303423488
 3 36  6  2  0.112242113222267778094298762426 8087896628529315/72057594037927936
 3 36  6  4 -0.028778797313948182613752013737 -33179694299972625/1152921504606846976
 3 36  6  6  0.076180855521816998043860280632 2744704580326565/36028797018963968
 3 36  6  8  0.021698223268892223580817102402 3127043527308315/144115188075855872
 3 36  6 10  0.019307655870887535654034650179 695631614284215/36028797018963968
 3 36  6 12  0.081770303403862947336233624185 47137370616270025/576460752303423488
 3 36  6 14 -0.031983306100306529984322878590 -144040005435417/4503599627370496
 3 36  6 16  0.122592212278767379723953823145 35334799458379617/288230376151711744
 3 36  6 18 -0.048350850195977568279914748928 -871011483702605/18014398509481984
 3 36  6 20  0.118282564291384848301214027799 68185255995789765/576460752303423488
 3 36  6 22 -0.009760752131830890965247249369 -351668157310155/36028797018963968
 3 36  6 24  0.060517135900815734184110539218 8721438422158189/144115188075855872
 3 36  6 26  0.078337060395375662791295212628 2822390048047311/36028797018963968
 3 36  6 28 -0.022375427953629136845065117356 -51594224125040415/2305843009213693952
 3 36  6 30  0.165527189242237852961903143978 23854982009312895/144115188075855872
 3 36  6 32 -0.040233284575637872672315697997 -46385818988219865/1152921504606846976
 3 36  6 34  0.138500034175529161684092827045 19959958473718851/144115188075855872
 3 36  6 36  0.210635468641950600061224507797 485692322860492041/2305843009213693952
 3 36  8  0  0.107984725686133663929977544171 31124478103153715/288230376151711744
 3 36  8  2 -0.030767878558920248865948821049 -4434118605213885/144115188075855872
 3 36  8  4  0.079661952376086040197855631106 45921988996678053/576460752303423488
 3 36  8  6  0.021292506666472726939431936444 767143400711283/36028797018963968
 3 36  8  8  0.015612474232599773960039613030 1124997330180285/72057594037927936
 3 36  8 10  0.086906878517788860305515186155 3131150285669175/36028797018963968
 3 36  8 12 -0.034044869028301717045481566970 -9812765406063165/288230376151711744
 3 36  8 14  0.113179589602276628457211415935 8155448920940139/72057594037927936
 3 36  8 16 -0.023138334217418905780494498003 -3334585387505337/144115188075855872
 3 36  8 18  0.071551119279964978114882967475 5155801506035075/72057594037927936
 3 36  8 20  0.051205113515020075215522510348 14758869129325335/288230376151711744
 3 36  8 22 -0.007868727042112250158467645633 -283500769397895/36028797018963968
 3 36  8 24  0.126884838748043834999457146750 9143016200074491/72057594037927936
 3 36  8 26 -0.034770899989337772373332313691 -1252753697882547/36028797018963968
 3 36  8 28  0.106471481953207612429490591666 122753261171212875/1152921504606846976
 3 36  8 30  0.072727360260573335054568033797 20962234404426105/288230376151711744
 3 36  8 32 -0.017068666183603945982194538544 -9839416149016335/576460752303423488
 3 36  8 34  0.207750051263293742526139240567 59879875421156553/288230376151711744
 3 36  8 36  0.140423645761300400040816338532 161897440953497347/1152921504606846976
 3 36 10  0 -0.031441805226393407246554545509 -2265620836823057/72057594037927936
 3 36 10  2  0.091744081509771591154134284807 1652714445203423/18014398509481984
 3 36 10  4  0.007446051394353815633397886131 1073089097119789/144115188075855872
 3 36 10  6  0.026448697417806643628068741236 119114343835269/4503599627370496
 3 36 10  8  0.080804427238020670731799555142 1455643153596145/18014398509481984
 3 36 10 10 -0.029039695797806741595081803098 -130783163173955/4503599627370496
 3 36 10 12  0.102749988223484953198116897966 7403916938809755/72057594037927936
 3 36 10 14 -0.003159411334424988559987923509 -28457447416853/9007199254740992
 3 36 10 16  0.040548559951246149202219726249 1460915835894739/36028797018963968
 3 36 10 18  0.082915901265156022326152651658 746840044081691/9007199254740992
 3 36 10 20 -0.028367418385479195586107437066 -2044087917924913/72057594037927936
 3 36 10 22  0.114344501896975314636506482202 514961856135083/4503599627370496
 3 36 10 24  0.013598776826741987289182134191 244973784998439/18014398509481984
 3 36 10 26  0.024799308759683169611776065722 111686157689155/4503599627370496
 3 36 10 28  0.134677807435242168770939130695 38818235096347651/288230376151711744
 3 36 10 30 -0.018913955842552926389643630500 -681447075876987/36028797018963968
 3 36 10 32  0.080606069901577405423243050109 11616558923921413/144115188075855872
 3 36 10 34  0.210860572125391915188075131482 7597052752408357/36028797018963968
 3 36 10 36  0.083656640028008748960486329338 24112384822861307/288230376151711744
 3 36 12  0  0.098322573758089476525512395710 3542444052312319/36028797018963968
 3 36 12  2 -0.012468506502366361043954157140 -224612644951695/18014398509481984
 3 36 12  4  0.049186703891302654967354612836 3544275541063257/72057594037927936
 3 36 12  6  0.065381587976194532885187982174 294452495246481/4503599627370496
 3 36 12  8 -0.021286945813089874768309073261 -191735762463375/9007199254740992
 3 36 12 10  0.098458969452429601076914877922 443419778137245/4503599627370496
 3 36 12 12  0.004056556489211854410470436960 146152850345775/36028797018963968
 3 36 12 14  0.028260192190473820694762707717 254545182036873/9007199254740992
 3 36 12 16  0.092866574750635588753056026690 1672935485768547/18014398509481984
 3 36 12 18 -0.025638814527317310698606434016 -230933911102895/9007199254740992
 3 36 12 20  0.086729701271958420383256793684 3124766802642771/36028797018963968
 3 36 12 22  0.057029970541532248873295429803 256840154079795/4503599627370496
 3 36 12 24 -0.014686957643699760645006335835 -132288353942745/9007199254740992
 3 36 12 26  0.125121186441528697841363282350 563495728634223/4503599627370496
 3 36 12 28  0.042321290098300927418062400420 6099140682129495/144115188075855872
 3 36 12 30 -0.003972387876358590697023487337 -143120356477917/36028797018963968
 3 36 12 32  0.167262552510453257892386602634 12052537106545845/72057594037927936
 3 36 12 34  0.167827802303883361068059798527 6046633823345427/36028797018963968
 3 36 12 36  0.044389237565882193325972338016 6397163320350959/144115188075855872
 3 36 14  0 -0.022383207698179363731583180197 -100805005848877/4503599627370496
 3 36 14  2  0.078360143127500947457519941963 22056419461857/281474976710656
 3 36 14  4  0.038222736898455456078238512418 344279807305929/9007199254740992
 3 36 14  6 -0.006349216818936298523112782277 -1787145656241/281474976710656
 3 36 14  8  0.097813555845900346241705847206 110128273414845/1125899906842624
 3 36 14 10 -0.000306665350020551841225824319 -86318622255/281474976710656
 3 36 14 12  0.030631316471086966757297886943 137951185445055/4503599627370496
 3 36 14 14  0.092280547767028764383212546818 25974665033571/281474976710656
 3 36 14 16 -0.019351407845090040638069694978 -43575496580121/2251799813685248
 3 36 14 18  0.067398502126938097944730543531 18970991816513/281474976710656
 3 36 14 20  0.079473396669961671179294171452 357916359628707/4503599627370496
 3 36 14 22 -0.021244610694413523788171005435 -5979826300437/281474976710656
 3 36 14 24  0.091957758437270165075005934341 103535231657979/1125899906842624
 3 36 14 26  0.090182637636377904755136114545 25384155828405/281474976710656
 3 36 14 28 -0.019456917613696556035307594357 -350504667659289/18014398509481984
 3 36 14 30  0.089796520543647062595482566394 25275473528721/281474976710656
 3 36 14 32  0.191012112013021817524816015066 1720484152970193/9007199254740992
 3 36 14 34  0.109882141661877597016427898780 15464536632597/140737488355328
 3 36 14 36  0.020889052972179855682810512008 376303724726527/18014398509481984
 3 36 16  0  0.094742202516464590900113762473 213340473974705/2251799813685248
 3 36 16  2  0.002899349664358119582630024524 3264377517005/1125899906842624
 3 36 16  4  0.023646161306201340934762811230 106492843247351/4503599627370496
 3 36 16  6  0.091434644799409880988605436869 25736564515461/281474976710656
 3 36 16  8 -0.011077236974985638084945094306 -6235930039105/562949953421312
 3 36 16 10  0.045330054157322052788003929891 12759275938225/281474976710656
 3 36 16 12  0.085254114519870416444291549851 191975199191745/2251799813685248
 3 36 16 14 -0.016741127819463130776966863777 -9424417126187/562949953421312
 3 36 16 16  0.061567272949344165056118072243 69318586878221/1125899906842624
 3 36 16 18  0.086329245043481606103341619018 48599044476125/562949953421312
 3 36 16 20 -0.016611360411802333914010887383 -37405458280355/2251799813685248
 3 36 16 22  0.065330946051513905104002333246 18389026518335/281474976710656
 3 36 16 24  0.110933005578845111926966637839 62449730323497/562949953421312
 3 36 16 26 -0.002374459878314638672236469574 -668351038949/281474976710656
 3 36 16 28  0.033372989693528087862262054841 300597167896025/9007199254740992
 3 36 16 30  0.167451193932304231992702625575 377066567298135/2251799813685248
 3 36 16 32  0.156873024431937180267482290219 706493294376155/4503599627370496
 3 36 16 34  0.060340154049387972889917364228 135873947646151/2251799813685248
 3 36 16 36  0.008670927648829374057015684230 78100773056449/9007199254740992
 3 36 18  0 -0.016541725964787090674690261949 -9312163861385/562949953421312
 3 36 18  2  0.067611420763178387005609693006 9515461542345/140737488355328
 3 36 18  4  0.065833833680248865505291178124 74122307207685/1125899906842624
 3 36 18  6 -0.016433082712836721839266829193 -578187696735/35184372088832
 3 36 18  8  0.069943006142985097994824172929 9843603012585/140737488355328
 3 36 18 10  0.069029095774482129854732193053 2428745390685/35184372088832
 3 36 18 12 -0.016184443450351082560700888280 -9111031686525/562949953421312
 3 36 18 14  0.068306509140498405940888915211 4806643267377/70368744177664
 3 36 18 16  0.083493270539502617566540720873 23501266380603/281474976710656
 3 36 18 18 -0.012929862595782992684689816087 -909858193255/70368744177664
 3 36 18 20  0.053054431306049920635814487468 29866989632535/562949953421312
 3 36 18 22  0.115669229124790717833093367517 4069749196755/35184372088832
 3 36 18 24  0.017373501069293695309170288965 2445102904431/140737488355328
 3 36 18 26  0.005810883394559596126782707870 204452283519/35184372088832
 3 36 18 28  0.131464132775211961501327095903 296030909689515/2251799813685248
 3 36 18 30  0.174946959706669957768099266104 49243191409035/281474976710656
 3 36 18 32  0.100140066319878151546163280727 112747691340765/1125899906842624
 3 36 18 34  0.027988847404440519994750502519 7878160171323/281474976710656
 3 36 18 36  0.003153064599574317838914794265 7100070277859/2251799813685248
 3 36 20  0  0.095298888309127249840457807295 26824252367363/281474976710656
 3 36 20  2  0.018489324834838782862789230421 2602141138641/140737488355328
 3 36 20  4  0.003452521320392420989264792297 1943596716501/562949953421312
 3 36 20  6  0.093492045976091731063206680119 3289458932969/35184372088832
 3 36 20  8  0.039120776083294117597688455135 2752879884237/70368744177664
 3 36 20 10 -0.008989283076374476877390407026 -316282280571/35184372088832
 3 36 20 12  0.084344254926531192495531286113 23740797191123/281474976710656
 3 36 20 14  0.071492208482496266697125975043 5030816929401/70368744177664
 3 36 20 16 -0.012663572978745207819883944467 -1782239454633/140737488355328
 3 36 20 18  0.054636464771206760815402958542 3844699412257/70368744177664
 3 36 20 20  0.114753736447166687639764859341 32300305293927/281474976710656
 3 36 20 22  0.027974833269894361365004442632 984276942891/35184372088832
 3 36 20 24 -0.003517956398653154792555142194 -247554173845/70368744177664
 3 36 20 26  0.103645582743155273419688455760 3646704748599/35184372088832
 3 36 20 28  0.174642112269704163907135807676 196629537935259/1125899906842624
 3 36 20 30  0.128292432495197061825820128433 36111109448739/281474976710656
 3 36 20 32  0.051222979565354265218957152683 28835973960417/562949953421312
 3 36 20 34  0.010966390503494238828352536075 3086764511571/281474976710656
 3 36 20 36  0.000995704610391889843867829768 1121063728083/1125899906842624
 3 36 22  0 -0.012358151276828266418306156993 -217406896427/17592186044416
 3 36 22  2  0.057855959069001983152702450752 127226599465/2199023255552
 3 36 22  4  0.089281384845406819295021705329 3141309465007/35184372088832
 3 36 22  6  0.002061443327875167597085237503 2266580909/1099511627776
 3 36 22  8  0.018219251322761920164339244366 80129114715/4398046511104
 3 36 22 10  0.100301892022798710968345403671 110283096567/1099511627776
 3 36 22 12  0.047368495303601321211317554116 833315382025/17592186044416
 3 36 22 14 -0.010898190374064142815768718719 -5991343519/549755813888
 3 36 22 16  0.068801262041347399645019322634 605182300961/8796093022208
 3 36 22 18  0.111281853278342168778181076050 15294461455/137438953472
 3 36 22 20  0.027226485355924978648545220494 478973395717/17592186044416
 3 36 22 22 -0.004204127030789095442742109299 -4622486555/1099511627776
 3 36 22 24  0.090345301384559206780977547169 397342837549/4398046511104
 3 36 22 26  0.169131938505415746476501226425 185962533015/1099511627776
 3 36 22 28  0.143445979727871986142417881638 10094113450785/70368744177664
 3 36 22 30  0.070859079542287872754968702793 311641527561/4398046511104
 3 36 22 32  0.021220894067681683736736886203 746643832935/35184372088832
 3 36 22 34  0.003610151659131588530726730824 15877614909/4398046511104
 3 36 22 36  0.000270021589258817584777716547 19001080137/70368744177664
 3 36 24  0  0.100180161486946417426224797964 881194019419/8796093022208
 3 36 24  2  0.036699203975103955599479377270 161404806003/4398046511104
 3 36 24  4 -0.008253253203463373210979625583 -145192765827/17592186044416
 3 36 24  6  0.068947377428230538498610258102 75808443187/1099511627776
 3 36 24  8  0.095516132578723045298829674721 210042196821/2199023255552
 3 36 24 10  0.013162756592464575078338384628 14472603927/1099511627776
 3 36 24 12  0.004137718822107672167476266623 36395759659/8796093022208
 3 36 24 14  0.092646854810936929425224661827 203732588283/2199023255552
 3 36 24 16  0.101288206340313990949653089046 445470242511/4398046511104
 3 36 24 18  0.016335700152467325096949934959 35922584531/2199023255552
 3 36 24 20  0.000810026944122910208534449339 7125072351/8796093022208
 3 36 24 22  0.091961924184033705387264490128 101113204953/1099511627776
 3 36 24 24  0.166326572959860641276463866234 365756001955/2199023255552
 3 36 24 26  0.149021575995902821887284517288 163850955597/1099511627776
 3 36 24 28  0.082908788208072792258462868631 2917093653747/35184372088832
 3 36 24 30  0.030236447907668662082869559526 265962608457/8796093022208
 3 36 24 32  0.007113754438762498466530814767 125146491561/17592186044416
 3 36 24 34  0.000988158953191486943978816271 8691938073/8796093022208
 3 36 24 36  0.000061972168026613871916197240 2180451819/35184372088832
 3 36 26  0 -0.009112322425153251970186829567 -20038208925/2199023255552
 3 36 26  2  0.048164474674194934777915477753 26478699975/549755813888
 3 36 26  4  0.105880145334822373115457594395 465665803785/4398046511104
 3 36 26  6  0.049942767545871902257204055786 6864081705/137438953472
 3 36 26  8 -0.008808006305116578005254268646 -4842252675/549755813888
 3 36 26 10  0.045437892731570173054933547974 6244936425/137438953472
 3 36 26 12  0.114434849717781617073342204094 251644895775/2199023255552
 3 36 26 14  0.076310098618705524131655693054 20975960187/274877906944
 3 36 26 16  0.000332212533066922333091497421 365271543/1099511627776
 3 36 26 18  0.015387931471195770427584648132 4229802395/274877906944
 3 36 26 20  0.107832847368172224378213286400 237126939075/2199023255552
 3 36 26 22  0.168227084323007147759199142456 23120954415/137438953472
 3 36 26 24  0.147791826040702289901673793793 81249415611/549755813888
 3 36 26 26  0.086304328280675690621137619019 11861576559/137438953472
 3 36 26 28  0.035170739935779238294344395399 309365100135/8796093022208
 3 36 26 30  0.010004214459513605106621980667 10999750125/1099511627776
 3 36 26 32  0.001909742364887279109098017216 8399135745/4398046511104
 3 36 26 34  0.000221207895265251863747835159 243220653/1099511627776
 3 36 26 36  0.000011804222481259785126894712 103831039/8796093022208
 3 36 28  0  0.111825895214678894262760877609 122953872075/1099511627776
 3 36 28  2  0.061386121751638711430132389069 33747377325/549755813888
 3 36 28  4 -0.004699487742527708178386092186 -10334282835/2199023255552
 3 36 28  6  0.025048327843251172453165054321 3442615965/137438953472
 3 36 28  8  0.103572335228818701580166816711 28469746725/274877906944
 3 36 28 10  0.107256218507245648652315139770 14741182425/137438953472
 3 36 28 12  0.033027912718353036325424909592 36314574075/1099511627776
 3 36 28 14 -0.006411441816453589126467704773 -1762363707/274877906944
 3 36 28 16  0.048159712225242401473224163055 26476081791/549755813888
 3 36 28 18  0.135767290066723944619297981262 37319428525/274877906944
 3 36 28 20  0.171539456218852137681096792221 188609626735/1099511627776
 3 36 28 22  0.139647198775492142885923385620 19192964855/137438953472
 3 36 28 24  0.081064834561402676627039909363 22282932051/274877906944
 3 36 28 26  0.034731604413536842912435531616 4773475363/137438953472
 3 36 28 28  0.011018286212447492289356887341 48458935235/4398046511104
 3 36 28 30  0.002535175494813302066177129745 2787454935/1099511627776
 3 36 28 32  0.000402186935843928949907422066 884418425/2199023255552
 3 36 28 34  0.000039504963751824107021093369 43436167/1099511627776
 3 36 28 36  0.000001816034227886120788753033 7987003/4398046511104
 3 36 30  0 -0.006380347149388398975133895874 -876908235/137438953472
 3 36 30  2  0.037646574201062321662902832031 161690805/4294967296
 3 36 30  4  0.110694804516242584213614463806 30427556175/274877906944
 3 36 30  6  0.116395492223091423511505126953 999829665/8589934592
 3 36 30  8  0.049090972024714574217796325684 1686752955/34359738368
 3 36 30 10 -0.004273413796909153461456298828 -36708345/8589934592
 3 36 30 12  0.022857129406474996358156204224 3141459945/137438953472
 3 36 30 14  0.104740219074301421642303466797 899711631/8589934592
 3 36 30 16  0.166968155666836537420749664307 11473964289/68719476736
 3 36 30 18  0.167701886151917278766632080078 1440548233/8589934592
 3 36 30 20  0.121924674873298499733209609985 16757199717/137438953472
 3 36 30 22  0.067568236612714827060699462891 580406733/8589934592
 3 36 30 24  0.029089762276271358132362365723 999516621/34359738368
 3 36 30 26  0.009737925021909177303314208984 83648139/8589934592
 3 36 30 28  0.002500302392945741303265094757 1374555777/549755813888
 3 36 30 30  0.000477662484627217054367065430 8206179/17179869184
 3 36 30 32  0.000064155578002100810408592224 17634951/274877906944
 3 36 30 34  0.000005418027285486459732055664 93081/17179869184
 3 36 30 36  0.000000216839907807298004627228 119209/549755813888
 3 36 32  0  0.139864180455333553254604339600 9611393295/68719476736
 3 36 32  2  0.103852166648721322417259216309 3568333275/34359738368
 3 36 32  4  0.031907122647680807858705520630 4385281545/137438953472
 3 36 32  6 -0.004874417209066450595855712891 -41870925/8589934592
 3 36 32  8  0.029517304210457950830459594727 507103425/17179869184
 3 36 32 10  0.107006409089080989360809326172 919178055/8589934592
 3 36 32 12  0.169324184753349982202053070068 11635869375/68719476736
 3 36 32 14  0.180128789681475609540939331055 3094589043/17179869184
 3 36 32 16  0.144785968208452686667442321777 4974807987/34359738368
 3 36 32 18  0.092158405750524252653121948242 1583269355/17179869184
 3 36 32 20  0.047405198725755326449871063232 3257660451/68719476736
 3 36 32 22  0.019833997939713299274444580078 170372745/8589934592
 3 36 32 24  0.006729846296366304159164428711 115617879/17179869184
 3 36 32 26  0.001830858760513365268707275391 15726957/8589934592
 3 36 32 28  0.000390965633414452895522117615 107467815/274877906944
 3 36 32 30  0.000063253115513361990451812744 4346721/68719476736
 3 36 32 32  0.000007300441211555153131484985 1003365/137438953472
 3 36 32 34  0.000000536223524250090122222900 36849/68719476736
 3 36 32 36  0.000000018855644157156348228455 5183/274877906944
 3 36 34  0 -0.003773159987758845090866088867 -64822395/17179869184
 3 36 34  2  0.024624833604320883750915527344 105762855/4294967296
 3 36 34  4  0.092839594435645267367362976074 3189944175/34359738368
 3 36 34  6  0.162047292105853557586669921875 173996955/1073741824
 3 36 34  8  0.197648591129109263420104980469 848894235/4294967296
 3 36 34 10  0.188521421514451503753662109375 202423335/1073741824
 3 36 34 12  0.147275688650552183389663696289 2530177065/17179869184
 3 36 34 14  0.096310320775955915451049804688 206824839/2147483648
 3 36 34 16  0.053252497804351150989532470703 457435473/8589934592
 3 36 34 18  0.024972505401819944381713867188 53628047/2147483648
 3 36 34 20  0.009912675537634640932083129883 170298469/17179869184
 3 36 34 22  0.003309511579573154449462890625 3553561/1073741824
 3 36 34 24  0.000919158803299069404602050781 3947757/4294967296
 3 36 34 26  0.000208814628422260284423828125 224213/1073741824
 3 36 34 28  0.000037843841710127890110015869 2600609/68719476736
 3 36 34 30  0.000005266279913485050201416016 45237/8589934592
 3 36 34 32  0.000000528729287907481193542480 18167/34359738368
 3 36 34 34  0.000000034109689295291900634766 293/8589934592
 3 36 34 36  0.000000001062289811670780181885 73/68719476736
 3 36 36  0  0.264121199143119156360626220703 2268783825/8589934592
 3 36 36  2  0.250220083398744463920593261719 1074687075/4294967296
 3 36 36  4  0.212687070888932794332504272461 3653936055/17179869184
 3 36 36  6  0.162047292105853557586669921875 173996955/1073741824
 3 36 36  8  0.110486790072172880172729492188 237268575/2147483648
 3 36 36 10  0.067252828739583492279052734375 72212175/1073741824
 3 36 36 12  0.036428615567274391651153564453 312919425/8589934592
 3 36 36 14  0.017485735472291707992553710938 37550331/2147483648
 3 36 36 16  0.007397811161354184150695800781 31773357/4294967296
 3 36 36 18  0.002739930059760808944702148438 5883955/2147483648
 3 36 36 20  0.000880691804923117160797119141 7565085/8589934592
 3 36 36 22  0.000242949463427066802978515625 260865/1073741824
 3 36 36 24  0.000056688208132982254028320312 121737/2147483648
 3 36 36 26  0.000010971911251544952392578125 11781/1073741824
 3 36 36 28  0.000001714361133053898811340332 58905/34359738368
 3 36 36 30  0.000000207801349461078643798828 1785/8589934592
 3 36 36 32  0.000000018335413187742233276367 315/17179869184
 3 36 36 34  0.000000001047737896442413330078 9/8589934592
 3 36 36 36  0.000000000029103830456733703613 1/34359738368
 3 37  1  1  0.039772114644209028945308999001 11738656321791356427/295147905179352825856
 3 37  1  3  0.013135881473295618748013658360 7754055799054945563/590295810358705651712
 3 37  1  5  0.066768762033914065552356559112 39413320491456883095/590295810358705651712
 3 37  1  7 -0.013131001589104058599618250758 -968896902982703991/73786976294838206464
 3 37  1  9  0.094153257951810014679907591406 6947284212571992417/73786976294838206464
 3 37  1 11 -0.038980633659388730699379760000 -11505052367132354247/295147905179352825856
 3 37  1 13  0.121997565402112717684982067315 36007325865414659301/295147905179352825856
 3 37  1 15 -0.064311211740675304207516971983 -9490659712403058441/147573952589676412928
 3 37  1 17  0.150442261153871322718305735683 22201359115005124103/147573952589676412928
 3 37  1 19 -0.088929611443597096216267519284 -26247388525991485727/295147905179352825856
 3 37  1 21  0.179754601842524104285690788110 53054194180169625093/295147905179352825856
 3 37  1 23 -0.112459606979735371448865001442 -8298054354340555161/73786976294838206464
 3 37  1 25  0.210478366505670535447822776243 15530562239930179743/73786976294838206464
 3 37  1 27 -0.134085916605766493822864246412 -158300709600981518487/1180591620717411303424
 3 37  1 29  0.243898071209331656699472259692 287944019178875452869/1180591620717411303424
 3 37  1 31 -0.151642348714811577368497918887 -89513843119307126583/590295810358705651712
 3 37  1 33  0.284039240297106084500998218929 167667173524851357609/590295810358705651712
 3 37  1 35 -0.156435877886540593864404368862 -184686886612422002963/1180591620717411303424
 3 37  1 37  0.355536086105774076964555383776 419742924119140915825/1180591620717411303424
 3 37  3  1  0.023146718034124759392372062960 1707926334887267633/73786976294838206464
 3 37  3  3  0.063190064277441321969805681363 9325207549817730767/147573952589676412928
 3 37  3  5 -0.015446114792013622978473098152 -2279444212011317945/147573952589676412928
 3 37  3  7  0.100347356183648800072912704584 1851081997993145031/18446744073709551616
 3 37  3  9 -0.048214869607332201120134668182 -889407360193734057/18446744073709551616
 3 37  3 11  0.130321680656733423372636328230 9616042761321863937/73786976294838206464
 3 37  3 13 -0.070740625646145623332621509005 -5219736867634170791/73786976294838206464
 3 37  3 15  0.148871093905365758323098082649 5492373938490927901/36893488147419103232
 3 37  3 17 -0.078534388292439989085738302754 -2897407523631944323/36893488147419103232
 3 37  3 19  0.151847073582082600664536382873 11204336418841681717/73786976294838206464
 3 37  3 21 -0.066977321049242191346585577338 -4942054000552201603/73786976294838206464
 3 37  3 23  0.135289183977257260768720797950 2495644952769471601/18446744073709551616
 3 37  3 25 -0.031165799609175728142242828289 -574907529242981823/18446744073709551616
 3 37  3 27  0.095690579123509875644895206551 28242873973703051817/295147905179352825856
 3 37  3 29  0.034572014068048588663917839239 10203857530015656801/295147905179352825856
 3 37  3 31  0.030952384101544906884592636004 4567765663938842043/147573952589676412928
 3 37  3 33  0.138783802244937510724767572995 20480874252709435131/147573952589676412928
 3 37  3 35 -0.054110857982927566835581112067 -15970706381118532407/295147905179352825856
 3 37  3 37  0.312178026824582116359121800389 92138690660299225425/295147905179352825856
 3 37  5  1  0.046055285814077824010437725577 1699140141307679365/36893488147419103232
 3 37  5  3 -0.003486649632617881653675294407 -257269333790381975/73786976294838206464
 3 37  5  5  0.092189071642548048944707135555 6802352843931834005/73786976294838206464
 3 37  5  7 -0.041498455815567783619597641565 -382755696941961345/9223372036854775808
 3 37  5  9  0.120763638349663324634934713497 1113847965023127735/9223372036854775808
 3 37  5 11 -0.055248052738935029805584023266 -2038293378891885045/36893488147419103232
 3 37  5 13  0.121420047353918988622010696754 4479609077910876455/36893488147419103232
 3 37  5 15 -0.037189718432148151925405871188 -686029218091155799/18446744073709551616
 3 37  5 17  0.090613586190063682599630384695 1671525634049126905/18446744073709551616
 3 37  5 19  0.012080130795399435971381948973 445678162319341595/36893488147419103232
 3 37  5 21  0.034672946816434874601998636368 1279205952408232975/36893488147419103232
 3 37  5 23  0.080926908263446336558484539569 746418982706182625/9223372036854775808
 3 37  5 25 -0.027038897323774680673917625295 -249389809483490823/9223372036854775808
 3 37  5 27  0.143965504730497397671855255158 21245558569647258315/147573952589676412928
 3 37  5 29 -0.058607969868027055236885548145 -8649009766681408425/147573952589676412928
 3 37  5 31  0.160101294824109482905160305177 11813390445959469255/73786976294838206464
 3 37  5 33 -0.002254232327075669949285365024 -166332987280990425/73786976294838206464
 3 37  5 35  0.075697121543200996897002557490 11170923425791316943/147573952589676412928
 3 37  5 37  0.246838439814785859446747470075 36426924214536903075/147573952589676412928
 3 37  7  1  0.018821128878812628908157034147 21699284225360035/1152921504606846976
 3 37  7  3  0.076300900045313601888913312976 175937896966199193/2305843009213693952
 3 37  7  5 -0.029851371730755543992125167208 -68832576820801959/2305843009213693952
 3 37  7  7  0.109913637286991331537544525077 31680449019432321/288230376151711744
 3 37  7  9 -0.041010534040718995413277170314 -11820481652739015/288230376151711744
 3 37  7 11  0.098754929422638581225368792360 113856681817291455/1152921504606846976
 3 37  7 13 -0.004454224618640285383863730573 -5135371349179617/1152921504606846976
 3 37  7 15  0.045872103882833551932729498901 26443467514039023/576460752303423488
 3 37  7 17  0.062949258061638644831670141855 36287776659154559/576460752303423488
 3 37  7 19 -0.017858661651874133298456559515 -20589635061943325/1152921504606846976
 3 37  7 21  0.119446331766423110946895302931 137712244539913155/1152921504606846976
 3 37  7 23 -0.042881536052454320012694566344 -12359761266362097/288230376151711744
 3 37  7 25  0.116167355685581032836983794709 33482960625804711/288230376151711744
 3 37  7 27  0.012241866698749948863186864934 56455645494076983/4611686018427387904
 3 37  7 29  0.035528799719132126691198414470 163847668916228535/4611686018427387904
 3 37  7 31  0.132282162922930581362007673718 305021900619506385/2305843009213693952
 3 37  7 33 -0.043281260679852863026279008452 -99799792368594255/2305843009213693952
 3 37  7 35  0.175529557201625500051020423165 809487204767486735/4611686018427387904
 3 37  7 37  0.175529557201625500051020423165 809487204767486735/4611686018427387904
 3 37  9  1  0.051071791553801088384134665432 29440883380587805/576460752303423488
 3 37  9  3 -0.012613217155492610459244229304 -14542049300843435/1152921504606846976
 3 37  9  5  0.099889647585783399898196055489 115164922789249097/1152921504606846976
 3 37  9  7 -0.033382983897546243678977617719 -4810995002928145/144115188075855872
 3 37  9  9  0.088657818393217784069815223802 12776938172133655/144115188075855872
 3 37  9 11  0.011069112054918573903594669616 6380908662509255/576460752303423488
 3 37  9 13  0.024494624054819521749570832014 14120189410030795/576460752303423488
 3 37  9 15  0.083816916889929485995347491212 24158581483061137/288230376151711744
 3 37  9 17 -0.031094842529463036923109697796 -8962478158645375/288230376151711744
 3 37  9 19  0.111636458440351219942310301292 64354036817014735/576460752303423488
 3 37  9 21 -0.009751267739347988308673542690 -5621223136936645/576460752303423488
 3 37  9 23  0.052930143313544737726505928777 7628037558513505/144115188075855872
 3 37  9 25  0.085637071716823172373711514638 12341602696735529/144115188075855872
 3 37  9 27 -0.028827155293579657686225958813 -66470894509218185/2305843009213693952
 3 37  9 29  0.136340993143484361712486352403 314380925909155595/2305843009213693952
 3 37  9 31  0.023383669156970417722651855996 26959535027683055/1152921504606846976
 3 37  9 33  0.021077871631323143696012945014 24301131475095055/1152921504606846976
 3 37  9 35  0.213623205785808055381241876702 492581575667023843/2305843009213693952
 3 37  9 37  0.112040142894654574500651333935 258346980244942575/2305843009213693952
 3 37 11  1  0.015708821505146304542410717886 2263879765664209/144115188075855872
 3 37 11  3  0.084905290873691332403927489736 24472283925794551/288230376151711744
 3 37 11  5 -0.028650715146936182181613972375 -8258006403816961/288230376151711744
 3 37 11  7  0.089324835041191680273797715017 3218266350451535/36028797018963968
 3 37 11  9  0.011521722303209774862509107152 415113794171215/36028797018963968
 3 37 11 11  0.020573927269033794040797857861 2965015397835785/144115188075855872
 3 37 11 13  0.087819626128089363359396912756 12656141936200945/144115188075855872
 3 37 11 15 -0.028635383874882777699433233920 -2063396866376531/72057594037927936
 3 37 11 17  0.093518192039074590771186024085 6738695917112621/72057594037927936
 3 37 11 19  0.023576360994423818662202307905 3397711698855661/144115188075855872
 3 37 11 21  0.010328817932881574626069465239 1488539538998501/144115188075855872
 3 37 11 23  0.112354398306923980443983168698 4047993810787993/36028797018963968
 3 37 11 25 -0.021517038152363471281702800297 -775233000040807/36028797018963968
 3 37 11 27  0.075236397902516767913216888530 43370830535484529/576460752303423488
 3 37 11 29  0.101638201527636350476879734117 58590434115388217/576460752303423488
 3 37 11 31 -0.026578928078136127705066726890 -7660854437670469/288230376151711744
 3 37 11 33  0.121076439872798796021369227560 34897907807646907/288230376151711744
 3 37 11 35  0.193776094758754959326840783262 111704313363051361/576460752303423488
 3 37 11 37  0.064022938796945471143229333677 36906711463563225/576460752303423488
 3 37 13  1  0.056205758884040016298833108976 4050051756259817/72057594037927936
 3 37 13  3 -0.017136315810874123977125549345 -2469603376011387/144115188075855872
 3 37 13  5  0.094037377839516607391789904113 13552214393502257/144115188075855872
 3 37 13  7  0.000994122475392600346566496228 17908518438955/18014398509481984
 3 37 13  9  0.029548293216763166224581027564 532294729281795/18014398509481984
 3 37 13 11  0.083342596224409634664276325111 6005466964805455/72057594037927936
 3 37 13 13 -0.024106121463903854018617778365 -1737029114274965/72057594037927936
 3 37 13 15  0.081984551034630565036209759455 2953804747917597/36028797018963968
 3 37 13 17  0.042138620530090348248464238168 1518203805737773/36028797018963968
 3 37 13 19 -0.007579450873127738241841200306 -546156994046257/72057594037927936
 3 37 13 21  0.109893562945830899901800137286 7918665746132163/72057594037927936
 3 37 13 23  0.008562557628905509421457509234 154249325387509/18014398509481984
 3 37 13 25  0.023347706720772631872051761093 420594893150509/18014398509481984
 3 37 13 27  0.126706463388647379980644913644 36520651603362927/288230376151711744
 3 37 13 29  0.004956361907411981765347874784 1428574056917371/288230376151711744
 3 37 13 31  0.029414652129236572297710239354 4239098123790803/144115188075855872
 3 37 13 33  0.182743444580251511444313194943 26336105885312691/144115188075855872
 3 37 13 35  0.142306673372975266839146613052 41017105995191443/288230376151711744
 3 37 13 37  0.032639145269031024504391425012 9407593118163175/288230376151711744
 3 37 15  1  0.013204248867353940433133629995 118933300557445/9007199254740992
 3 37 15  3  0.090240183871344858967944446704 1625622633827335/18014398509481984
 3 37 15  5 -0.013588405969498895675684480011 -244786960243177/18014398509481984
 3 37 15  7  0.049673338649867115890401692013 111854414716895/2251799813685248
 3 37 15  9  0.071198439004358515802550755325 160324631684695/2251799813685248
 3 37 15 11 -0.020413632281963134396107761859 -183869653476655/9007199254740992
 3 37 15 13  0.080758759632438281705901772511 727410239575105/9007199254740992
 3 37 15 15  0.046436600371054348457278138085 209131856127433/4503599627370496
 3 37 15 17 -0.011406893530713224649275616684 -51372081454375/4503599627370496
 3 37 15 19  0.100813180231270060893677964486 908044401847165/9007199254740992
 3 37 15 21  0.032488625365006407186285741773 292631522175245/9007199254740992
 3 37 15 23 -0.002096937185427361072243002127 -4721882763455/2251799813685248
 3 37 15 25  0.117179886878898020796668788535 263865647441561/2251799813685248
 3 37 15 27  0.049459604923667993547908849905 1781970066432985/36028797018963968
 3 37 15 29 -0.011131178781950551437418539535 -401042980916695/36028797018963968
 3 37 15 31  0.124963301959518380268576720482 2251138720559495/18014398509481984
 3 37 15 33  0.180140411583556703245534436064 3245121161928295/18014398509481984
 3 37 15 35  0.087300476100713925164953366220 3145331133091537/36028797018963968
 3 37 15 37  0.014779990310504614869913098119 532505270839425/36028797018963968
 3 37 17  1  0.062127021056820330713321709482 279795228881135/4503599627370496
 3 37 17  3 -0.017270028364111067453734449373 -155554586610577/9007199254740992
 3 37 17  5  0.076306133092291061892353809526 687304545121051/9007199254740992
 3 37 17  7  0.047849413739148083379859599518 53873650471381/1125899906842624
 3 37 17  9 -0.012793387047440596404612733750 -14404073284915/1125899906842624
 3 37 17 11  0.087503374725185212312794647005 394080165806005/4503599627370496
 3 37 17 13  0.038939613638849346344272817078 175368429473873/4503599627370496
 3 37 17 15 -0.008150823020808051211361089372 -18354021759637/2251799813685248
 3 37 17 17  0.096043433296157498801903784624 216270585201979/2251799813685248
 3 37 17 19  0.043314175436243163019867097319 195069704354525/4503599627370496
 3 37 17 21 -0.009927085691895376484694679675 -44707619422895/4503599627370496
 3 37 17 23  0.100480896225543681055114575429 113131431699803/1125899906842624
 3 37 17 25  0.078671890346458717147015704541 88576674012211/1125899906842624
 3 37 17 27 -0.014865445479409877815868412654 -267792058887067/18014398509481984
 3 37 17 29  0.070244403568330560094779002611 1265410678940785/18014398509481984
 3 37 17 31  0.176229878421461649828927420458 1587337629580885/9007199254740992
 3 37 17 33  0.134059236314092999897695790423 1207498253419445/9007199254740992
 3 37 17 35  0.045325303618880818934400167564 816508081953785/18014398509481984
 3 37 17 37  0.005911996124201845947965239247 106501054167885/18014398509481984
 3 37 19  1  0.011061343165601478233384113992 12453965239705/1125899906842624
 3 37 19  3  0.092454182980528099022876631352 208188312009975/2251799813685248
 3 37 19  5  0.013728725561612531436139761354 30914341661775/2251799813685248
 3 37 19  7  0.008500446646788617499623796903 2392663021935/281474976710656
 3 37 19  9  0.094603114553475364800760871731 26628409465695/281474976710656
 3 37 19 11  0.021227637040674984802990366006 23900194566585/1125899906842624
 3 37 19 13  0.002126941063793630348754959414 2394722745585/1125899906842624
 3 37 19 15  0.097354769265288965129911957774 54805862823237/562949953421312
 3 37 19 17  0.041879515391380905953155888710 23576071238885/562949953421312
 3 37 19 19 -0.009768246223660348448447621195 -10998067513235/1125899906842624
 3 37 19 21  0.090360697303215609110793593572 101737100675925/1125899906842624
 3 37 19 23  0.091579638940775254241088987328 25777376738025/281474976710656
 3 37 19 25 -0.006163940509761545172295882367 -1734995011431/281474976710656
 3 37 19 27  0.036096120659557806575890026579 162562475551905/4503599627370496
 3 37 19 29  0.154007826483321119681590971595 693589589962425/4503599627370496
 3 37 19 31  0.159598500851581004411627873196 359383874482035/2251799813685248
 3 37 19 33  0.079281274628806297499750144198 178525559437875/2251799813685248
 3 37 19 35  0.019997067592037121031012247840 90058786156001/4503599627370496
 3 37 19 37  0.002074384604983103841391312017 9342197734025/4503599627370496
 3 37 21  1  0.069599298265339726299316680524 39180921716629/562949953421312
 3 37 21  3 -0.012321262551998835022004641360 -13872508359479/1125899906842624
 3 37 21  5  0.049514467671163409079326811479 55748334538325/1125899906842624
 3 37 21  7  0.087205411477832228683837456629 12273070582383/140737488355328
 3 37 21  9 -0.001378839606054782507271738723 -194054423001/140737488355328
 3 37 21 11  0.024223455138800531472043076064 13636592942091/562949953421312
 3 37 21 13  0.100125889096046805093465081882 56365864602887/562949953421312
 3 37 21 15  0.029586515674939306563828722574 8327863810553/281474976710656
 3 37 21 17 -0.004708479411160482186460285448 -1325319132599/281474976710656
 3 37 21 19  0.090440563415532082558456750121 50913510962171/562949953421312
 3 37 21 21  0.093635207908191020464983012062 52711935930511/562949953421312
 3 37 21 23  0.000752290066778016353055136278 105875414513/140737488355328
 3 37 21 25  0.020417373442860764498618664220 2873489857161/140737488355328
 3 37 21 27  0.132764271093326780004417742020 298958560912011/2251799813685248
 3 37 21 29  0.167956478986123425301002498600 378204368088183/2251799813685248
 3 37 21 31  0.106024764346662969671797327464 119373272300919/1125899906842624
 3 37 21 33  0.038045070958523830029207601910 42834941848023/1125899906842624
 3 37 21 35  0.007484660927267849928057330544 16853958081519/2251799813685248
 3 37 21 37  0.000632863099825353714322773158 1425081010275/2251799813685248
 3 37 23  1  0.009138884668658420196152292192 321545918659/35184372088832
 3 37 23  3  0.091246113489106051019916776568 6420874417321/70368744177664
 3 37 23  5  0.050236114674717669004166964442 3535052302025/70368744177664
 3 37 23  7 -0.011333689004345615103375166655 -99692182767/8796093022208
 3 37 23  9  0.060726439315772040572483092546 534155409129/8796093022208
 3 37 23 11  0.093251989054323303207638673484 3281012680911/35184372088832
 3 37 23 13  0.009252176274884504891815595329 325532012687/35184372088832
 3 37 23 15  0.008691452293476231716340407729 152901645743/17592186044416
 3 37 23 17  0.099343993017043885629391297698 1747678007551/17592186044416
 3 37 23 19  0.087329451886574815944186411798 3072631929491/35184372088832
 3 37 23 21  0.001122941936586130395880900323 39510006931/35184372088832
 3 37 23 23  0.017431624208143148280214518309 153330188063/8796093022208
 3 37 23 25  0.121417420722423230472486466169 1067998927191/8796093022208
 3 37 23 27  0.168300296950796735018229810521 23686161082311/140737488355328
 3 37 23 29  0.122218886275099691829382209107 17200779083943/140737488355328
 3 37 23 31  0.054191229333596879769174847752 3813368753649/70368744177664
 3 37 23 33  0.014907095764343125665618572384 1048993608273/70368744177664
 3 37 23 35  0.002361582260157035761949373409 332363155839/140737488355328
 3 37 23 37  0.000165996878642715728346956894 23361983775/140737488355328
 3 37 25  1  0.079948766638437973597319796681 1406473576725/17592186044416
 3 37 25  3 -0.000553338642106382394558750093 -19468872675/35184372088832
 3 37 25  5  0.019155439917568628516164608300 673972125585/35184372088832
 3 37 25  7  0.096741019564205998904071748257 425471503575/4398046511104
 3 37 25  9  0.062815797849680166109465062618 276266800575/4398046511104
 3 37 25 11 -0.008122970179158528480911627412 -142900802625/17592186044416
 3 37 25 13  0.037338125086705531430197879672 656859243075/17592186044416
 3 37 25 15  0.110766677634387633588630706072 974314000233/8796093022208
 3 37 25 17  0.070800631186216378409881144762 622768937945/8796093022208
 3 37 25 19 -0.003906554303796383464941754937 -68724830105/17592186044416
 3 37 25 21  0.024822683733134454087121412158 436685270355/17592186044416
 3 37 25 23  0.122352435251968927332200109959 538111700985/4398046511104
 3 37 25 25  0.167233132670162376598455011845 735499095681/4398046511104
 3 37 25 27  0.128959922806402005335257854313 9074747817135/70368744177664
 3 37 25 29  0.064569121789688210810709279031 4543648012995/70368744177664
 3 37 25 31  0.021667600646395612784544937313 762360923415/35184372088832
 3 37 25 33  0.004753422946777163815568201244 167246201655/35184372088832
 3 37 25 35  0.000621197208076296192302834243 43712867419/70368744177664
 3 37 25 37  0.000036888195253936828521545976 2595775975/70368744177664
 3 37 27  1  0.007329724786586666596122086048 32236470525/4398046511104
 3 37 27  3  0.085873036004500136186834424734 755347212795/8796093022208
 3 37 27  5  0.090227281238526302331592887640 793647558915/8796093022208
 3 37 27  7  0.012614116817530884873121976852 13869368115/1099511627776
 3 37 27  9  0.002478700730534910690039396286 2725360275/1099511627776
 3 37 27 11  0.081717154063198904623277485371 359395844325/4398046511104
 3 37 27 13  0.110293244844115179148502647877 485074820685/4398046511104
 3 37 27 15  0.041493341097975644515827298164 91244822025/2199023255552
 3 37 27 17 -0.007431460569478076649829745293 -16341954615/2199023255552
 3 37 27 19  0.044875301470028716721571981907 197363663065/4398046511104
 3 37 27 21  0.134836627363483785302378237247 593017758545/4398046511104
 3 37 27 23  0.166673716729746956843882799149 183259689589/1099511627776
 3 37 27 25  0.127802596737637941259890794754 140520441173/1099511627776
 3 37 27 27  0.067621641161906609340803697705 1189612491949/17592186044416
 3 37 27 29  0.025462158351103880704613402486 447935026805/17592186044416
 3 37 27 31  0.006773032447995319671463221312 59576223455/8796093022208
 3 37 27 33  0.001219044071945063478779047728 10722825055/8796093022208
 3 37 27 35  0.000133932524306601408170536160 2356165885/17592186044416
 3 37 27 37  0.000006810128354572952957823873 119805045/17592186044416
 3 37 29  1  0.096229451867202442372217774391 211610802525/2199023255552
 3 37 29  3  0.022129436007389813312329351902 97326288825/4398046511104
 3 37 29  5 -0.003841949891238982672803103924 -16897074315/4398046511104
 3 37 29  7  0.061810955185137572698295116425 33980931975/549755813888
 3 37 29  9  0.116669259614354814402759075165 64139603775/549755813888
 3 37 29 11  0.078392941247784619918093085289 172387900875/2199023255552
 3 37 29 13  0.006462074259161454392597079277 14210251575/2199023255552
 3 37 29 15  0.005283619656438531819730997086 5809401249/1099511627776
 3 37 29 17  0.081743634059421310666948556900 89878076145/1099511627776
 3 37 29 19  0.154852029770609078695997595787 340523214635/2199023255552
 3 37 29 21  0.163843750785872543929144740105 360296218255/2199023255552
 3 37 29 23  0.118766459681864944286644458771 65292551705/549755813888
 3 37 29 25  0.063116439940131385810673236847 34698629809/549755813888
 3 37 29 27  0.025146922479848399234469980001 221194669355/8796093022208
 3 37 29 29  0.007493713689541436906438320875 65915402695/8796093022208
 3 37 29 31  0.001631091002991524874232709408 7173614095/4398046511104
 3 37 29 33  0.000246074308734023361466825008 1082246255/4398046511104
 3 37 29 35  0.000023079897687239281367510557 203012927/8796093022208
 3 37 29 37  0.000001016437067846709396690130 8940675/8796093022208
 3 37 31  1  0.005516441142390249297022819519 1516347795/274877906944
 3 37 31  3  0.074769836473933537490665912628 41105152305/549755813888
 3 37 31  5  0.123071700336367939598858356476 67659382785/549755813888
 3 37 31  7  0.089450069135637022554874420166 6146961945/68719476736
 3 37 31  9  0.018041819348582066595554351807 1239824385/68719476736
 3 37 31 11 -0.002981803063448751345276832581 -819631785/274877906944
 3 37 31 13  0.053234120623528724536299705505 14632883655/274877906944
 3 37 31 15  0.133320550077769439667463302612 18323436879/137438953472
 3 37 31 17  0.171988624140794854611158370972 23637936511/137438953472
 3 37 31 19  0.151959135586366755887866020203 41770209131/274877906944
 3 37 31 21  0.100568061210651649162173271179 27643938171/274877906944
 3 37 31 23  0.051666816332726739346981048584 3550516583/68719476736
 3 37 31 25  0.020855128517723642289638519287 1433153519/68719476736
 3 37 31 27  0.006596085279852559324353933334 7252472463/1099511627776
 3 37 31 29  0.001609160825864819344133138657 1769291039/1099511627776
 3 37 31 31  0.000293350198262487538158893585 161270977/549755813888
 3 37 31 33  0.000037726656955783255398273468 20740449/549755813888
 3 37 31 35  0.000003059328264498617500066757 3363767/1099511627776
 3 37 31 37  0.000000117847775982227176427841 129575/1099511627776
 3 37 33  1  0.128510850372549612075090408325 17662396785/137438953472
 3 37 33  3  0.068425759909587213769555091858 18808729665/274877906944
 3 37 33  5  0.006714735372952418401837348938 1845732405/274877906944
 3 37 33  7  0.002319861523574218153953552246 79709835/34359738368
 3 37 33  9  0.060809728311141952872276306152 2089406355/34359738368
 3 37 33 11  0.136390177030989434570074081421 18745323195/137438953472
 3 37 33 13  0.177886695128108840435743331909 24448561215/137438953472
 3 37 33 15  0.167691765193012543022632598877 11523690357/68719476736
 3 37 33 17  0.123210078643751330673694610596 8466932133/68719476736
 3 37 33 19  0.072906531298940535634756088257 10020197363/137438953472
 3 37 33 21  0.035232046378951054066419601440 4842255583/137438953472
 3 37 33 23  0.013948643725598230957984924316 479271749/34359738368
 3 37 33 25  0.004502225114265456795692443848 154695277/34359738368
 3 37 33 27  0.001169872373793623410165309906 643144139/549755813888
 3 37 33 29  0.000239381273786420933902263641 131601247/549755813888
 3 37 33 31  0.000037209869333310052752494812 10228171/274877906944
 3 37 33 33  0.000004135461495025083422660828 1136747/274877906944
 3 37 33 35  0.000000293059201794676482677460 161111/549755813888
 3 37 33 37  0.000000009958966984413564205170 5475/549755813888
 3 37 35  1  0.003475278936093673110008239746 119409675/34359738368
 3 37 35  3  0.053866823509451933205127716064 3701699925/68719476736
 3 37 35  5  0.125755450644646771252155303955 8641848765/68719476736
 3 37 35  7  0.181075572618283331394195556641 1555427325/8589934592
 3 37 35  9  0.196020645671524107456207275391 1683804525/8589934592
 3 37 35 11  0.171167789812898263335227966309 5881280475/34359738368
 3 37 35 13  0.124464436521520838141441345215 4276565475/34359738368
 3 37 35 15  0.076537455373909324407577514648 1314903471/17179869184
 3 37 35 17  0.040071477124001830816268920898 688422735/17179869184
 3 37 35 19  0.017882936372188851237297058105 614453015/34359738368
 3 37 35 21  0.006781495612813159823417663574 233010415/34359738368
 3 37 35 23  0.002169673680327832698822021484 18637355/8589934592
 3 37 35 25  0.000578920706175267696380615234 4972891/8589934592
 3 37 35 27  0.000126624618133064359426498413 17403155/137438953472
 3 37 35 29  0.000022135172912385314702987671 3042235/137438953472
 3 37 35 31  0.000002975939423777163028717041 204505/68719476736
 3 37 35 33  0.000000289073796011507511138916 19865/68719476736
 3 37 35 35  0.000000018066202756017446517944 2483/137438953472
 3 37 35 37  0.000000000545696821063756942749 75/137438953472
 3 37 37  1  0.257170641270931810140609741211 4418157975/17179869184
 3 37 37  3  0.231453577143838629126548767090 7952684355/34359738368
 3 37 37  5  0.187367181497393175959587097168 6437887335/34359738368
 3 37 37  7  0.136267041089013218879699707031 585262485/4294967296
 3 37 37  9  0.088869809405878186225891113281 381692925/4294967296
 3 37 37 11  0.051840722153428941965103149414 890616825/17179869184
 3 37 37 13  0.026957175519783049821853637695 463120749/17179869184
 3 37 37 15  0.012441773316822946071624755859 106874019/8589934592
 3 37 37 17  0.005068870610557496547698974609 43541267/8589934592
 3 37 37 19  0.001810310932341963052749633789 31100905/17179869184
 3 37 37 21  0.000561820634175091981887817383 9652005/17179869184
 3 37 37 23  0.000149818835780024528503417969 643467/4294967296
 3 37 37 25  0.000033830059692263603210449219 145299/4294967296
 3 37 37 27  0.000006343136192299425601959229 435897/68719476736
 3 37 37 29  0.000000961081241257488727569580 66045/68719476736
 3 37 37 31  0.000000113068381324410438537598 3885/34359738368
 3 37 37 33  0.000000009691575542092323303223 333/34359738368
 3 37 37 35  0.000000000538420863449573516846 37/68719476736
 3 37 37 37  0.000000000014551915228366851807 1/68719476736
 3 38  0  0 -0.221673951211748335025477686135 -130853204665955164077/590295810358705651712
 3 38  0  2  0.286157271475158073270290899929 675669753821858241183/2361183241434822606848
 3 38  0  4 -0.221507970979410086020986532431 -261510454460407062279/1180591620717411303424
 3 38  0  6  0.286493111997213906970287286254 676462734834331197633/2361183241434822606848
 3 38  0  8 -0.220994254449625075578699569950 -32612995628739856563/147573952589676412928
 3 38  0 10  0.287197400788048195479874250945 339062844862189757379/1180591620717411303424
 3 38  0 12 -0.220081107603577860131786815730 -129912955757495488977/590295810358705651712
 3 38  0 14  0.288344687851030594374713352402 340417322355304266429/1180591620717411303424
 3 38  0 16 -0.218665270383630692310452043117 -64538596489205379289/295147905179352825856
 3 38  0 18  0.290075853502394567096806801080 342461122017378372001/1180591620717411303424
 3 38  0 20 -0.216554612754504666454697715296 -127831280622836026733/590295810358705651712
 3 38  0 22  0.292655546160215265364950979528 345506685553227716511/1180591620717411303424
 3 38  0 24 -0.213377723693924717354079931969 -31488994080100319637/147573952589676412928
 3 38  0 26  0.296619437283529792765494531906 1400745688795395897927/4722366482869645213696
 3 38  0 28 -0.208332771355160773389751774397 -491911848365478275721/2361183241434822606848
 3 38  0 30  0.303229134197953141809667786479 1431959099965995635097/4722366482869645213696
 3 38  0 32 -0.199295022512990071635474058961 -235286033629523921583/1180591620717411303424
 3 38  0 34  0.316427116634138928498454291561 1494284809864141660337/4722366482869645213696
 3 38  0 36 -0.177768043052887038482277691888 -419742924119140915825/2361183241434822606848
 3 38  0 38  0.360214192501902683240404796721 1701063429324939500975/4722366482869645213696
 3 38  2  0  0.159474970236815769726454938490 47068703393935814871/295147905179352825856
 3 38  2  2 -0.093889632239868837361216984388 -110845313094628462731/1180591620717411303424
 3 38  2  4  0.155730820232019989262720592073 91927250726686152861/590295810358705651712
 3 38  2  6 -0.085729651186165609033755518904 -101211707837413598757/1180591620717411303424
 3 38  2  8  0.144514299412354663699185365611 10663273185004564521/73786976294838206464
 3 38  2 10 -0.069376760178917135788841867410 -40952810869875471567/590295810358705651712
 3 38  2 12  0.125877622107052266496916110780 37152516473854669419/295147905179352825856
 3 38  2 14 -0.044755635721299090708108774257 -26419064256223280481/590295810358705651712
 3 38  2 16  0.099925162387570906639738723548 14746351176699105691/147573952589676412928
 3 38  2 18 -0.011723803230589073025316401190 -6920511928486588117/590295810358705651712
 3 38  2 20  0.066851351517375259540012502266 19731036358761857759/295147905179352825856
 3 38  2 22  0.029986772396579554711298931137 17701066111880994213/590295810358705651712
 3 38  2 24  0.027032730331240654940406185902 1994663432136007983/73786976294838206464
 3 38  2 26  0.080919838338003639652781410563 191066566183309262397/2361183241434822606848
 3 38  2 28 -0.018715501614993303717634110395 -22095364384184273133/1180591620717411303424
 3 38  2 30  0.142360628816995741282357086427 336139531002813620019/2361183241434822606848
 3 38  2 32 -0.068223015359929224150445522222 -40271760137003844099/590295810358705651712
 3 38  2 34  0.218351186540082713608963525939 515567162405852110267/2361183241434822606848
 3 38  2 36 -0.112730954131099097574127316807 -133089219842654436725/1180591620717411303424
 3 38  2 38  0.333857056465178096661838592083 788297686760337817525/2361183241434822606848
 3 38  4  0 -0.063396760245697929164764884702 -4677855245418854289/73786976294838206464
 3 38  4  2  0.125841556068205747691317797007 37141871658041002231/295147905179352825856
 3 38  4  4 -0.053494028914679701737098973385 -7894325286885721483/147573952589676412928
 3 38  4  6  0.107070691206832421889287793385 31601690215801942041/295147905179352825856
 3 38  4  8 -0.025184404632090813308444715579 -464570266896924591/18446744073709551616
 3 38  4 10  0.072392386908860585147758217456 10683230673541703403/147573952589676412928
 3 38  4 12  0.017340974919212266775673907115 1279538105293299411/73786976294838206464
 3 38  4 14  0.027543275100347630939218255414 4064669973823116133/147573952589676412928
 3 38  4 16  0.067114824310371113015713170902 2476099975210792147/36893488147419103232
 3 38  4 18 -0.018841161669506318529227883313 -2780464698950153943/147573952589676412928
 3 38  4 20  0.114433040006098391176496929800 8443668010276254119/73786976294838206464
 3 38  4 22 -0.055165831489517399683589638643 -8141039800804118873/147573952589676412928
 3 38  4 24  0.146950730882148311270182089450 2710762524027556551/18446744073709551616
 3 38  4 26 -0.066718840706233557517545952782 -39383852140879535121/590295810358705651712
 3 38  4 28  0.149951962328501240138332829474 44258007558790371003/295147905179352825856
 3 38  4 30 -0.035179107067460124007521739091 -20766079514082043071/590295810358705651712
 3 38  4 32  0.107325327111088573150152278984 15838422734763297669/147573952589676412928
 3 38  4 34  0.063548798328787026167368515335 37512589406813297049/590295810358705651712
 3 38  4 36  0.007259954112199584101374925590 2142760247913935475/295147905179352825856
 3 38  4 38  0.279508233319683987902934635232 164992539089373031575/590295810358705651712
 3 38  6  0  0.113093210577807535031436350637 4172403024005915045/36893488147419103232
 3 38  6  2 -0.043396780669474691517382373279 -6404234453061643949/147573952589676412928
 3 38  6  4  0.096354772476192295207662007195 7109727312595329759/73786976294838206464
 3 38  6  6 -0.010804414830208971608595854702 -1594450201912455507/147573952589676412928
 3 38  6  8  0.052385919621291714988985110946 483174826159943931/9223372036854775808
 3 38  6 10  0.042322334625436404666686505960 3122837101749286215/73786976294838206464
 3 38  6 12 -0.001533953694371820007267756547 -56592902441996487/36893488147419103232
 3 38  6 14  0.094807410193288581607058175538 6995552128507186713/73786976294838206464
 3 38  6 16 -0.041469597427573516004641746013 -764979050586212623/18446744073709551616
 3 38  6 18  0.122243006893591383332027706932 9019941851867170861/73786976294838206464
 3 38  6 20 -0.044112190428193204190304363421 -1627452574719240395/36893488147419103232
 3 38  6 22  0.105843077528755892012589205631 7809840652587033459/73786976294838206464
 3 38  6 24  0.003069779385583450170317532102 28313717344303629/9223372036854775808
 3 38  6 26  0.044330854500151186557758932125 13084158840530308923/295147905179352825856
 3 38  6 28  0.088939528593805345839742610564 13125157776050399793/147573952589676412928
 3 38  6 30 -0.030875045443165285101162721368 -9112704984867557115/295147905179352825856
 3 38  6 32  0.163657266945693638318117500707 12075774876599904855/73786976294838206464
 3 38  6 34 -0.035654441306580179697863523455 -10523333661977327555/295147905179352825856
 3 38  6 36  0.126161869238668328161670929149 18618205709652194905/147573952589676412928
 3 38  6 38  0.211183998508205679748883946620 62330514767096478595/295147905179352825856
 3 38  8  0 -0.038091805253519946637685844593 -43916861426079215/1152921504606846976
 3 38  8  2  0.097558180220137603226929212674 449907695704427933/4611686018427387904
 3 38  8  4 -0.012798973003661616529985645130 -29512422425607933/2305843009213693952
 3 38  8  6  0.051991957955763744942886961375 239770585575260259/4611686018427387904
 3 38  8  8  0.046476494638372164297512867392 13395937531831023/288230376151711744
 3 38  8 10 -0.008171215602760888412764428423 -18841540374404055/2305843009213693952
 3 38  8 12  0.098977089485169912792816848679 114112814930848629/1152921504606846976
 3 38  8 14 -0.038314879497805491310319370157 -88348097038879881/2305843009213693952
 3 38  8 16  0.103910052369888228698813215090 59900066961033901/576460752303423488
 3 38  8 18 -0.008735013119638630838675874557 -20141568937308637/2305843009213693952
 3 38  8 20  0.050531316892756029425515240661 58258641901761665/1152921504606846976
 3 38  8 22  0.067740562686195020334484206970 156199102910164797/2305843009213693952
 3 38  8 24 -0.020958321416296523537203810861 -6040824865327623/288230376151711744
 3 38  8 26  0.127380469393125020567160421425 1174877459441984949/9223372036854775808
 3 38  8 28 -0.028829229819314222639167755169 -132951356079761331/4611686018427387904
 3 38  8 30  0.091040452210685408689604114496 839699961142649355/9223372036854775808
 3 38  8 32  0.083799887699289585859391271683 193229385224299515/2305843009213693952
 3 38  8 34 -0.024275364293841824475141122353 -223900716212283565/9223372036854775808
 3 38  8 36  0.197937585780556414951150689951 912825996865463765/4611686018427387904
 3 38  8 38  0.143784850048140037275835878550 1326181165257371885/9223372036854775808
 3 38 10  0  0.098222418285340800173099928827 56621369137829097/576460752303423488
 3 38 10  2 -0.022207738121198533718519962932 -51207557697214093/2305843009213693952
 3 38 10  4  0.064319451684169154197234785642 74155279011199699/1152921504606846976
 3 38 10  6  0.037141694373439683527632348969 85642916321347485/2305843009213693952
 3 38 10  8 -0.002743731317984172968227341016 -395413354920905/144115188075855872
 3 38 10 10  0.094950985807996705033440232313 109471033421658935/1152921504606846976
 3 38 10 12 -0.030771343470054326671436761842 -17738471806134555/576460752303423488
 3 38 10 14  0.086907302933402785262428924540 100197298459301785/1152921504606846976
 3 38 10 16  0.018253881311082981869775565542 5261323076522149/288230376151711744
 3 38 10 18  0.015902183207037273900141816085 18333968989591149/1152921504606846976
 3 38 10 20  0.096262603199633508047061702939 55491612659146673/576460752303423488
 3 38 10 22 -0.031413455989974162392563972190 -36217248944861981/1152921504606846976
 3 38 10 24  0.101103510765722222342066771716 14570551469131377/144115188075855872
 3 38 10 26  0.030465329327015236047723756307 140496533304182027/4611686018427387904
 3 38 10 28  0.007516411204786742437239377423 17331664230932989/2305843009213693952
 3 38 10 30  0.136305923717530427493119238314 628600122636965157/4611686018427387904
 3 38 10 32 -0.011126543610099290555759399268 -12828031400029373/1152921504606846976
 3 38 10 34  0.063916233898950562024657284788 294761602222324957/4611686018427387904
 3 38 10 36  0.208074551090072781215495334450 479787249026321925/2305843009213693952
 3 38 10 38  0.088031540845800022821940333806 405973826099195475/4611686018427387904
 3 38 12  0 -0.026407993368903155684268568848 -3805792931065433/144115188075855872
 3 38 12  2  0.082310284228368125677977040766 47448648368593703/576460752303423488
 3 38 12  4  0.017391114986396161851134323228 5012647614226637/288230376151711744
 3 38 12  6  0.012471222128387820030082089318 7189170090273545/576460752303423488
 3 38 12  8  0.086981432331368485622036246241 3133836369885625/36028797018963968
 3 38 12 10 -0.025965699945721416180832719078 -7484103462397765/288230376151711744
 3 38 12 12  0.079758457589602614612456221721 11494405116165755/144115188075855872
 3 38 12 14  0.030271143721492827644015122246 8725063141388405/288230376151711744
 3 38 12 16  0.001636415113820774425157367205 117916135949227/72057594037927936
 3 38 12 18  0.101465675872547820418612118942 29245489923232121/288230376151711744
 3 38 12 20 -0.018620055771954142909141438622 -2683432839558097/144115188075855872
 3 38 12 22  0.063539697865738733323359710425 18314071016407991/288230376151711744
 3 38 12 24  0.076060769895819085872901155199 2740378039682591/36028797018963968
 3 38 12 26 -0.023234421511742043599257900865 -26787464207987329/1152921504606846976
 3 38 12 28  0.111947422264805312649982305118 64533295257198691/576460752303423488
 3 38 12 30  0.058687531619432979114459048020 67662117256338577/1152921504606846976
 3 38 12 32 -0.013934748258377881863223635150 -4016417732091667/288230376151711744
 3 38 12 34  0.152123523988506905747775110882 175386482162925161/1152921504606846976
 3 38 12 36  0.171983188532971167580831739485 99141558245258075/576460752303423488
 3 38 12 38  0.048331042032988247823810379344 55721897699889575/1152921504606846976
 3 38 14  0  0.091793215449573320463549919168 6614398254301409/72057594037927936
 3 38 14  2 -0.007103205221568601596127123798 -2047359512895521/288230376151711744
 3 38 14  4  0.038553683066788767275223648312 5556171286187203/144115188075855872
 3 38 14  6  0.071907433316575012499649588449 20725906552940545/288230376151711744
 3 38 14  8 -0.022106459172709647109655861641 -398234565170785/18014398509481984
 3 38 14 10  0.082144513431804642988875997389 11838272002624195/144115188075855872
 3 38 14 12  0.029159484584403497220428391756 2101162302538165/72057594037927936
 3 38 14 14  0.000256347020080906207173399025 36943499011645/144115188075855872
 3 38 14 16  0.098927847047621059184407954490 3564251320801853/36028797018963968
 3 38 14 18 -0.005415773948178374819217850700 -780495281118047/144115188075855872
 3 38 14 20  0.038334562164528143690667150167 2762296318073281/72057594037927936
 3 38 14 22  0.095668515071571251506821198518 13787286042477343/144115188075855872
 3 38 14 24 -0.018461151415695764566038405974 -332566538546231/18014398509481984
 3 38 14 26  0.068164193319615108343501042043 39293982161181319/576460752303423488
 3 38 14 28  0.104452543332584957963549143756 30106395854753933/288230376151711744
 3 38 14 30 -0.015694951936538871148374418851 -9047523800703271/576460752303423488
 3 38 14 32  0.067618793113259766103251280356 9744895086979819/144115188075855872
 3 38 14 34  0.186363361156871106330545906360 107431163374284529/576460752303423488
 3 38 14 36  0.117624089554432560006391739194 33902835576776725/288230376151711744
 3 38 14 38  0.023709567789767819687152261565 13667635284878575/576460752303423488
 3 38 16  0 -0.019410932592290319753658422997 -174838137579105/9007199254740992
 3 38 16  2  0.071251363051345911747702643879 2567100896701451/36028797018963968
 3 38 16  4  0.044197780008811637930676852193 796196422313149/18014398509481984
 3 38 16  6 -0.011314405043506198245140126346 -407644402702827/36028797018963968
 3 38 16  8  0.089041139147952197419044750859 200502820543681/2251799813685248
 3 38 16 10  0.017417343042747945869308523470 313762958548415/18014398509481984
 3 38 16 12  0.008139943337384436539139187516 73318091562123/9007199254740992
 3 38 16 14  0.095733203130230093425012682928 1724576071777153/18014398509481984
 3 38 16 16 -0.000106114391498879356845463917 -477896734013/4503599627370496
 3 38 16 18  0.028052702672997142929744995854 505352565219381/18014398509481984
 3 38 16 20  0.099955808082114461221578949335 900321880064255/9007199254740992
 3 38 16 22 -0.004858196694900229761771015546 -87517491299381/18014398509481984
 3 38 16 24  0.036184862553891417036311395350 81481066757079/2251799813685248
 3 38 16 26  0.117597428213122065510098934737 8473787742085523/72057594037927936
 3 38 16 28  0.013480702421790974332438395322 485693491227763/36028797018963968
 3 38 16 30  0.012702008651375787384729676432 915276182867085/72057594037927936
 3 38 16 32  0.150823389707377686352884893495 2716992646739605/18014398509481984
 3 38 16 34  0.163072559759234250731374515908 11750616309856645/72057594037927936
 3 38 16 36  0.067987955428321228401600251345 2449524245861355/36028797018963968
 3 38 16 38  0.010345993217353230408939168683 745507379175195/72057594037927936
 3 38 18  0  0.089730090187208899621396085422 404108400731035/4503599627370496
 3 38 18  2  0.006574838656241033252314309721 118441763689073/18014398509481984
 3 38 18  4  0.016775672954911446943526698306 151101828937257/9007199254740992
 3 38 18  6  0.089625442232756868943255312843 1614548432969439/18014398509481984
 3 38 18  8 -0.000863212196999363357008405728 -971890532187/1125899906842624
 3 38 18 10  0.026241273861465352901234382443 236360382368445/9007199254740992
 3 38 18 12  0.091083226684602669465107283031 410202385756479/4503599627370496
 3 38 18 14 -0.003171258666936460635099592764 -28564158701421/9007199254740992
 3 38 18 16  0.030070176926507041770264549996 67712018800591/2251799813685248
 3 38 18 18  0.098664301545843602347929390817 888689023353263/9007199254740992
 3 38 18 20  0.003935339105901602962944707542 17723191730915/4503599627370496
 3 38 18 22  0.020577844264028866128057870810 185348743519137/9007199254740992
 3 38 18 24  0.114910741432214358326291403500 129377993073747/1125899906842624
 3 38 18 26  0.041058429113862954240588010180 1479285808460889/36028797018963968
 3 38 18 28 -0.008722680159312157233131301837 -157133836460601/18014398509481984
 3 38 18 30  0.105093344955677209240363367826 3786386793452055/36028797018963968
 3 38 18 32  0.174444378788092824272837333410 1571255278613865/9007199254740992
 3 38 18 34  0.111342593672468098686678672493 4011539706990335/36028797018963968
 3 38 18 36  0.033501311370477127038469689069 603505973618015/18014398509481984
 3 38 18 38  0.003993190364592474894678275632 143869845103985/36028797018963968
 3 38 20  0 -0.014638246878186045307757012779 -16481200796489/1125899906842624
 3 38 20  2  0.061907456094896451403997161833 278806396200431/4503599627370496
 3 38 20  4  0.068235535510260181268904489116 153652766148717/2251799813685248
 3 38 20  6 -0.014017520297393337713742766937 -63129299187999/4503599627370496
 3 38 20  8  0.055344290452726596640786738135 15578032866249/281474976710656
 3 38 20 10  0.078326966639822526161651694565 176376648886083/2251799813685248
 3 38 20 12 -0.010492293756873216636904544430 -11813272563429/1125899906842624
 3 38 20 14  0.043104849067538086870854385779 97063491099213/2251799813685248
 3 38 20 16  0.094719733438969555550102086272 53322469527547/562949953421312
 3 38 20 18  0.004285211814839318122949407552 9649439166257/2251799813685248
 3 38 20 20  0.017580374754472494203128007939 19793742298319/1125899906842624
 3 38 20 22  0.110189083839585588719955921988 248123758460127/2251799813685248
 3 38 20 24  0.056810637368979399752788594924 15990772830351/281474976710656
 3 38 20 26 -0.012088670400163370466373180534 -108885063019161/9007199254740992
 3 38 20 28  0.070770236341460401874314811721 318720810016323/4503599627370496
 3 38 20 30  0.165501352838647197707189206994 1490703661946889/9007199254740992
 3 38 20 32  0.140251825827432785587234320701 315819035267229/2251799813685248
 3 38 20 34  0.061437646549823310415661126171 553381124216609/9007199254740992
 3 38 20 36  0.014098783501664824413524002011 63495276124475/4503599627370496
 3 38 20 38  0.001353623852404228777857042587 12192359754575/9007199254740992
 3 38 22  0  0.091096334210826412913775129709 51282677100837/562949953421312
 3 38 22  2  0.020975557866550698093988103210 47232757295843/2251799813685248
 3 38 22  4  0.000056331796087327745681250235 63423963967/1125899906842624
 3 38 22  6  0.085749709081808678234892795444 193091178933981/2251799813685248
 3 38 22  8  0.049390409768840015658497577533 6951082219707/140737488355328
 3 38 22 10 -0.011890370071378164595898851985 -13387366555689/1125899906842624
 3 38 22 12  0.066058259478426251121163659263 37187494096473/562949953421312
 3 38 22 14  0.084726207043737566948493622476 95393228617673/1125899906842624
 3 38 22 16 -0.002344521254197928783469251357 -659924065423/281474976710656
 3 38 22 18  0.024920911175652982194606011035 28058451571101/1125899906842624
 3 38 22 20  0.109037597217517046033208316658 61382710274773/562949953421312
 3 38 22 22  0.060675159090638253189808892785 68314155967811/1125899906842624
 3 38 22 24 -0.010335947164456626978790154681 -1454655243699/140737488355328
 3 38 22 26  0.052317742599288008520375115040 235618166075019/4503599627370496
 3 38 22 28  0.152173986924801329934098248486 342665355405009/2251799813685248
 3 38 22 30  0.154336599928453610530709738669 695070253927413/4503599627370496
 3 38 22 32  0.085363186133881718831162288552 96110403315927/1125899906842624
 3 38 22 34  0.027789053296014332161689708300 125150770068909/4503599627370496
 3 38 22 36  0.005052529993687659981560500455 11377286098425/2251799813685248
 3 38 22 38  0.000399429989234034721334865026 1798872750675/4503599627370496
 3 38 24  0 -0.011092510179850023632752709091 -390283005567/35184372088832
 3 38 24  2  0.053191009101944075609935680404 7485969024093/140737488355328
 3 38 24  4  0.088295417923106356283824425191 6213237675891/70368744177664
 3 38 24  6  0.008452065147842802161903819069 1189522420323/140737488355328
 3 38 24  8  0.008958651283933249942492693663 78801130047/8796093022208
 3 38 24 10  0.091172871427843915625999215990 6415720465449/70368744177664
 3 38 24 12  0.061721941296269733356893993914 2171647748613/35184372088832
 3 38 24 14 -0.009622639166209978611732367426 -677133033801/70368744177664
 3 38 24 16  0.043513170725248073722468689084 765491794781/17592186044416
 3 38 24 18  0.110448060740552023162308614701 7772091331171/70368744177664
 3 38 24 20  0.053874234682126598272589035332 1895531119057/35184372088832
 3 38 24 22 -0.009097081619117375339556019753 -640150209219/70368744177664
 3 38 24 24  0.047890733466488200065214186907 421251346473/8796093022208
 3 38 24 26  0.143933810578989351824930054136 40513765980597/281474976710656
 3 38 24 28  0.159115325702920529238326707855 22393491298269/140737488355328
 3 38 24 30  0.101086971114721535514036077075 28453452840267/281474976710656
 3 38 24 32  0.040645919906793892550922464579 2860202339787/70368744177664
 3 38 24 34  0.010333490136485323773740674369 2908618895507/281474976710656
 3 38 24 36  0.001530860103038378383644158021 215449405925/140737488355328
 3 38 24 38  0.000101442536948326278434251435 28553535725/281474976710656
 3 38 26  0  0.096390813850177892163628712296 1695725130225/17592186044416
 3 38 26  2  0.038134619719514262214943300933 2683485299355/70368744177664
 3 38 26  4 -0.008528936075578030795441009104 -300085260405/35184372088832
 3 38 26  6  0.059426161223044005055271554738 4181744336565/70368744177664
 3 38 26  8  0.096132823786092558293603360653 422796630255/4398046511104
 3 38 26 10  0.024006448500557553416001610458 844651816575/35184372088832
 3 38 26 12 -0.003822072810351073712809011340 -67238615955/17592186044416
 3 38 26 14  0.073635595712886470209923572838 2590822198545/35184372088832
 3 38 26 16  0.107482382141483867599163204432 945425031565/8796093022208
 3 38 26 18  0.036781027420289547080756165087 1294117354565/35184372088832
 3 38 26 20 -0.007518818236746938055148348212 -132272449255/17592186044416
 3 38 26 22  0.056115647216159914023592136800 1974393811659/35184372088832
 3 38 26 24  0.144239114654055811115540564060 634370334969/4398046511104
 3 38 26 26  0.159504318407378775646066060290 22448237154483/140737488355328
 3 38 26 28  0.108135682118771114801347721368 7609372151493/70368744177664
 3 38 26 30  0.049231742158077906879043439403 6928751738685/140737488355328
 3 38 26 32  0.015296807691669300766079686582 538208573595/35184372088832
 3 38 26 34  0.003142590480287310583662474528 442280291125/140737488355328
 3 38 26 36  0.000387609805514443905849475414 27275615245/70368744177664
 3 38 26 38  0.000021849161804254890739684924 3074996155/140737488355328
 3 38 28  0 -0.008266718560889785294421017170 -36357412725/4398046511104
 3 38 28  2  0.044394702581200817803619429469 780999867195/17592186044416
 3 38 28  4  0.101893389422116342757362872362 896263731705/8796093022208
 3 38 28  6  0.055356873831726716161938384175 973848423285/17592186044416
 3 38 28  8 -0.006785819055039610248059034348 -7461086955/1099511627776
 3 38 28 10  0.032372809320690976164769381285 284754242175/8796093022208
 3 38 28 12  0.105404794488777042715810239315 463575188655/4398046511104
 3 38 28 14  0.088177581745298994064796715975 775618211505/8796093022208
 3 38 28 16  0.012384854896936303703114390373 27234583935/2199023255552
 3 38 28 18  0.001252462298566570098046213388 11016774885/8796093022208
 3 38 28 20  0.077664398476144924643449485302 341571636755/4398046511104
 3 38 28 22  0.152413078504991972295101732016 1340639616331/8796093022208
 3 38 28 24  0.157114771983287937473505735397 172749518691/1099511627776
 3 38 28 26  0.107112195746225324910483323038 3768675350387/35184372088832
 3 38 28 28  0.051843931628752670803805813193 912048090487/17592186044416
 3 38 28 30  0.018144822251002779012196697295 638414177565/35184372088832
 3 38 28 32  0.004532433979989036743063479662 39867710905/8796093022208
 3 38 28 34  0.000771560437584639657870866358 27146869525/35184372088832
 3 38 28 36  0.000080603459480244055157527328 1417991055/17592186044416
 3 38 28 38  0.000003913282711209831177257001 137686395/35184372088832
 3 38 30  0  0.108126240158981090644374489784 237772116645/2199023255552
 3 38 30  2  0.061676008544395699573215097189 542507908395/8796093022208
 3 38 30  4 -0.002630293053016430349089205265 -11568151185/4398046511104
 3 38 30  6  0.018849895159860352578107267618 165805431285/8796093022208
 3 38 30  8  0.093895079617141163907945156097 51619365915/549755813888
 3 38 30 10  0.109334522370545528247021138668 480858314655/4398046511104
 3 38 30 12  0.044696537127038027392700314522 98288724585/2199023255552
 3 38 30 14 -0.005590036765852346434257924557 -24585241695/4398046511104
 3 38 30 16  0.029200058300375530961900949478 32105803633/1099511627776
 3 38 30 18  0.112569825626678721164353191853 495087328853/4398046511104
 3 38 30 20  0.163686813803451514104381203651 359951110181/2199023255552
 3 38 30 22  0.149854307392843111301772296429 659066213803/4398046511104
 3 38 30 24  0.098112659959951997734606266022 53938005229/549755813888
 3 38 30 26  0.048119363086868816026253625751 846524787763/17592186044416
 3 38 30 28  0.017922638744607866101432591677 157649197601/8796093022208
 3 38 30 30  0.005035995373702917277114465833 88594167533/17592186044416
 3 38 30 32  0.001039965505469808704219758511 4573816663/4398046511104
 3 38 30 34  0.000149552068535285798134282231 2630947813/17592186044416
 3 38 30 36  0.000013419915489976119715720415 118042825/8796093022208
 3 38 30 38  0.000000567142421914468286558986 9977275/17592186044416
 3 38 32  0 -0.005836888940393691882491111755 -1604431815/274877906944
 3 38 32  2  0.034759277300508983898907899857 38218229565/1099511627776
 3 38 32  4  0.104583893398739746771752834320 57495603435/549755813888
 3 38 32  6  0.115652600393332249950617551804 127161378915/1099511627776
 3 38 32  8  0.055793434949009679257869720459 3834095655/68719476736
 3 38 32 10 -0.000876448275448638014495372772 -481832535/549755813888
 3 38 32 12  0.012940410106239141896367073059 3557032845/274877906944
 3 38 32 14  0.085937775829734164290130138397 47244791895/549755813888
 3 38 32 16  0.153319540819211397320032119751 21072077237/137438953472
 3 38 32 18  0.167873779084402485750615596771 92289586051/549755813888
 3 38 32 20  0.132927688511699670925736427307 36538884793/274877906944
 3 38 32 22  0.080873785884250537492334842682 44460833981/549755813888
 3 38 32 24  0.038756560548790730535984039307 2663330561/68719476736
 3 38 32 26  0.014730796882304275641217827797 32393364917/2199023255552
 3 38 32 28  0.004416284243234258610755205154 4855755877/1099511627776
 3 38 32 30  0.001026297968110156944021582603 2256853099/2199023255552
 3 38 32 32  0.000178910651811747811734676361 98357171/549755813888
 3 38 32 34  0.000022071029434300726279616356 48534707/2199023255552
 3 38 32 36  0.000001721241460472811013460159 1892525/1099511627776
 3 38 32 38  0.000000063903371483320370316505 140525/2199023255552
 3 38 34  0  0.135759289296402130275964736938 18658614645/137438953472
 3 38 34  2  0.102514522759520332328975200653 56357954895/549755813888
 3 38 34  4  0.034541790282673900946974754333 9494775015/274877906944
 3 38 34  6 -0.004114482026125187985599040985 -2261960415/549755813888
 3 38 34  8  0.022464312933152541518211364746 771867915/34359738368
 3 38 34 10  0.093672748898825375363230705261 25748569155/274877906944
 3 38 34 12  0.157678860596206504851579666138 21671217585/137438953472
 3 38 34 14  0.176979855332319857552647590637 48647852205/274877906944
 3 38 34 16  0.150502890362986363470554351807 10342479873/68719476736
 3 38 34 18  0.102063006317621329799294471741 28054865553/274877906944
 3 38 34 20  0.056488829293812159448862075806 7763765581/137438953472
 3 38 34 22  0.025756418119271984323859214783 7079870303/274877906944
 3 38 34 24  0.009680572809884324669837951660 332621949/34359738368
 3 38 34 26  0.002980006777761445846408605576 3276552103/1099511627776
 3 38 34 28  0.000741162877602619118988513947 407458601/549755813888
 3 38 34 30  0.000145584847814461681991815567 160072233/1099511627776
 3 38 34 32  0.000021776442736154422163963318 5985863/274877906944
 3 38 34 34  0.000002333720658498350530862808 2565953/1099511627776
 3 38 34 36  0.000000159752744366414844989777 87825/549755813888
 3 38 34 38  0.000000005252331902738660573959 5775/1099511627776
 3 38 36  0 -0.003475278936093673110008239746 -119409675/34359738368
 3 38 36  2  0.022763077031413558870553970337 3128533485/137438953472
 3 38 36  4  0.086534445508732460439205169678 5946601815/68719476736
 3 38 36  6  0.153185330818814691156148910522 21053631555/137438953472
 3 38 36  8  0.190629744320176541805267333984 1637497035/8589934592
 3 38 36 10  0.186696654782281257212162017822 12829696425/68719476736
 3 38 36 12  0.150786446436541154980659484863 5180982849/34359738368
 3 38 36 14  0.102714684893726371228694915771 7058499399/68719476736
 3 38 36 16  0.059661977051291614770889282227 1024984961/17179869184
 3 38 36 18  0.029676867459784261882305145264 2039378803/68719476736
 3 38 36 20  0.012637589970836415886878967285 434224285/34359738368
 3 38 36 22  0.004588454918120987713336944580 315316221/68719476736
 3 38 36 24  0.001409433432854712009429931641 12106941/8589934592
 3 38 36 26  0.000361887348844902589917182922 99474837/274877906944
 3 38 36 28  0.000076317643106449395418167114 10489017/137438953472
 3 38 36 30  0.000012884829629911109805107117 3541755/274877906944
 3 38 36 32  0.000001675551175139844417572021 115143/68719476736
 3 38 36 34  0.000000157637259690091013908386 43331/274877906944
 3 38 36 36  0.000000009553332347422838211060 1313/137438953472
 3 38 36 38  0.000000000280124368146061897278 77/274877906944
 3 38 38  0  0.257170641270931810140609741211 4418157975/17179869184
 3 38 38  2  0.244312109207385219633579254150 16789000305/68719476736
 3 38 38  4  0.209410379320615902543067932129 7195285845/34359738368
 3 38 38  6  0.161817111293203197419643402100 11119987215/68719476736
 3 38 38  8  0.112568425247445702552795410156 483477705/4294967296
 3 38 38 10  0.070355265779653564095497131348 2417388525/34359738368
 3 38 38 12  0.039398948836605995893478393555 676868787/17179869184
 3 38 38 14  0.019699474418302997946739196777 676868787/34359738368
 3 38 38 16  0.008755321963690221309661865234 75207643/8589934592
 3 38 38 18  0.003439590771449729800224304199 118183439/34359738368
 3 38 38 20  0.001186065783258527517318725586 20376455/17179869184
 3 38 38 22  0.000355819734977558255195617676 12225873/34359738368
 3 38 38 24  0.000091824447736144065856933594 394383/4294967296
 3 38 38 26  0.000020086597942281514406204224 2760681/137438953472
 3 38 38 28  0.000003652108716778457164764404 250971/68719476736
 3 38 38 30  0.000000537074811290949583053589 73815/137438953472
 3 38 38 32  0.000000061379978433251380920410 2109/34359738368
 3 38 38 34  0.000000005114998202770948410034 703/137438953472
 3 38 38 36  0.000000000276486389338970184326 19/68719476736
 3 38 38 38  0.000000000007275957614183425903 1/137438953472
 3 39  1  1  0.025262214485969306359716584948 119297434971605475549/4722366482869645213696
 3 39  1  3  0.050109362770653950827390329232 236634775226092238103/4722366482869645213696
 3 39  1  5  0.000724392997915035036776354384 3420849213779422245/4722366482869645213696
 3 39  1  7  0.075272754475993001628127032263 355465532810705415207/4722366482869645213696
 3 39  1  9 -0.023482915165879690774148501808 -55447465749710763267/2361183241434822606848
 3 39  1 11  0.100789211215691463727460599293 237981796439925347943/2361183241434822606848
 3 39  1 13 -0.047304782085509762669115130717 -111695258700031869219/2361183241434822606848
 3 39  1 15  0.126735683807511163205462601270 299246172698077968895/2361183241434822606848
 3 39  1 17 -0.070636290015998468517917195522 -166785224222905461509/2361183241434822606848
 3 39  1 19  0.153254005960935139794670112713 361860790557712459153/2361183241434822606848
 3 39  1 21 -0.093285073182691397704908439293 -220263151474991918237/2361183241434822606848
 3 39  1 23  0.180608269576790750280153083742 426449219389261040721/2361183241434822606848
 3 39  1 25 -0.114881225376245850445521678041 -1085022496455554301855/9444732965739290427392
 3 39  1 27  0.209331417931456171478309275251 1977079343702172926643/9444732965739290427392
 3 39  1 29 -0.134627326186934253707152765636 -1271519145727074391791/9444732965739290427392
 3 39  1 31  0.240678211285826371021550564749 2273141436266410461339/9444732965739290427392
 3 39  1 33 -0.150409107646454911340249100771 -1420573857335902279997/9444732965739290427392
 3 39  1 35  0.278575530881658346889910773264 2631071499966322326025/9444732965739290427392
 3 39  1 37 -0.153749960214226755041636193722 -1452127317716411769125/9444732965739290427392
 3 39  1 39  0.347035624483540389951121694402 3277658802845615136025/9444732965739290427392
 3 39  3  1  0.040868348875602616053523370243 96497660470184572797/2361183241434822606848
 3 39  3  3  0.003904293295397276958055534290 9218751898738387779/2361183241434822606848
 3 39  3  5  0.077235030461017173169050044736 182366059576261790385/2361183241434822606848
 3 39  3  7 -0.030011888783183468449776242328 -70863568838658536049/2361183241434822606848
 3 39  3  9  0.109387630362435850994963168221 129142119816025250949/1180591620717411303424
 3 39  3 11 -0.057204568778629432056883144259 -67535234566802746821/1180591620717411303424
 3 39  3 13  0.133743743848802160084471258531 157896743311271650833/1180591620717411303424
 3 39  3 15 -0.073957280866870478379817394846 -87313346082471411665/1180591620717411303424
 3 39  3 17  0.146771899191363303136192107728 173277674342104111563/1180591620717411303424
 3 39  3 19 -0.076487360270393471083553809092 -90300336626020362891/1180591620717411303424
 3 39  3 21  0.145029987264510094218694939618 171221187717233492839/1180591620717411303424
 3 39  3 23 -0.060886982917031700149572014027 -71882661842611790247/1180591620717411303424
 3 39  3 25  0.125258029031755252315154694855 591514318009873962585/4722366482869645213696
 3 39  3 27 -0.022971849950870866366928118121 -108481494257503285401/4722366482869645213696
 3 39  3 29  0.084636977163473188183849193968 399686824168189360677/4722366482869645213696
 3 39  3 31  0.042189532648802576252678416045 199234434908639888667/4722366482869645213696
 3 39  3 33  0.021717346065077033663251826023 102557267154600760579/4722366482869645213696
 3 39  3 35  0.142325350407912679987370937096 672112464429004427325/4722366482869645213696
 3 39  3 37 -0.058230881941600830813111382340 -274987565148955052625/4722366482869645213696
 3 39  3 39  0.306682644892431042282386613657 1448267843117829943825/4722366482869645213696
 3 39  5  1  0.020015327051342507009865719254 11814963701366747697/590295810358705651712
 3 39  5  3  0.066139409112739706475924523175 39041816098850646203/590295810358705651712
 3 39  5  5 -0.022625561673480027069079649309 -13355774262867764943/590295810358705651712
 3 39  5  7  0.103232351498479959600213808589 60937624583029969443/590295810358705651712
 3 39  5  9 -0.049805520087914378887442154106 -14699994920316105519/295147905179352825856
 3 39  5 11  0.120508924118503748097009460258 35567956508993969067/295147905179352825856
 3 39  5 13 -0.052341194094680658964669405994 -15448393791630909207/295147905179352825856
 3 39  5 15  0.111187674520365056704079799108 32816809216449449947/295147905179352825856
 3 39  5 17 -0.026090050136622351692694760442 -7700423643848375097/295147905179352825856
 3 39  5 19  0.074781216605595689923114246025 22071519427905001677/295147905179352825856
 3 39  5 21  0.025826100992136965055597430316 7622519606779630903/295147905179352825856
 3 39  5 23  0.019421969890038790326265054700 5732353727501414517/295147905179352825856
 3 39  5 25  0.090855159354599375914273925742 107262839832985149957/1180591620717411303424
 3 39  5 27 -0.035713752372385290162711045468 -42163356795214642617/1180591620717411303424
 3 39  5 29  0.145026639073867643671581037935 171217234871416451277/1180591620717411303424
 3 39  5 31 -0.057637074051031081725367645561 -68045846667316235865/1180591620717411303424
 3 39  5 33  0.151692707866570198918172750809 179087139831206918255/1180591620717411303424
 3 39  5 35  0.004960968643336382469272865820 5856878010964756965/1180591620717411303424
 3 39  5 37  0.065218587774592930510684748221 76996518241707414735/1180591620717411303424
 3 39  5 39  0.245346115913944833825909290926 289653568623565988765/1180591620717411303424
 3 39  7  1  0.045760273558662621143491638573 13506048881273401607/295147905179352825856
 3 39  7  3 -0.007442300533716806695301712246 -2196579412241694991/295147905179352825856
 3 39  7  5  0.092223043029798269998108901577 27219437959510275339/295147905179352825856
 3 39  7  7 -0.039888658594382005227149982571 -11773054024546237251/295147905179352825856
 3 39  7  9  0.107517300681888693183487198252 15866753033399025471/147573952589676412928
 3 39  7 11 -0.032957802015901776705633207526 -4863713112154630503/147573952589676412928
 3 39  7 13  0.081422057861780876925007679329 12015774906648340779/147573952589676412928
 3 39  7 15  0.013594388936065349562725638327 2006177708336529469/147573952589676412928
 3 39  7 17  0.025024966296495087762091508871 3693033189797216209/147573952589676412928
 3 39  7 19  0.077822221771131922162737914322 11484532866076305847/147573952589676412928
 3 39  7 21 -0.029444948426666242155753158011 -4345307423122311107/147573952589676412928
 3 39  7 23  0.120729085144573239502788133265 17816468287320258171/147573952589676412928
 3 39  7 25 -0.039255964754299465957967257314 -23172631526051990661/590295810358705651712
 3 39  7 27  0.103668944635133716299560239539 61195343682428047869/590295810358705651712
 3 39  7 29  0.024609053051873496703309709792 14526620913416044167/590295810358705651712
 3 39  7 31  0.021529117783321092520967409041 12708548028213545025/590295810358705651712
 3 39  7 33  0.137044935202133473028531071743 80897051080699684985/590295810358705651712
 3 39  7 35 -0.043444732492224130581111936518 -25645243572314632945/590295810358705651712
 3 39  7 37  0.164004594586159730017750298971 96811225063788147605/590295810358705651712
 3 39  7 39  0.177484424278172858512359912585 104768312055332378915/590295810358705651712
 3 39  9  1  0.016668736011578873137777001556 153741953618910783/9223372036854775808
 3 39  9  3  0.076048677545215914047073424431 701425245910330157/9223372036854775808
 3 39  9  5 -0.029562582080927916829311830060 -272666692902454617/9223372036854775808
 3 39  9  7  0.099816191722341953578880036080 920641871557183917/9223372036854775808
 3 39  9  9 -0.023401551630405880094834558669 -107920608463449441/4611686018427387904
 3 39  9 11  0.066423646055257127467433275747 306324999805998813/4611686018427387904
 3 39  9 13  0.033904460670536918287173988595 156356727236636367/4611686018427387904
 3 39  9 15  0.001561261668354766265001676295 7200048607058293/4611686018427387904
 3 39  9 17  0.095760394413647963738137058876 441616872036512457/4611686018427387904
 3 39  9 19 -0.034655913350457129675288858728 -159822191054134197/4611686018427387904
 3 39  9 21  0.101311781133653186015922131880 467218124556044017/4611686018427387904
 3 39  9 23  0.005306004709278540646885669041 24469627731489723/4611686018427387904
 3 39  9 25  0.033358422317959805336162054656 615354279202125483/18446744073709551616
 3 39  9 27  0.097093645346386045892703858806 1791061626888303777/18446744073709551616
 3 39  9 29 -0.033324214486640183722088864871 -614723256092455797/18446744073709551616
 3 39  9 31  0.126626190851732648020525756616 2335840935670613865/18446744073709551616
 3 39  9 33  0.035079235215826372730561072411 647097674327808545/18446744073709551616
 3 39  9 35  0.009203297452060911476839216716 169770872732390835/18446744073709551616
 3 39  9 37  0.206874120987630053631559784444 3816153965332437465/18446744073709551616
 3 39  9 39  0.115908195446970030048888106178 2138128817455762835/18446744073709551616
 3 39 11  1  0.050249664006657313681733501021 231735672930175491/4611686018427387904
 3 39 11  3 -0.013998734484823878400014396384 -64557768099339603/4611686018427387904
 3 39 11  5  0.094312456733132591984655745954 434939438079725535/4611686018427387904
 3 39 11  7 -0.022399526283585772168036043261 -103299582181409295/4611686018427387904
 3 39 11  9  0.065089771134620025890699102078 150086793742082875/2305843009213693952
 3 39 11 11  0.038412272721877994356015628696 88572670523752245/2305843009213693952
 3 39 11 13 -0.004736845740867412935665159424 -10922422637302785/2305843009213693952
 3 39 11 15  0.097169755414782462300121723686 224058201230180625/2305843009213693952
 3 39 11 17 -0.024889114286830165464342590198 -57390390183808011/2305843009213693952
 3 39 11 19  0.073928842259208411066134791767 170468304102657627/2305843009213693952
 3 39 11 21  0.044555576718840393408288536037 102738165098622537/2305843009213693952
 3 39 11 23 -0.007709137038271040871101336123 -17776059746767641/2305843009213693952
 3 39 11 25  0.113714632390770721613419691476 1048832360574255015/9223372036854775808
 3 39 11 27 -0.011889027260084144145373119539 -109656921576064247/9223372036854775808
 3 39 11 29  0.055590442875641380370520250320 512731336335563499/9223372036854775808
 3 39 11 31  0.111545009812379244799364352847 1028821124354190309/9223372036854775808
 3 39 11 33 -0.025587206863308648344644546935 -236000328284259587/9223372036854775808
 3 39 11 35  0.104272653996495748957538951540 961745481079912275/9223372036854775808
 3 39 11 37  0.194187222453970638577809559866 1791060997496450625/9223372036854775808
 3 39 11 39  0.068181291439394135322875356575 628861416898753775/9223372036854775808
 3 39 13  1  0.014090391659694828131732524668 16245115552795129/1152921504606846976
 3 39 13  3  0.082712254340866350581229493599 95360736724095843/1152921504606846976
 3 39 13  5 -0.023875651090442726563745079460 -27526751578661335/1152921504606846976
 3 39 13  7  0.073632691826418235174489534955 84892713848766395/1152921504606846976
 3 39 13  9  0.030978600105607866435630803892 17857947122185625/576460752303423488
 3 39 13 11 -0.000794218394364965343812379217 -457835733108845/576460752303423488
 3 39 13 13  0.093828837921693776860654345739 54088642496095585/576460752303423488
 3 39 13 15 -0.016438674583122781305832837972 -9476250717058125/576460752303423488
 3 39 13 17  0.056168461512815291356015556801 32378913579403391/576460752303423488
 3 39 13 19  0.065461655031599461432301190200 37736074906543013/576460752303423488
 3 39 13 21 -0.020432203280888907095946827042 -11778363274517697/576460752303423488
 3 39 13 23  0.099841358079811143647064319850 57554624389683421/576460752303423488
 3 39 13 25  0.027916988423225561153501184108 64372192593994285/2305843009213693952
 3 39 13 27  0.003958405313984287698242381381 9127461220885007/2305843009213693952
 3 39 13 29  0.124739910732730207524460164237 287630651133006181/2305843009213693952
 3 39 13 31  0.018923660139651423805345897833 43634989441751071/2305843009213693952
 3 39 13 33  0.013342020419878436714861136281 30764604513963047/2305843009213693952
 3 39 13 35  0.171740408243415602993625634909 396006419747585725/2305843009213693952
 3 39 13 37  0.148184798686048873044701634782 341690882121964375/2305843009213693952
 3 39 13 39  0.036020304911378033755481320455 83057168269646725/2305843009213693952
 3 39 15  1  0.055060971476176214997599878131 31740489039713883/576460752303423488
 3 39 15  3 -0.016790373418656001289206436411 -9678991292373843/576460752303423488
 3 39 15  5  0.085260651643833505405889461315 49149419388484383/576460752303423488
 3 39 15  7  0.014090515474288566391547483647 8122629150651417/576460752303423488
 3 39 15  9  0.012049829220539053781235949714 3473126808799859/288230376151711744
 3 39 15 11  0.088844274480133395704983811925 25607618652334773/288230376151711744
 3 39 15 13 -0.014114270596388815010024941898 -4068161523104193/288230376151711744
 3 39 15 15  0.050969041032162241272596148178 14690825868792153/288230376151711744
 3 39 15 17  0.072136224221183698618320434548 20791851041435997/288230376151711744
 3 39 15 19 -0.020349530745539374382291342158 -5865352901297637/288230376151711744
 3 39 15 21  0.082061718946650406142362399464 23652680119649097/288230376151711744
 3 39 15 23  0.056363951942860698179904588301 16245803069887743/288230376151711744
 3 39 15 25 -0.015437220543431607634732305456 -17797903535880897/1152921504606846976
 3 39 15 27  0.102387828719888559526884908024 118045129541162057/1152921504606846976
 3 39 15 29  0.068601330016556975703589937865 79091948620719723/1152921504606846976
 3 39 15 31 -0.017238682191781195922331004766 -19874847409987635/1152921504606846976
 3 39 15 33  0.103798640284814701513493861995 119671684533313445/1152921504606846976
 3 39 15 35  0.180223506848715647570002840183 207783556681543635/1152921504606846976
 3 39 15 37  0.095053812684432804382128612275 109589584738753665/1152921504606846976
 3 39 15 39  0.017027780503560525048045715124 19631694318280135/1152921504606846976
 3 39 17  1  0.011945658594432431720555598531 860775417513297/72057594037927936
 3 39 17  3  0.086669855699766082390844701422 6245221277339539/72057594037927936
 3 39 17  5 -0.006663888015804184106194441028 -480183737357031/72057594037927936
 3 39 17  7  0.035395068330953669000216166296 2550483464736579/72057594037927936
 3 39 17  9  0.078711658975023662820902359272 2835886384237041/36028797018963968
 3 39 17 11 -0.016062481262085009925399958774 -578711877012573/36028797018963968
 3 39 17 13  0.056952943603791023052806963278 2051946044733489/36028797018963968
 3 39 17 15  0.069413826519958948813027177493 2500896665997179/36028797018963968
 3 39 17 17 -0.017702899919233044956357048250 -637814187837081/36028797018963968
 3 39 17 19  0.071989900267185241711231924455 2593709504141877/36028797018963968
 3 39 17 21  0.069732483070467726760099935746 2512377478174223/36028797018963968
 3 39 17 23 -0.017073270447926475190669748372 -615129395418219/36028797018963968
 3 39 17 25  0.076203840310086680409629167343 10982130778390629/144115188075855872
 3 39 17 27  0.096572385274141796240865431855 13917547466716959/144115188075855872
 3 39 17 29 -0.008967715633564653232578933739 -1292384025141963/144115188075855872
 3 39 17 31  0.045301682629800103796480215124 6528660512346375/144115188075855872
 3 39 17 33  0.165782224649493430124191917230 23891736484995535/144115188075855872
 3 39 17 35  0.142626906496369533494661396844 20554703454401805/144115188075855872
 3 39 17 37  0.052002229066170184423878453117 7494311022234855/144115188075855872
 3 39 17 39  0.007169591790972852651808722158 1033247069383165/144115188075855872
 3 39 19  1  0.060725725864478691251591158107 2187874851000553/36028797018963968
 3 39 19  3 -0.015707431372373542588505301865 -565919856604553/36028797018963968
 3 39 19  5  0.066580839638655048284832105310 2398827556693293/36028797018963968
 3 39 19  7  0.056544053448756764757021642254 2037214224334707/36028797018963968
 3 39 19  9 -0.015078455174967808627428667023 -271629300429231/18014398509481984
 3 39 19 11  0.071351949673833681142554041799 1285362455852943/18014398509481984
 3 39 19 13  0.058135320600371909183223806394 1047272832771597/18014398509481984
 3 39 19 15 -0.014993018882249853351851243133 -270090217005037/18014398509481984
 3 39 19 17  0.071990196471698852942466828608 1296860088017087/18014398509481984
 3 39 19 19  0.072000859834188857266923378120 1297052182078433/18014398509481984
 3 39 19 21 -0.014219376321221333103750339433 -256153511606773/18014398509481984
 3 39 19 23  0.059664514511628852222457908283 1074820341287253/18014398509481984
 3 39 19 25  0.106509509267208216098943296402 7674818979955413/72057594037927936
 3 39 19 27  0.009412536788366107631809143186 678244754763147/72057594037927936
 3 39 19 29  0.012313300504915206112777070757 887266809050193/72057594037927936
 3 39 19 31  0.133046950353344003992184241270 9587043136545615/72057594037927936
 3 39 19 33  0.164456947790102211981455582190 11850371980575895/72057594037927936
 3 39 19 35  0.090193099955179559246154497032 6499097781592585/72057594037927936
 3 39 19 37  0.024399069939586223720873192633 1758138276609715/72057594037927936
 3 39 19 39  0.002673407108498351836267659110 192639284122285/72057594037927936
 3 39 21  1  0.010071252381704032252685010462 90713776946793/9007199254740992
 3 39 21  3  0.087908703185896164278290143557 791811205821251/9007199254740992
 3 39 21  5  0.020497560374218015688541072450 184625610526665/9007199254740992
 3 39 21  7  0.001028033025158747726379715459 9259698298059/9007199254740992
 3 39 21  9  0.086964488001060269439790317847 391653235756041/4503599627370496
 3 39 21 11  0.036777826006198166552962902642 165632603497011/4503599627370496
 3 39 21 13 -0.008427378179632460941661520337 -37953537229503/4503599627370496
 3 39 21 15  0.080516618473084333729161699011 362614612952515/4503599627370496
 3 39 21 17  0.065499146998792445728554412199 294981934016847/4503599627370496
 3 39 21 19 -0.012528515934291162281510878529 -56423419693179/4503599627370496
 3 39 21 21  0.055105899542915670608067557623 248174908647391/4503599627370496
 3 39 21 23  0.107917176500595290988826491230 486015755874957/4503599627370496
 3 39 21 25  0.022934507758962940915381523155 413151362388765/18014398509481984
 3 39 21 27 -0.001177623360633595073210244664 -21214176512529/18014398509481984
 3 39 21 29  0.103434609030557844722153504335 1863312266748933/18014398509481984
 3 39 21 31  0.166701718017544686656350449994 3003031180583343/18014398509481984
 3 39 21 33  0.119375784945052243468666119952 2150482962382391/18014398509481984
 3 39 21 35  0.046704345743327213558160337925 841350696344925/18014398509481984
 3 39 21 37  0.009819320568670020232815431882 176889153816375/18014398509481984
 3 39 21 39  0.000876526920819131749595953806 15790105255925/18014398509481984
 3 39 23  1  0.067946310831077161296320809924 306002980140039/4503599627370496
 3 39 23  3 -0.009986955145261822153202047048 -44977247470767/4503599627370496
 3 39 23  5  0.041040647299704913208984180528 184830643885995/4503599627370496
 3 39 23  7  0.087609106645557988102268609509 394556340043197/4503599627370496
 3 39 23  9  0.008089341888847467743062225054 18215578558143/2251799813685248
 3 39 23 11  0.010279362011257564546440335107 23147065461753/2251799813685248
 3 39 23 13  0.092189708051227281515593858785 207592767413451/2251799813685248
 3 39 23 15  0.049444656380812634921539938659 111339468026045/2251799813685248
 3 39 23 17 -0.011075182323416310481434265967 -24939093492399/2251799813685248
 3 39 23 19  0.061810950021349508887169577065 139185885741783/2251799813685248
 3 39 23 21  0.106122012748996130682144212187 238965528536093/2251799813685248
 3 39 23 23  0.027134807678633077188123934320 61102154875131/2251799813685248
 3 39 23 25 -0.004514250982268763756621865468 -40660758083205/9007199254740992
 3 39 23 27  0.085470135952202874740635252238 769846544851293/9007199254740992
 3 39 23 29  0.161137555560348810779203176935 1451398070353959/9007199254740992
 3 39 23 31  0.136525109208328498944240436686 1229708861914689/9007199254740992
 3 39 23 33  0.067158728972244507993138995516 604912053548153/9007199254740992
 3 39 23 35  0.019991384504455811388368147163 180066383609775/9007199254740992
 3 39 23 37  0.003376134432811483954139930574 30409515547125/9007199254740992
 3 39 23 39  0.000250436263091180499884558230 2255729322275/9007199254740992
 3 39 25  1  0.008363199607455129580557695590 2354031414735/281474976710656
 3 39 25  3  0.086099393976599714051189948805 24234824914365/281474976710656
 3 39 25  5  0.054666914191638937836614786647 15387368398935/281474976710656
 3 39 25  7 -0.010256168843749691177436034195 -2886854886435/281474976710656
 3 39 25  9  0.047319599649533472529583377764 6659641604655/140737488355328
 3 39 25 11  0.094662564386318592823954531923 13322571553005/140737488355328
 3 39 25 13  0.023618287429592044190940214321 3323978452095/140737488355328
 3 39 25 15 -0.003262422927683417128719156608 -459145208795/140737488355328
 3 39 25 17  0.078311689327570377372467191890 11021390464825/140737488355328
 3 39 25 19  0.100698806606906998695194488391 14172097122235/140737488355328
 3 39 25 21  0.021864307288076645363616989926 3077127692353/140737488355328
 3 39 25 23 -0.002778228393175652399804675952 -391000886133/140737488355328
 3 39 25 25  0.080550855883293692727420420852 45346100567547/562949953421312
 3 39 25 27  0.156384645597627880420077417511 88036728954993/562949953421312
 3 39 25 29  0.144215738757557332405667693820 81186243416187/562949953421312
 3 39 25 31  0.081463119789235705070495896507 45859659490905/562949953421312
 3 39 25 33  0.029955981160840750021634448785 16863718199185/562949953421312
 3 39 25 35  0.007076078054586432131145556923 3983477811235/562949953421312
 3 39 25 37  0.000983992608398764900812238920 553938593065/562949953421312
 3 39 25 39  0.000061645849376290584586968180 34703528035/562949953421312
 3 39 27  1  0.077996984008414926847763126716 10977099628635/140737488355328
 3 39 27  3  0.002073851819126559803407872096 291868696245/140737488355328
 3 39 27  5  0.013846462962128214257973013446 1948716419895/140737488355328
 3 39 27  7  0.089450903075380949758255155757 12589095429945/140737488355328
 3 39 27  9  0.070384430545615828123118262738 4952863987155/70368744177664
 3 39 27 11 -0.002736164313361655331391375512 -192540446595/70368744177664
 3 39 27 13  0.021404704724190537490358110517 1506222190935/70368744177664
 3 39 27 15  0.099346866150327173272671643645 6990914208985/70368744177664
 3 39 27 17  0.086381823948116220890369731933 6078580471005/70368744177664
 3 39 27 19  0.009214233509098335161979775876 648394040595/70368744177664
 3 39 27 21  0.004500525616791151151119265705 316696335793/70368744177664
 3 39 27 23  0.088267589449500860609987284988 6211279421151/70368744177664
 3 39 27 25  0.156182603657835983312907046638 43961494727199/281474976710656
 3 39 27 27  0.145676422788657333740047761239 41004267711729/281474976710656
 3 39 27 29  0.088215930727198355043583433144 24830577046947/281474976710656
 3 39 27 31  0.036829870592374192028728430159 10366686967245/281474976710656
 3 39 27 33  0.010652652222820080396559205838 2998455036325/281474976710656
 3 39 27 35  0.002057249567126717693099635653 579064273995/281474976710656
 3 39 27 37  0.000240177726400503388504148461 67604019945/281474976710656
 3 39 27 39  0.000012881222257732360958470963 3625741735/281474976710656
 3 39 29  1  0.006735664494641468991176225245 236990125845/35184372088832
 3 39 29  3  0.080537467739958401580224744976 2833660232055/35184372088832
 3 39 29  5  0.090576882571582473246962763369 3186890739045/35184372088832
 3 39 29  7  0.018847059591706738501670770347 663121957455/35184372088832
 3 39 29  9 -0.002260963487685785366920754313 -39775290315/17592186044416
 3 39 29 11  0.067511390405741167342057451606 1187672940135/17592186044416
 3 39 29 13  0.109882364038469404476927593350 1933070991165/17592186044416
 3 39 29 15  0.056802609431940709328046068549 999282072935/17592186044416
 3 39 29 17 -0.004040033498142747703241184354 -71073020925/17592186044416
 3 39 29 19  0.022734720331811786309117451310 399953429745/17592186044416
 3 39 29 21  0.107965548302843217243207618594 1899350012131/17592186044416
 3 39 29 23  0.159980949238672565115848556161 2814414622569/17592186044416
 3 39 29 25  0.142113055448035652261751238257 10000317243129/70368744177664
 3 39 29 27  0.087352142123378939686517696828 6146860542451/70368744177664
 3 39 29 29  0.038979980309491679690836463124 2742972262449/70368744177664
 3 39 29 31  0.012745517552090745994064491242 896886064035/70368744177664
 3 39 29 33  0.003000681687055362090177368373 211154201995/70368744177664
 3 39 29 35  0.000484488042857833534071687609 34092815145/70368744177664
 3 39 29 37  0.000048235462983825527771841735 3394268955/70368744177664
 3 39 29 39  0.000002240212566562149731907994 157640945/70368744177664
 3 39 31  1  0.093845877389355791819980368018 1650954134535/17592186044416
 3 39 31  3  0.024424606621380462456727400422 429682223745/17592186044416
 3 39 31  5 -0.004843652386909980123164132237 -85210433925/17592186044416
 3 39 31  7  0.052645435924034700292395427823 926148303165/17592186044416
 3 39 31  9  0.111031474982041800103615969419 976643182335/8796093022208
 3 39 31 11  0.086029313727635781106073409319 756721846185/8796093022208
 3 39 31 13  0.015758222525050769036170095205 138610791195/8796093022208
 3 39 31 15 -0.001886880986035066598560661077 -16597180675/8796093022208
 3 39 31 17  0.059492977774539212987292557955 523305766673/8796093022208
 3 39 31 19  0.136569917926749440084677189589 1201281702119/8796093022208
 3 39 31 21  0.163103236585470767749939113855 1434671241229/8796093022208
 3 39 31 23  0.132131840560191449185367673635 1162243960763/8796093022208
 3 39 31 25  0.079004561721234267679392360151 2779725896315/35184372088832
 3 39 31 27  0.035998456198655048865475691855 1266583077517/35184372088832
 3 39 31 29  0.012591447338962780122528783977 443022168311/35184372088832
 3 39 31 31  0.003347234551284827830386348069 117770345921/35184372088832
 3 39 31 33  0.000657522970669788264785893261 23134532857/35184372088832
 3 39 31 35  0.000090322799195519110071472824 3177950975/35184372088832
 3 39 31 37  0.000007768253595941132516600192 273321125/35184372088832
 3 39 31 39  0.000000315522896698894328437746 11101475/35184372088832
 3 39 33  1  0.005087249835469265235587954521 11186980695/2199023255552
 3 39 33  3  0.069773981961134268203750252724 153434608965/2199023255552
 3 39 33  5  0.118617165651357936440035700798 260841905775/2199023255552
 3 39 33  7  0.092578071601110423216596245766 203581332405/2199023255552
 3 39 33  9  0.024717295941627526190131902695 27176954295/1099511627776
 3 39 33 11 -0.004682391368078242521733045578 -5148343755/1099511627776
 3 39 33 13  0.038881755804140993859618902206 42750942615/1099511627776
 3 39 33 15  0.115678265979113348294049501419 127189598525/1099511627776
 3 39 33 17  0.163669529648359457496553659439 179956550961/1099511627776
 3 39 33 19  0.156770120304827287327498197556 172370570163/1099511627776
 3 39 33 21  0.112791314525566122028976678848 124015361833/1099511627776
 3 39 33 23  0.063585024955500557553023099899 69912474291/1099511627776
 3 39 33 25  0.028571743395104931551031768322 125659856355/4398046511104
 3 39 33 27  0.010264253016657676198519766331 45142662169/4398046511104
 3 39 33 29  0.002925283694594327243976294994 12865533747/4398046511104
 3 39 33 31  0.000649075085902950377203524113 2854662417/4398046511104
 3 39 33 33  0.000108410460825325571931898594 476794249/4398046511104
 3 39 33 35  0.000012849812947024474851787090 56514075/4398046511104
 3 39 33 37  0.000000965115987128228880465031 4244625/4398046511104
 3 39 33 39  0.000000034577851693029515445232 152075/4398046511104
 3 39 35  1  0.125305526139527501072734594345 137774883015/1099511627776
 3 39 35  3  0.069310094281718193087726831436 76207254585/1099511627776
 3 39 35  5  0.009318091647401161026209592819 10245350115/1099511627776
 3 39 35  7  0.000006880404725961852818727493 7565085/1099511627776
 3 39 35  9  0.050711084795693750493228435516 27878713695/549755813888
 3 39 35 11  0.123249565544028882868587970734 67757165217/549755813888
 3 39 35 13  0.169615487107876106165349483490 93247100163/549755813888
 3 39 35 15  0.168392248446252779103815555572 92574617597/549755813888
 3 39 35 17  0.130880893471839954145252704620 71952532113/549755813888
 3 39 35 19  0.082550210148838232271373271942 45382457967/549755813888
 3 39 35 21  0.042954150538207613863050937653 23614293989/549755813888
 3 39 35 23  0.018547765959738171659409999847 10196742171/549755813888
 3 39 35 25  0.006637029478497424861416220665 14594982171/2199023255552
 3 39 35 27  0.001953062705524644115939736366 4294830309/2199023255552
 3 39 35 29  0.000465839926164335338398814201 1024392831/2199023255552
 3 39 35 31  0.000087984896254056366160511971 193480833/2199023255552
 3 39 35 33  0.000012682602118729846552014351 27889337/2199023255552
 3 39 35 35  0.000001312265794695122167468071 2885703/2199023255552
 3 39 35 37  0.000000086873569671297445893288 191037/2199023255552
 3 39 35 39  0.000000002766228135442361235619 6083/2199023255552
 3 39 37  1  0.003214633015886647626757621765 883631595/274877906944
 3 39 37  3  0.050056428390234941616654396057 13759406265/274877906944
 3 39 37  5  0.118106451973289949819445610046 32464854315/274877906944
 3 39 37  7  0.172833264750806847587227821350 47508046065/274877906944
 3 39 37  9  0.191255235658900346606969833374 26285919435/137438953472
 3 39 37 11  0.171777935764112044125795364380 23608979721/137438953472
 3 39 37 13  0.129342601772805210202932357788 17776711827/137438953472
 3 39 37 15  0.082973955846682656556367874146 11403853657/137438953472
 3 39 37 17  0.045698008012550417333841323853 6280686397/137438953472
 3 39 37 19  0.021659746060322504490613937378 2976892831/137438953472
 3 39 37 21  0.008822144569421652704477310181 1212506317/137438953472
 3 39 37 23  0.003072947431064676493406295776 422342679/137438953472
 3 39 37 25  0.000907785853996756486594676971 499060551/549755813888
 3 39 37 27  0.000224628713112906552851200104 123490941/549755813888
 3 39 37 29  0.000045734746890957467257976532 25142943/549755813888
 3 39 37 31  0.000007466349416063167154788971 4104669/549755813888
 3 39 37 33  0.000000940150130190886557102203 516853/549755813888
 3 39 37 35  0.000000085752617451362311840057 47143/549755813888
 3 39 37 37  0.000000005044057616032660007477 2773/549755813888
 3 39 37 39  0.000000000143700162880122661591 79/549755813888
 3 39 39  1  0.250741375239158514887094497681 34461632205/137438953472
 3 39 39  3  0.226861244264000561088323593140 31179571995/137438953472
 3 39 39  5  0.185613745306909549981355667114 25510558905/137438953472
 3 39 39  7  0.137192768270324449986219406128 18855630495/137438953472
 3 39 39  9  0.091461845513549633324146270752 6285210165/68719476736
 3 39 39 11  0.054877107308129779994487762451 3771126099/68719476736
 3 39 39 13  0.029549211627454496920108795166 2030606361/68719476736
 3 39 39 15  0.014227398190996609628200531006 977699359/68719476736
 3 39 39 17  0.006097456367569975554943084717 419014011/68719476736
 3 39 39 19  0.002312828277354128658771514893 158936349/68719476736
 3 39 39 21  0.000770942759118042886257171631 52978783/68719476736
 3 39 39 23  0.000223822091356851160526275635 15380937/68719476736
 3 39 39 25  0.000055955522839212790131568909 15380937/274877906944
 3 39 39 27  0.000011869353329529985785484314 3262623/274877906944
 3 39 39 29  0.000002094591764034703373908997 575757/274877906944
 3 39 39 31  0.000000299227394862100481987000 82251/274877906944
 3 39 39 33  0.000000033247488318011164665222 9139/274877906944
 3 39 39 35  0.000000002695742296054959297180 741/274877906944
 3 39 39 37  0.000000000141881173476576805115 39/274877906944
 3 39 39 39  0.000000000003637978807091712952 1/274877906944
 3 40  0  0  0.278371784326129888779540712807 10516588672626667467345/37778931862957161709568
 3 40  0  2 -0.216997481289705977200102421821 -2049483265019280918705/9444732965739290427392
 3 40  0  4  0.278514847969571436358979962903 5260996732132156045785/18889465931478580854784
 3 40  0  6 -0.216708327979812367521329789430 -2046752289221176114455/9444732965739290427392
 3 40  0  8  0.278956323112355429707820321285 21077343847205475720765/75557863725914323419136
 3 40  0 10 -0.216104711057314980251642608515 -1020525644287293471285/4722366482869645213696
 3 40  0 12  0.279736119787976278956656273056 2642032952269494608055/9444732965739290427392
 3 40  0 14 -0.215129517053779941191029372277 -1015920420810704140515/4722366482869645213696
 3 40  0 16  0.280932538357128062989353067515 5306665612340770191185/18889465931478580854784
 3 40  0 18 -0.213677312445706051606514642451 -1009062578443267154975/4722366482869645213696
 3 40  0 20  0.282687022511339071981948852517 2669903440499529029131/9444732965739290427392
 3 40  0 22 -0.211557198465195052516639551512 -999050623241838664665/4722366482869645213696
 3 40  0 24  0.285260799039324546370496228540 43107393160317431239665/151115727451828646838272
 3 40  0 26 -0.208404103253467587538934453030 -3936642208386720466305/18889465931478580854784
 3 40  0 28  0.289178983530368234467791534742 10924873114992992787975/37778931862957161709568
 3 40  0 30 -0.203433341390273701574081709540 -3842747171518426563063/18889465931478580854784
 3 40  0 32  0.295674865510678426353678642712 22340561195433885524715/75557863725914323419136
 3 40  0 34 -0.194569291024348923216883205451 -3675309994116380214175/18889465931478580854784
 3 40  0 36  0.308598134429983701190712645971 11658507893666048774975/37778931862957161709568
 3 40  0 38 -0.173517812241770194975560847201 -3277658802845615136025/18889465931478580854784
 3 40  0 40  0.351373569789584644825510715582 53098072606098965203605/151115727451828646838272
 3 40  2  0 -0.093344406875243847313214983299 -440806498390998416793/4722366482869645213696
 3 40  2  2  0.153961741953680412460559893744 363531884923142834163/2361183241434822606848
 3 40  2  4 -0.089744280469528271267084460752 -211902691059276607275/2361183241434822606848
 3 40  2  6  0.147339795762036479725844113431 347896256549750034045/2361183241434822606848
 3 40  2  8 -0.078931508967671816999602637437 -745487024782516438317/9444732965739290427392
 3 40  2 10  0.134121438995726231734537928133 158342647036915841367/1180591620717411303424
 3 40  2 12 -0.060865820006875051953949319356 -71857677088210855989/1180591620717411303424
 3 40  2 14  0.114364318073265631828609441376 135017555626358205465/1180591620717411303424
 3 40  2 16 -0.035468156329568146917778664233 -83746816329966737465/2361183241434822606848
 3 40  2 18  0.088174930663542324690012009104 104098584298716799981/1180591620717411303424
 3 40  2 20 -0.002595571631195076927561100292 -3064310118760730833/1180591620717411303424
 3 40  2 22  0.055746327974209318610884853883 65813647692116143491/1180591620717411303424
 3 40  2 24  0.038016314826393571059700857362 718107883753525420575/18889465931478580854784
 3 40  2 26  0.017448347480043713837725676409 82397491321221469995/4722366482869645213696
 3 40  2 28  0.086900111093555423511672903126 410374171985854763883/4722366482869645213696
 3 40  2 30 -0.025921931361411800406894381864 -122412859832378597979/4722366482869645213696
 3 40  2 32  0.145311006536554758949061375245 1372423653720556245501/9444732965739290427392
 3 40  2 34 -0.072246626685986139008821308133 -341175048362296615075/4722366482869645213696
 3 40  2 36  0.217190973697970818085394383956 1025655374573120073475/4722366482869645213696
 3 40  2 38 -0.112988342855106173472458226084 -533572363253937347725/4722366482869645213696
 3 40  2 40  0.326859134687985716116754154030 6174194489081275023675/18889465931478580854784
 3 40  4  0  0.124280436172643052228153974200 293448883129054900833/2361183241434822606848
 3 40  4  2 -0.060377866900664694442633223526 -1113775058433060545/18446744073709551616
 3 40  4  4  0.115820614512516766504074199832 136736846999818697665/1180591620717411303424
 3 40  4  6 -0.043155725455415603264083812540 -199020655697831055/4611686018427387904
 3 40  4  8  0.091585691126999794937424005767 432501198088595694765/4722366482869645213696
 3 40  4 10 -0.010949154101662691073934552399 -50494060884244719/4611686018427387904
 3 40  4 12  0.055012477627785641804290177152 32473635061133890575/590295810358705651712
 3 40  4 14  0.031773196603460408782813872985 293056013073845875/9223372036854775808
 3 40  4 16  0.011841297043746651868166704872 13979736068273150945/1180591620717411303424
 3 40  4 18  0.078329014364477903670756775423 722457640763721555/9223372036854775808
 3 40  4 20 -0.029858067710173752119570526366 -17625092274722117885/590295810358705651712
 3 40  4 22  0.119861369104344474409082343946 552763000048069895/4611686018427387904
 3 40  4 24 -0.059626643202467452067121258814 -563157722690718920415/9444732965739290427392
 3 40  4 26  0.145432633737782793367440681287 670689643631604135/4611686018427387904
 3 40  4 28 -0.064462955371458902475437295317 -152208849916449640545/2361183241434822606848
 3 40  4 30  0.142287144485016287198892240284 5249469078588057813/36893488147419103232
 3 40  4 32 -0.028344070846379209595784605326 -133851090153023836005/4722366482869645213696
 3 40  4 34  0.096799388162661121351665674539 3571267079856559125/36893488147419103232
 3 40  4 36  0.069877058329920996975733658808 164992539089373031575/2361183241434822606848
 3 40  4 38  0.000000000000000000000000000000 0
 3 40  4 40  0.276014380403187938054147952292 2606882117612093898885/9444732965739290427392
 3 40  6  0 -0.047317609967802406878078992809 -27931386920181089809/590295810358705651712
 3 40  6  2  0.105633135263988705484372457657 31177398590693489681/295147905179352825856
 3 40  6  4 -0.032207477508521723852835975596 -9505969517751308547/295147905179352825856
 3 40  6  6  0.077275001960417070259642393845 22807554951347481183/295147905179352825856
 3 40  6  8  0.008141817127744419345569324136 9612161078428562619/1180591620717411303424
 3 40  6 10  0.030309116722851738177024142479 4472836154293090941/147573952589676412928
 3 40  6 12  0.059849946629222914683125019580 8832293186355606051/147573952589676412928
 3 40  6 14 -0.017875946581523269493486320153 -2638024093317303117/147573952589676412928
 3 40  6 16  0.103328087235725087172742838945 30497068493813685071/295147905179352825856
 3 40  6 18 -0.046473829625291209254403252543 -6858326729783424049/147573952589676412928
 3 40  6 20  0.118604485899292371683152579748 17502932779025117095/147573952589676412928
 3 40  6 22 -0.037576973728714515648140475496 -5545382539504832031/147573952589676412928
 3 40  6 24  0.092805345431872519722362396095 219130426349307163047/2361183241434822606848
 3 40  6 26  0.015446338931372981488818999125 9117909156570037593/590295810358705651712
 3 40  6 28  0.029855913600439437416127360335 17623820712770899011/590295810358705651712
 3 40  6 30  0.097638913372180860686407976971 57635841491574962679/590295810358705651712
 3 40  6 32 -0.037342423545196796946965707691 -44086152334739906475/1180591620717411303424
 3 40  6 34  0.160781380916488141615295899382 94908575538690099935/590295810358705651712
 3 40  6 36 -0.030792159982735871953372940903 -18176483029703979365/590295810358705651712
 3 40  6 38  0.114842862768229496684468178731 67791260741685656945/590295810358705651712
 3 40  6 40  0.211415270096058846169134601755 499190192734230746595/2361183241434822606848
 3 40  8  0  0.100520814823761440918954484722 29668507922154825703/295147905179352825856
 3 40  8  2 -0.032040486929267302410409036517 -2364170649524919841/73786976294838206464
 3 40  8  4  0.078432391983846346790270036980 11574578096119057119/147573952589676412928
 3 40  8  6  0.009302039082651405817376601137 686369337285257817/73786976294838206464
 3 40  8  8  0.025545146451349216422678479153 15079192925230999707/590295810358705651712
 3 40  8 10  0.066962012148179970337990782325 2470462201516211739/36893488147419103232
 3 40  8 12 -0.024580908199333339805825980606 -1813750890609803247/73786976294838206464
 3 40  8 14  0.103555964066174446830273861431 3820540732869965517/36893488147419103232
 3 40  8 16 -0.035939546712606645034835273905 -5303740962660673817/147573952589676412928
 3 40  8 18  0.090710847685047552832514686227 3346639583910641489/36893488147419103232
 3 40  8 20  0.006985253671074838748293774071 515420747041030685/73786976294838206464
 3 40  8 22  0.031210398594224341670437181118 1151460470612241591/36893488147419103232
 3 40  8 24  0.081027095125052583301138110685 95659909555709685831/1180591620717411303424
 3 40  8 26 -0.029947945620534969781930973581 -4419536707163034993/147573952589676412928
 3 40  8 28  0.124852944092690760225910226802 36850084904432532033/295147905179352825856
 3 40  8 30 -0.021320378610541881928247109207 -3146332542266058759/147573952589676412928
 3 40  8 32  0.076339851827217207290901383222 45063094697010697725/590295810358705651712
 3 40  8 34  0.093216731982740137802550834528 13756361586185466065/147573952589676412928
 3 40  8 36 -0.029618945513743132678632008145 -8741969722002675895/295147905179352825856
 3 40  8 38  0.188350817601326298829443172539 27795674626924916855/147573952589676412928
 3 40  8 40  0.146696309862571444280624009381 173188434213916789635/1180591620717411303424
 3 40 10  0 -0.031304018267104613353589426250 -288728606726003787/9223372036854775808
 3 40 10  2  0.086691909660512644951804728244 399795867692156365/4611686018427387904
 3 40 10  4 -0.000919542827870798796033313671 -4240642802636945/4611686018427387904
 3 40 10  6  0.033941575672040744755461605386 156527889970145475/4611686018427387904
 3 40 10  8  0.062296173789469336571581609130 1149161574665673785/18446744073709551616
 3 40 10 10 -0.021688916667322071223783508387 -50011236874762967/2305843009213693952
 3 40 10 12  0.097773110323456640258915628650 225449442928421745/2305843009213693952
 3 40 10 14 -0.022957986926999418304112809963 -52937513661240985/2305843009213693952
 3 40 10 16  0.066547267293894531549683368787 306895102143803605/4611686018427387904
 3 40 10 18  0.039169921310747265932178384773 90319689225837075/2305843009213693952
 3 40 10 20 -0.003692459819011077639533402461 -8514232660469155/2305843009213693952
 3 40 10 22  0.103145568751724701992561472608 237837488637534845/2305843009213693952
 3 40 10 24 -0.028768549575853208979383732191 -1061372142795179235/36893488147419103232
 3 40 10 26  0.085673507070500978300732486392 790198629413338645/9223372036854775808
 3 40 10 28  0.046219012032864806760641684935 426295143154979665/9223372036854775808
 3 40 10 30 -0.006087209190973882758958490857 -56144595034513893/9223372036854775808
 3 40 10 32  0.134958158118414099158662716738 2489538603469611895/18446744073709551616
 3 40 10 34 -0.002432243998413369614509937922 -22433491281773725/9223372036854775808
 3 40 10 36  0.049194096355005895106378421833 453735452699100825/9223372036854775808
 3 40 10 38  0.204543874318182405968626069726 1886584250696261325/9223372036854775808
 3 40 10 40  0.092044743443182082685881731376 3395851651253270385/36893488147419103232
 3 40 12  0  0.090748049035255297497734594536 418501508935449863/4611686018427387904
 3 40 12  2 -0.015783496467170818680636479314 -9098566247443717/576460752303423488
 3 40 12  4  0.052184047762970006949928558626 120328221726717895/2305843009213693952
 3 40 12  6  0.048363763464373344183599989776 27879811470897485/576460752303423488
 3 40 12  8 -0.013330663939838307955644547409 -122953673015412965/9223372036854775808
 3 40 12 10  0.092808912729591876850099296803 26750347826281655/288230376151711744
 3 40 12 12 -0.016403434335432918143860003823 -18911872194726935/1152921504606846976
 3 40 12 14  0.054640392784750194815623913769 15749020965425825/288230376151711744
 3 40 12 16  0.054368798915001629017823558954 125365914897501575/2305843009213693952
 3 40 12 18 -0.016130753614151321223557644657 -4649373181817419/288230376151711744
 3 40 12 20  0.100376991136333822314530284103 115726791648810133/1152921504606846976
 3 40 12 22 -0.005411900625992938779207364064 -1559874153125629/288230376151711744
 3 40 12 24  0.040821151031949106898540774457 753017325880609735/18446744073709551616
 3 40 12 26  0.090084920945690256759152969579 103860842599094075/1152921504606846976
 3 40 12 28 -0.025747556433669446926057466918 -118739646013823527/4611686018427387904
 3 40 12 30  0.096711980160768149135386284598 111501321680460349/1152921504606846976
 3 40 12 32  0.073046490012678110350687055163 673734953373326941/9223372036854775808
 3 40 12 34 -0.020239586090266335587084522984 -23334654047809675/1152921504606846976
 3 40 12 36  0.137209353156994264206006151063 632766455551576225/4611686018427387904
 3 40 12 38  0.174955766712407592526623556495 201710265797713475/1152921504606846976
 3 40 12 40  0.052100798175386084539178338515 961090089977340675/18446744073709551616
 3 40 14  0 -0.022641852313702277334217516369 -26104278436599649/1152921504606846976
 3 40 14  2  0.074639827250609297806804853792 43026930968683805/576460752303423488
 3 40 14  4  0.025099757671011796791860071210 14469025189665085/576460752303423488
 3 40 14  6  0.002646670610473777704441111780 1525701731213075/576460752303423488
 3 40 14  8  0.087482277486136508001107747745 201720397971500395/2305843009213693952
 3 40 14 10 -0.016605270725846967699856904233 -4786143427411879/288230376151711744
 3 40 14 12  0.054722827121133198885472026518 15772781045209315/288230376151711744
 3 40 14 14  0.056866119867091304701522957998 16390543119580055/288230376151711744
 3 40 14 16 -0.017510320956101834213858303713 -10094012791428865/576460752303423488
 3 40 14 18  0.092124178958207913331390770395 26552986753791875/288230376151711744
 3 40 14 20  0.015036257811382649357545560065 4333906244888935/288230376151711744
 3 40 14 22  0.013248897772645418929871041769 3818734788605165/288230376151711744
 3 40 14 24  0.102803690366928662238907299376 474098341507903255/4611686018427387904
 3 40 14 26 -0.008751192362781707971552958014 -10089437866002235/1152921504606846976
 3 40 14 28  0.045391194058995057263039551998 52332483750397955/1152921504606846976
 3 40 14 30  0.113208061285117576703906916435 130520008350461899/1152921504606846976
 3 40 14 32 -0.008205973786978083047566334685 -18921687290494235/2305843009213693952
 3 40 14 34  0.048188926741541088065445830324 55558049924246675/1152921504606846976
 3 40 14 36  0.179977173676873903988837621881 207499553870429275/1152921504606846976
 3 40 14 38  0.124433780602942298428026379753 143462381556662525/1152921504606846976
 3 40 14 40  0.026524042707469279401763517789 122320556906206995/4611686018427387904
 3 40 16  0  0.086417562662898966471813899659 49816333184882979/576460752303423488
 3 40 16  2 -0.002808306875486547837805773042 -404719673535463/144115188075855872
 3 40 16  4  0.030040342945758063269989790456 8658539346982267/288230376151711744
 3 40 16  6  0.075355578760141976590869461461 10859883405582831/144115188075855872
 3 40 16  8 -0.018917603147549721422093771395 -21810511484428249/1152921504606846976
 3 40 16 10  0.064354297664057605321552557598 4637215855672637/72057594037927936
 3 40 16 12  0.049670289775340860372043749749 7158243152755509/144115188075855872
 3 40 16 14 -0.014122432850468394360810009402 -1017628533166949/72057594037927936
 3 40 16 16  0.087514210318534801230638819902 25224253758731299/288230376151711744
 3 40 16 18  0.024984144238801117565706988444 1800297322944567/72057594037927936
 3 40 16 20  0.001761477687267538894122509419 253855688191985/144115188075855872
 3 40 16 22  0.100400638450926407707619603116 7234628446645633/72057594037927936
 3 40 16 24  0.013843788076903230845754455558 31921601958163203/2305843009213693952
 3 40 16 26  0.012265988667220648761224666146 3535430527425641/288230376151711744
 3 40 16 28  0.115816211766720364786942276680 66763500563976229/576460752303423488
 3 40 16 30  0.031146298759129827787850430809 8977309407077583/288230376151711744
 3 40 16 32 -0.002001457021214166596967398704 -2307522840304175/1152921504606846976
 3 40 16 34  0.133143079380462405619800492218 38375879851827895/288230376151711744
 3 40 16 36  0.166965272119522856533735399864 96248926374565965/576460752303423488
 3 40 16 38  0.075280713805214952843991582654 21698188457046465/288230376151711744
 3 40 16 40  0.012098686147266688849927218641 27897670873345455/2305843009213693952
 3 40 18  0 -0.017058705728297776649249328784 -1229209292182157/72057594037927936
 3 40 18  2  0.065242065736910798134928768377 2350593143533063/36028797018963968
 3 40 18  4  0.048664015020210255046961833614 1753305919290969/36028797018963968
 3 40 18  6 -0.013697405531476219975317576427 -493501043579991/36028797018963968
 3 40 18  8  0.078649374986882507332364156127 11334569468283087/144115188075855872
 3 40 18 10  0.033220062244436909804079505193 598439439781083/18014398509481984
 3 40 18 12 -0.005894360376646867738514856683 -106183356783417/18014398509481984
 3 40 18 14  0.087925794587872474483702944781 1583930302968789/18014398509481984
 3 40 18 16  0.024283875168580409953378307364 874918809282643/36028797018963968
 3 40 18 18  0.000474726781076351134203150650 8551917417433/18014398509481984
 3 40 18 20  0.095816594319408643354307741902 1726078313891195/18014398509481984
 3 40 18 22  0.028474331142445519216011007302 512947948490967/18014398509481984
 3 40 18 24 -0.002258444611715721556111091672 -650952339952629/288230376151711744
 3 40 18 26  0.103290706706038445950035509213 7442879811714399/72057594037927936
 3 40 18 28  0.063387933626241385609567657866 4567581988142823/72057594037927936
 3 40 18 30 -0.014246236028429878905932071120 -1026549492305103/72057594037927936
 3 40 18 32  0.079849523923277050674318644496 11507529157970625/144115188075855872
 3 40 18 34  0.170186995773104268736553024155 12263265451952905/72057594037927936
 3 40 18 36  0.121109341358175623404314080744 8726847753788255/72057594037927936
 3 40 18 38  0.039128958588021331421735737877 2819538613062535/72057594037927936
 3 40 18 40  0.004921499449735602244038190634 1418525637627735/288230376151711744
 3 40 20  0  0.085435225124368768812033181348 3078128384275373/36028797018963968
 3 40 20  2  0.009591668934956221193033343297 21598518320665/2251799813685248
 3 40 20  4  0.011404300402937661562674520610 205441612180365/18014398509481984
 3 40 20  6  0.086342763540787625942130034673 194426618854215/2251799813685248
 3 40 20  8  0.009384769197277390007094766133 676243888957065/72057594037927936
 3 40 20 10  0.011680937613239628092287603067 13151566570581/1125899906842624
 3 40 20 12  0.089411152807258864605444159679 805344068931075/9007199254740992
 3 40 20 14  0.014510921938248877438581985189 16337845658475/1125899906842624
 3 40 20 16  0.006786738091693333974063762071 122259004563245/18014398509481984
 3 40 20 18  0.094195631870355178705267462647 106054853147815/1125899906842624
 3 40 20 20  0.032599058806323522041736850952 293626218185575/9007199254740992
 3 40 20 22 -0.005954976722626348362155113136 -6704707737255/1125899906842624
 3 40 20 24  0.091702216650218250360016014611 13215682199519085/144115188075855872
 3 40 20 26  0.080928135627115205252835039573 364467921454065/4503599627370496
 3 40 20 28 -0.008778824859857620177550074914 -316290498940845/36028797018963968
 3 40 20 30  0.042246936114533673034543426184 190263285742959/4503599627370496
 3 40 20 32  0.151538874725588787462093876002 10919526715940895/72057594037927936
 3 40 20 34  0.148927442667007303711557142378 670709575300375/4503599627370496
 3 40 20 36  0.071459134601716683965477727725 2574586655716075/36028797018963968
 3 40 20 38  0.017530538416382634991919076128 78950526279625/4503599627370496
 3 40 20 40  0.001774967014658741792931806458 255799705145985/144115188075855872
 3 40 22  0 -0.013078770998045219364769309323 -117803096386521/9007199254740992
 3 40 22  2  0.056994097760157069743058855238 256678597434961/4503599627370496
 3 40 22  4  0.069673646061191307765625424508 313782206438725/4503599627370496
 3 40 22  6 -0.010662035409488845871806006471 -48017538697185/4503599627370496
 3 40 22  8  0.042455075011472220847252856402 764802640006611/18014398509481984
 3 40 22 10  0.082945879025059898737026742310 186777514934589/2251799813685248
 3 40 22 12 -0.000648500533900975284495871165 -1460293381413/2251799813685248
 3 40 22 14  0.022135595319008327663823365583 49844929415155/2251799813685248
 3 40 22 16  0.094537141018834480732380143309 425757433065095/4503599627370496
 3 40 22 18  0.026932288205564258731783411349 60646121563407/2251799813685248
 3 40 22 20 -0.003782424028031972085273082484 -8517261721601/2251799813685248
 3 40 22 22  0.087464789144931831543772204896 196953195900577/2251799813685248
 3 40 22 24  0.087072067642417899646645196299 3137101851110175/36028797018963968
 3 40 22 26 -0.000961357915156280107282782410 -8659142296935/9007199254740992
 3 40 22 28  0.022258351666436637650292595936 200485408541691/9007199254740992
 3 40 22 30  0.129562895979936310020264045306 1166998820112567/9007199254740992
 3 40 22 32  0.159517484437703249700035712522 2873611533890877/18014398509481984
 3 40 22 34  0.098826068786525556042477091978 890146093122975/9007199254740992
 3 40 22 36  0.034893062630944604585181423317 314288767725075/9007199254740992
 3 40 22 38  0.006761779103461873496883072221 60904691701425/9007199254740992
 3 40 22 40  0.000563481591955156124740256018 20301563900475/36028797018963968
 3 40 24  0  0.087402020618382314509631214605 393623707488375/4503599627370496
 3 40 24  2  0.023019965532991015777497523231 25918177049115/1125899906842624
 3 40 24  4 -0.002385417761765484812030990724 -5371483271505/2251799813685248
 3 40 24  6  0.078078184498733271823311952176 87908220653565/1125899906842624
 3 40 24  8  0.057422288386161368656246395403 517213993157355/9007199254740992
 3 40 24 10 -0.010997437459865366804478981066 -6191006905785/562949953421312
 3 40 24 12  0.048653019642928008181570476154 54778430283585/1125899906842624
 3 40 24 14  0.090617753633184250361409795005 51013260186945/562949953421312
 3 40 24 16  0.013196199503393568619458164903 29715199583095/2251799813685248
 3 40 24 18  0.004425071075653264074389880989 2491093555925/562949953421312
 3 40 24 20  0.091373803650538043541473598452 102877757017997/1125899906842624
 3 40 24 22  0.085268531280382475756596249994 48001915712595/562949953421312
 3 40 24 24  0.002305858626752976814344719969 41538656208855/18014398509481984
 3 40 24 26  0.015011882646438490240825558431 33803754546315/2251799813685248
 3 40 24 28  0.114488712230947919934465062397 515611321741425/4503599627370496
 3 40 24 30  0.160583790543013638085767524899 361602549625629/2251799813685248
 3 40 24 32  0.116905549658530838463832424168 1052991579759405/9007199254740992
 3 40 24 34  0.051757596209578426993402899825 116547745501525/2251799813685248
 3 40 24 36  0.014182934697087867803588778770 63874259416825/4503599627370496
 3 40 24 38  0.002234662039890533691277596517 5032011565075/2251799813685248
 3 40 24 40  0.000156041056233735542235763205 2810985770835/18014398509481984
 3 40 26  0 -0.010030630234307835735307889990 -2823371411595/281474976710656
 3 40 26  2  0.049132094986283902926516020671 6914727646005/140737488355328
 3 40 26  4  0.086872247550324743770033819601 12226181928015/140737488355328
 3 40 26  6  0.014427894469655200282431906089 2030545629915/140737488355328
 3 40 26  8  0.002316558427297721323157020379 1304106458745/562949953421312
 3 40 26 10  0.080808766633495565656630787998 5686411426545/70368744177664
 3 40 26 12  0.072296768923720833299739751965 5087432837265/70368744177664
 3 40 26 14 -0.003081878024673301297298166901 -216867886305/70368744177664
 3 40 26 16  0.022906596107681309604231500998 3223816802965/140737488355328
 3 40 26 18  0.100522249275556418979249428958 7073624443435/70368744177664
 3 40 26 20  0.075657754747183503241103608161 5323941188861/70368744177664
 3 40 26 22 -0.000188550235563411661132704467 -13268043291/70368744177664
 3 40 26 24  0.016872295644671631009714474203 18996516094557/1125899906842624
 3 40 26 26  0.109892945556328669454160262831 30932114291133/281474976710656
 3 40 26 28  0.159110686816749336003340431489 44785676866161/281474976710656
 3 40 26 30  0.126130587775104885395194287412 35502604256499/281474976710656
 3 40 26 32  0.064154004190966062992629304063 36115493671095/562949953421312
 3 40 26 34  0.021728390022399679537556949072 6115998075515/281474976710656
 3 40 26 36  0.004791139172741765150931314565 1348585787065/281474976710656
 3 40 26 38  0.000627499541412390726691228338 176625418805/281474976710656
 3 40 26 40  0.000037263535817011472772719571 41955011505/1125899906842624
 3 40 28  0  0.092999367063946181133360369131 13088497339215/140737488355328
 3 40 28  2  0.039277281449869860807666555047 690973242585/17592186044416
 3 40 28  4 -0.008376056875718518313078675419 -589412603505/70368744177664
 3 40 28  6  0.051003780268672471720492467284 897267991455/17592186044416
 3 40 28  8  0.094996533917548475756120751612 26739147172035/281474976710656
 3 40 28 10  0.034076537254463801218662410974 299740391565/8796093022208
 3 40 28 12 -0.007373647061257315726834349334 -259437141855/35184372088832
 3 40 28 14  0.055540690427164918219204992056 488541079515/8796093022208
 3 40 28 16  0.106860778119184374190808739513 7519658758095/70368744177664
 3 40 28 18  0.055892909846875227231066673994 491639234295/8796093022208
 3 40 28 20 -0.005456884595872679710737429559 -191997058067/35184372088832
 3 40 28 22  0.027944227798911924764979630709 245800027153/8796093022208
 3 40 28 24  0.116157326913734593176741327625 65390761775631/562949953421312
 3 40 28 26  0.158549916262728629590128548443 5578479248441/35184372088832
 3 40 28 28  0.128268306345610483276686863974 18052159270673/140737488355328
 3 40 28 30  0.070240827339574707366409711540 2471379404943/35184372088832
 3 40 28 32  0.027081927047181153511701268144 7622884784885/281474976710656
 3 40 28 34  0.007325975322345357199083082378 257759841655/35184372088832
 3 40 28 36  0.001334471940204196016566129401 187810229145/140737488355328
 3 40 28 38  0.000147854029393101882305927575 5202151185/35184372088832
 3 40 28 40  0.000007560717412147255345189478 4256305515/562949953421312
 3 40 30  0 -0.007544698274983829833217896521 -265455471405/35184372088832
 3 40 30  2  0.041095799578272362850839272141 722964951825/17592186044416
 3 40 30  4  0.097977945326022108929464593530 1723646242425/17592186044416
 3 40 30  6  0.059762967690346613380825147033 1051361246175/17592186044416
 3 40 30  8 -0.003763576112092437142564449459 -264838124625/70368744177664
 3 40 30 10  0.021821085443320953345391899347 191940297405/8796093022208
 3 40 30 12  0.094894108221410533587913960218 834697403175/8796093022208
 3 40 30 14  0.095868194270565254555549472570 843265554675/8796093022208
 3 40 30 16  0.025984278060775523044867441058 457120253875/17592186044416
 3 40 30 18 -0.005191034359199875325430184603 -45660821105/8796093022208
 3 40 30 20  0.051499897769986091589089483023 452997891419/8796093022208
 3 40 30 22  0.131736479950745888345409184694 1158766332065/8796093022208
 3 40 30 24  0.158502543524114969386573648080 22307249873515/140737488355328
 3 40 30 26  0.124114744658783138220314867795 4366899357785/35184372088832
 3 40 30 28  0.069538374240636358081246726215 2446664033735/35184372088832
 3 40 30 30  0.028796094502212099541793577373 1013172503671/35184372088832
 3 40 30 32  0.008835512875080553385487291962 621743945185/70368744177664
 3 40 30 34  0.001966955681353965701418928802 69206100575/35184372088832
 3 40 30 36  0.000301987363826583532500080764 10625235775/35184372088832
 3 40 30 38  0.000028712583599599383887834847 1010234225/35184372088832
 3 40 30 40  0.000001277867731630522030172870 179843895/140737488355328
 3 40 32  0  0.104770016165218748938059434295 1843133616255/17592186044416
 3 40 32  2  0.061806580603160909959115087986 271828216185/4398046511104
 3 40 32  4 -0.000597842475258403283078223467 -5258678025/8796093022208
 3 40 32  6  0.013845910001464289962314069271 60894956175/4398046511104
 3 40 32  8  0.084692704275397545643500052392 2979859620435/35184372088832
 3 40 32 10  0.109424294917062070453539490700 240626569245/2199023255552
 3 40 32 12  0.055053040238135508843697607517 242125831545/4398046511104
 3 40 32 14 -0.001722094168599141994491219521 -3786925125/2199023255552
 3 40 32 16  0.015157405388777078769635409117 133325947775/8796093022208
 3 40 32 18  0.090377493742835213197395205498 198742210519/2199023255552
 3 40 32 20  0.151689606159607137669809162617 667137943141/4398046511104
 3 40 32 22  0.154931922429113910766318440437 340698900449/2199023255552
 3 40 32 24  0.112890024767224872448423411697 7943929273055/70368744177664
 3 40 32 26  0.062188710283521686505991965532 547017680585/8796093022208
 3 40 32 28  0.026473435881200657604495063424 465725609257/17592186044416
 3 40 32 30  0.008730222367262285843025892973 76791848047/8796093022208
 3 40 32 32  0.002202210882529698210419155657 77483407109/35184372088832
 3 40 32 34  0.000412481992384527984540909529 3628229975/8796093022208
 3 40 32 36  0.000054231749402333662146702409 954055025/17592186044416
 3 40 32 38  0.000004477831794247322250157595 39387425/8796093022208
 3 40 32 40  0.000000175050374195961921941489 12318075/70368744177664
 3 40 34  0 -0.005366513321405363967642188072 -11801087595/2199023255552
 3 40 34  2  0.032223903349404281470924615860 35430556425/1099511627776
 3 40 34  4  0.098967876488131878431886434555 108816330975/1099511627776
 3 40 34  6  0.114374586678422929253429174423 125756187975/1099511627776
 3 40 34  8  0.061542353438426289358176290989 270666132825/4398046511104
 3 40 34 10  0.003325028557810583151876926422 1827953781/549755813888
 3 40 34 12  0.005853347947777365334331989288 3217912065/549755813888
 3 40 34 14  0.069304023336371756158769130707 38100289755/549755813888
 3 40 34 16  0.138807578409796406049281358719 152620546485/1099511627776
 3 40 34 18  0.164872370469311135821044445038 90639544215/549755813888
 3 40 34 20  0.141044068464907468296587467194 77539796653/549755813888
 3 40 34 22  0.093182709870234248228371143341 51227736505/549755813888
 3 40 34 24  0.048990209084536218142602592707 430922436285/8796093022208
 3 40 34 26  0.020733037520130892517045140266 45592431665/2199023255552
 3 40 34 28  0.007063056793867872329428792000 15531826145/2199023255552
 3 40 34 30  0.001918506953643372980877757072 4218841407/2199023255552
 3 40 34 32  0.000407300079814376658760011196 1791324695/4398046511104
 3 40 34 34  0.000065293850184389157220721245 143582695/2199023255552
 3 40 34 36  0.000007447281404893146827816963 16376745/2199023255552
 3 40 34 38  0.000000539414486411260440945625 1186185/2199023255552
 3 40 34 40  0.000000018672039914235938340425 164241/8796093022208
 3 40 36  0  0.131995438091507821809500455856 145130518995/1099511627776
 3 40 36  2  0.101180263882270082831382751465 3476527395/34359738368
 3 40 36  4  0.036861087637589662335813045502 20264597235/549755813888
 3 40 36  6 -0.003052986430702731013298034668 -104899815/34359738368
 3 40 36  8  0.016773488484886911464855074882 36885291255/2199023255552
 3 40 36 10  0.081800256099086254835128784180 1405317699/17179869184
 3 40 36 12  0.146206348657869966700673103333 40188895101/274877906944
 3 40 36 14  0.172447461693082004785537719727 2962624833/17179869184
 3 40 36 16  0.154310575837371288798749446869 84833136211/549755813888
 3 40 36 18  0.110717561386991292238235473633 1902113221/17179869184
 3 40 36 20  0.065355535687558585777878761292 17964792857/274877906944
 3 40 36 22  0.032110049331095069646835327148 551646447/17179869184
 3 40 36 24  0.013173330928793802740983664989 57936922131/4398046511104
 3 40 36 26  0.004499366026720963418483734131 309194079/68719476736
 3 40 36 28  0.001268315402739972341805696487 1394527533/1099511627776
 3 40 36 30  0.000290628129732795059680938721 19971813/68719476736
 3 40 36 32  0.000052861447784380288794636726 116243553/2199023255552
 3 40 36 34  0.000007352748070843517780303955 505277/68719476736
 3 40 36 36  0.000000735414687369484454393387 808597/1099511627776
 3 40 36 38  0.000000047133653424680233001709 3239/68719476736
 3 40 36 40  0.000000001454964149161241948605 6399/4398046511104
 3 40 38  0 -0.003214633015886647626757621765 -883631595/274877906944
 3 40 38  2  0.021124731247255112975835800171 2903360955/137438953472
 3 40 38  4  0.080908555646601598709821701050 11119987215/137438953472
 3 40 38  6  0.145056003857462201267480850220 19936345365/137438953472
 3 40 38  8  0.183803131849344936199486255646 101046840345/549755813888
 3 40 38 10  0.184330796342692337930202484131 12667115871/68719476736
 3 40 38 12  0.153374479399644769728183746338 10539813969/68719476736
 3 40 38 14  0.108347109300666488707065582275 7445556657/68719476736
 3 40 38 16  0.065743087245209608227014541626 9035661109/137438953472
 3 40 38 18  0.034444428587448783218860626221 2367003109/68719476736
 3 40 38 20  0.015596765049849636852741241455 1071801533/68719476736
 3 40 38 22  0.006089108690503053367137908936 418440363/68719476736
 3 40 38 24  0.002038431001892604399472475052 2241278589/1099511627776
 3 40 38 26  0.000580033123696921393275260925 159438291/274877906944
 3 40 38 28  0.000138511593831935897469520569 38073777/274877906944
 3 40 38 30  0.000027260382921667769551277161 7493277/274877906944
 3 40 38 32  0.000004308107236283831298351288 2368407/549755813888
 3 40 38 34  0.000000525807990925386548042297 144533/274877906944
 3 40 38 36  0.000000046540662879124283790588 12793/274877906944
 3 40 38 38  0.000000002659362507984042167664 731/274877906944
 3 40 38 40  0.000000000073669070843607187271 81/1099511627776
 3 40 40  0  0.250741375239158514887094497681 34461632205/137438953472
 3 40 40  2  0.238801309751579537987709045410 8205150525/34359738368
 3 40 40  4  0.206237494785455055534839630127 14172532725/68719476736
 3 40 40  6  0.161403256788616999983787536621 5545773675/34359738368
 3 40 40  8  0.114327306891937041655182838440 31426050825/274877906944
 3 40 40 10  0.073169476410839706659317016602 1257042033/17179869184
 3 40 40 12  0.042213159467792138457298278809 1450433115/34359738368
 3 40 40 14  0.021888304909225553274154663086 376038215/17179869184
 3 40 40 16  0.010162427279283292591571807861 698356685/68719476736
 3 40 40 18  0.004205142322462052106857299805 72243795/17179869184
 3 40 40 20  0.001541885518236085772514343262 52978783/34359738368
 3 40 40 22  0.000497382425237447023391723633 8544965/17179869184
 3 40 40 24  0.000139888807098031975328922272 76904685/549755813888
 3 40 40 26  0.000033912438084371387958526611 2330445/68719476736
 3 40 40 28  0.000006981972546782344579696655 959595/137438953472
 3 40 40 30  0.000001196909579448401927947998 82251/68719476736
 3 40 40 32  0.000000166237441590055823326111 45695/274877906944
 3 40 40 34  0.000000017971615307033061981201 1235/68719476736
 3 40 40 36  0.000000001418811734765768051147 195/137438953472
 3 40 40 38  0.000000000072759576141834259033 5/68719476736
 3 40 40 40  0.000000000001818989403545856476 1/549755813888


==> anc/cnmi.gp <==
/*
* Pari/gp script which tabulates the coefficients c_{n,m,i}
* in the expansions R_n^m(x) = \sum' c_{D,n,m,i}  T_i(x)
* for Zernike radial polynomials R_n^m and Chebyshev Polynomials of the First Kind.
* Typical use
* gp -q cnmi.gp
* Richard J. Mathar, 2025-10-30
* arXiv:2509.19225
*/

/*
* @brief compute the rational number c_{D,n,m,i}.
* @param D The dimension in the range D>=2.
* @param n The master parameter of the Zernike polynomial >=0.
* @param m The azimuth parameter of the Zernike polynomial 0<=m<=n with n-m even.
* @param i The index of the projection to the Chebyshev T-Polynomial. 0<=i<=n with n-i even.
*/
coeffTofR(D,n,m,i)=
{
	my( val,s) ;
	\\ initial value and default in the sum over s
	val = 0 ;
	\\ require even n-m, even n-i and all three paramters positive...
	if (n < m || Mod(n-m,2) != 0 || Mod(n-i,2) != 0 || n <0 || m <0 || i<0,
		return(0) ;
	) ;
	if ( (m-i) %2 ==0,
		for(s = max(0,(i-m)/2), (n-m)/2,
			\\ alternating sum over the product of the binomials
			val += (-1)^s*binomial((D+n+m)/2+s-1,(n-m)/2) \
				*binomial((n-m)/2,s) \
				*2^(1-m-2*s)*binomial(m+2*s,(m-i)/2+s) ;
		) ;
		\\ global sign
		val *= (-1)^((n-m)/2) ;
	) ;
	return(val) ;
} ;

/*
* Produce a table of the cnmi complete up to n=40 .
* Each line contains D, n, m and i separated by blanks, 
* and the value of c_{D,n,m,i} in floating point and as a fraction.
*/
main() ={
	localprec(40) ;
	for (D=2,3,
		for (n=0,40,
			\\ loop over m with compatible parity
			for (m= n %2, n,
				\\ loop over index of T_i(x) compatible with parity
				for( i= n %2, n,
					cnmi = coeffTofR(D,n,m,i) ;
					\\ output with columns n, m, i and twice c (floating point and fraction)
					printf("%2d %2d %2d %2d %.30f ",D,n,m,i,cnmi+0.) ;
					print(cnmi) ;
					\\ effectively i in steps of 2
					i++ ;
				) ;
				\\ effectively m in steps of 2
				m++ ;
			) ;
		);
	);
} ;
main() ;
quit()


==> anc/cnmi.m <==
(*
 Mathematica script which tabulates the coefficients c_{n,m,i}
 in the expansions R_n^m(x) = \sum' c_{D,n,m,i}  T_i(x)
 for 2D Zernike radial polynomials R_n^m and Chebyshev Polynomials T_i.

 Richard J. Mathar, 2025-10-30
 arXiv:2509.19225
*)

(*
 @brief compute the rational number c_{D,n,m,i}.
 @param dim The dimension D>=2
 @param n The master parameter of the Zernike polynomial >=0.
 @param m The azimuth parameter of the Zernike polynomial 0<=m<=n with n-m even.
 @param i The index of the projection to the Chebyshev T-Polynomial. 0<=i<=n with n-i even.
*)
coeffTofR[dim_,n_,m_,i_] :=
	Module[{val,s},
	(*
	 initial value and default in the sum over s
	*)
	val = 0 ;
	If[ Or[n < m, OddQ[n-m], OddQ[n-i], n <0, m <0, i<0],
		Return[0] 
	] ;
	end if;
	If[ EvenQ[m-i],
		For [s=Max[0,(i-m)/2], s<= (n-m)/2, s++,
			(*
			 alternating sum over the product of the binomials
			*)
			val += (-1)^s *Binomial[(dim+n+m)/2+s-1,(n-m)/2] *
				Binomial[(n-m)/2,s] *
				2^(1-m-2*s) *Binomial[m+2*s,(m-i)/2+s] ;
		] ;
		(* sign in front of the sum
		*)
		val *= (-1)^((n-m)/2) ;
	] ;
	Return[val]
	]

MinPrecision=30;

(*
SetOptions[$Output, FormatType -> OutputForm] ;
*)


(*
 Produce a table of the cnmi complete up to n=40
 Each line of the output shows D, n, m and i and the c_{D,n,m,i}
 in two versions (floating point and exact rational value)
*)
For [dim = 2, dim <=3 , dim++,
	For [n = 0, n <= 40, n++,
		(*
		 loop over m with same parity as n
		*)
		For [m = Mod[n,2], m <=n, m += 2,
			(*
			 loop over index of T_i(x) with same parity as n
			*)
			For [i = Mod[n,2], i<=n, i += 2,
				cnmi = coeffTofR[dim,n,m,i] ;
				(*
				 output with columns n, m, i and cnmi twice
				*)
				cnmif = ToString[N[cnmi,30],CForm] ;
				Print[dim," ",n," ",m," ",i," ",cnmif," ",cnmi] ;
			] ;
		] ;
	] ;
] ;


==> anc/cnmi.mpl <==
#!/usr/bin/env maple

# Maple script which tabulates the coefficients c_{D,n,m,i}
# in the expansions R_n^m(x) = \sum' c_{D,n,m,i}  T_i(x)
# for 2D Zernike radial polynomials.

# Richard J. Mathar, 2025-10-30
# arXiv:2509.19225
interface(quiet=true):

# @brief compute the rational number c_{D,n,m,i}.
# @param D The dimension, an integer >=2.
# @param n The master parameter of the Zernike polynomial >=0.
# @param m The azimuth parameter of the Zernike polynomial 0<=m<=n with n-m even.
# @param i The index of the projection to the Chebyshev T-Polynomial. 0<=i<=n with n-i even.
coeffTofR := proc(D::integer, n::integer,m::integer,i::integer)
	local val,s ;
	# initial value and default in the sum over s
	val := 0 ;
	if n < m or modp(n-m,2) <> 0 or modp(n-i,2) <> 0 or n <0 or m <0 or i<0 then
		return 0 ;
	end if;
	if type(m-i,'even') then
		for s from max(0,(i-m)/2) to (n-m)/2 do
			# alternating sum over the product of the binomials
			val := val+(-1)^s*binomial((D+n+m)/2+s-1,(n-m)/2)
				*binomial((n-m)/2,s)
				*2^(1-m-2*s)*binomial(m+2*s,(m-i)/2+s) ;
		end do:
		# global sign
		val := val*(-1)^((n-m)/2) ;
	end if;
	val ;
end proc:

# Produce a table of the cnmi complete up to n=40
Digits := 40:
for D from 2 to 3 do
	for n from 0 to 40 do
		# loop over m with compatible parity
		for m from modp(n,2) to n by 2 do
			# loop over index of T_i(x) compatible with parity
			for i from modp(n,2) to n by 2 do
				cnmi := coeffTofR(D,n,m,i) ;
				# output with columns n, m, i and twice c
				printf("%2d %2d %2d %2d %33.30f %a\n",D,n,m,i,evalf(cnmi),cnmi) ;
			end do:
		end do:
	end do:
end do:


==> anc/cnmi.py <==
# Python 3 script which tabulates the coefficients c_{D,n,m,i}
# in the expansions R_n^m(x) = \sum' c_{D,n,m,i}  T_i(x)
# for 2D Zernike radial polynomials.
# arXiv:2509.19225

# Richard J. Mathar, 2025-11-04

# python module which supports exact representations of rational numbers
import fractions

# @brief compute binomial(n,m) = n choose m
#   This ought to have been implemented in the fractions class, but 
#   the proposal to do this has been
#   rejected in https://github.com/python/cpython/issues/140991
# @param n Numerator value of the binomial (signed, fraction)
# @param m Denominator of the input, non-negative integer
# @return binomial(n,m) as a fraction
def binomial(n: fractions.Fraction, m :int) :
	val = fractions.Fraction(1)
	for i in range(1,m+1):
		val *= n+1-i
		val /= i
	return val

# @brief compute the rational number c_{D,n,m,i}.
# @param D The dimension, an integer >=2.
# @param n The master parameter of the Zernike polynomial >=0.
# @param m The azimuth parameter of the Zernike polynomial 0<=m<=n with n-m even.
# @param i The index of the projection to the Chebyshev T-Polynomial. 0<=i<=n with n-i even.
def coeffTofR(D :int, n :int,m :int,i :int):
	# initial value and default in the sum over s
	val = fractions.Fraction(0) 
	if n < m or ((n-m) % 2) != 0 or ((n-i) % 2) != 0 or n <0 or m <0 or i<0 :
		return val 

	if (m-i) % 2 ==0 :
		for s in range( max(0,(i-m)//2), (n-m)//2+1) :
			# alternating sum over the product of the binomials
			Dnmhalf = fractions.Fraction(D+n+m,2)
			val += (-1)** s*binomial(Dnmhalf+s-1,(n-m)//2) \
				* binomial((n-m)//2,s) \
				/ 2** (m+2*s-1)*binomial(m+2*s,(m-i)//2+s)
		# global sign
		val *= (-1)**((n-m)//2) 
	return val

# Produce a table of the cnmi for D=2 and 3 complete up to n=40
for D in range(2,4) :
	for n in range(0,41) :
		# loop over m with parity compatible with n
		for m in range(n %2 ,n+1,2) :
			# loop over index of T_i(x) with parity compatible with n
			for i in range(n % 2,n+1,2) :
				cnmi = coeffTofR(D,n,m,i) 
				# output with columns n, m, i and twice c
				print("%2d %2d %2d %2d %33.30f %s" % (D,n,m,i,float(cnmi),cnmi) ) 

